A finite-sample generalization bound for stable LPV systems

One of the main theoretical challenges in learning dynamical systems from data is providing upper bounds on the generalization error, that is, the difference between the expected prediction error and the empirical prediction error measured on some finite sample. In machine learning, a popular class of such bounds are the so-called Probably Approximately Correct (PAC) bounds. In this paper, we derive a PAC bound for stable continuous-time linear parameter-varying (LPV) systems. Our bound depends on the H2 norm of the chosen class of the LPV systems, but does not depend on the time interval for which the signals are considered.

==> anc/Code1705/Copy_of_Main_Exemple_Ident_Stoch.m <==
clc
clear all
close all

addpath(genpath('functions'));
randn('seed',2); rand('seed',2);
load('Example5.mat');


K=K;
C=C;
base_d=base;

[nx,~,np]=size(A);
[~,ne,~]  = size(K);  % State dimension, External noise dimension, Scheduling signal dimension,
[ny,nu]     = size(D);  % Output dimension, Input dimension
[~,~,np_c] = size(C);

x_0 = zeros(nx,1);

N    = 1e5;     % Training data
Nval = 5e2;      % Validation data
Ntot = N+Nval; 

a_unif=-sqrt(3);
b_unif=sqrt(3);

%u = randn(nu,Ntot);
u = ((b_unif-a_unif)*rand(1,Ntot)+a_unif)*1; % Input signal
% u=zeros(nu,Ntot);
p(1,:) = ones(1,Ntot+1);
pf=zeros(1,2*Ntot+1);
wp=randn(1,2*Ntot+1);
%wp=(b_unif-a_unif)*rand(1,2*Ntot+1)+a_unif;
% v=((b_unif-a_unif)*rand(1,Ntot)+a_unif)*1; 
v = 1*randn(nu,Ntot); % noise signal

covv=cov(v);
%covu=1;

% covv=1/3*(a_unif^2+a_unif*b_unif+b_unif^2);
covu=1/3*(a_unif^2+a_unif*b_unif+b_unif^2);

pr=2 % p(t)=g(p(t-1),..p(t-tr))+wp(t)
a=0.5*0;
b=-0.6*0;

App=[0,1;b,a]
abs(eig(App))

cc=0.2*0;

g=@(p1) b*p1(1)+a*p1(2)+cc*sin(0.3*p1(3))

%p(t)=a*p(t-1)+w(t)

lambdaf=ones(1,2*Ntot+1);
% Qw=1/3*(a_unif^2+a_unif*b_unif+b_unif^2); %0.7512;
% Qmu=1/3*(a_unif^2+a_unif*b_unif+b_unif^2); %0.7512;

Qw=1;
Qmu=1;

%covariance p
P=dlyap(App',[0;1]*Qw*[0;1]')
covp=P(2,2)

psiw=@(x) (2*pi)^(-size(Qw,1)/2)*det(Qw)^(-1/2)*exp(-x'*inv(Qw)*x*0.5);  % distribution of the noise driving mu
psimu=@(x) (2*pi)^(-size(Qmu,1)/2)*det(Qmu)^(-1/2)*exp(-x'*inv(Qmu)*x*0.5); %desired density of p
% 
% psiw=@(x) x/(b_unif-a_unif);
% psimu=@(x) (x'*x)/(b_unif-a_unif);

for i=pr:2*Ntot+1
    pf(:,i+1)=g([pf(i-pr+1:i),i])+wp(i);
    lambdaf(:,i+1)=psimu(pf(:,i+1))/psiw(pf(:,i+1)-g([pf(i-pr+1:i),i]));
end

p(2,:)=pf(:,Ntot:2*Ntot);
lambda=lambdaf(:,Ntot:2*Ntot);

psig = zeros(np,1);
psig(1,:)=1;
 for i=2:np
     psig(i,1) = Qmu(i-1,i-1); % 1/Ntot*sum((p(i,:).*p(i,:)).*lambda);     
     %var(p(i,:).*sqrt(lambda)) + (mean(p(i,:).*lambda))^2;
 end
% psig(2,1)=1


 disp('Empirical covarince')
 cov(pf')



 %Redefien psig

%  [A,K,C] = AKCGen(nx,ny,ne,np,psig,0);
 [y,ynf,x]=Simulate_y(A,B,K,C,D,F,u,v,p,Ntot);

%% Compute Gi
Q_true(:,:,1)=covv*psig(1);
Q_true(:,:,2)=covv*psig(2);
Q_true_d(:,:,1)=covu*psig(1);
Q_true_d(:,:,2)=covu*psig(2);
Q_true_whole(:,:,1)=[Q_true_d(:,:,1),0;0,Q_true(:,:,1)];
Q_true_whole(:,:,2)=[Q_true_d(:,:,2),0;0,Q_true(:,:,2)];

[G_whole,T_sig_whole,P_whole,Q_true_whole,v_whole]=Computing_Gi_det(A,C,[D F],[B K],Q_true_whole,psig,N);
[G_det,T_sig_det,P_det_true,Q_true_d,u_det]=Computing_Gi_det(A,C,D,B,Q_true_d,psig,N);
[G_true,T_sig_true,P_true,Q_true,v_esp]=Computing_Gi_det(A,C,F,K,Q_true,psig,N);


%% Find a base

for i=1:np
    An(:,:,i) = sqrt(psig(i,1))*A(:,:,i);
    Bn(:,:,i) = sqrt(psig(i,1))*B(:,:,i);
end
% [Anum,Bnum,Cnum] = Cox2Mihaly(An,[Bn,G_true],C);
% [nxmin,Asig2,Bsig2,Csig2]=MinRedLPV(np,nx,nu,ny,Anum,Bnum,Cnum,x_0);
% [Asig2,Bsig2,Csig2]=Mihaly2Cox(Asig2,Bsig2,Csig2);
% 

% 
% [base,Obs,Contr]=FindABase(nxmin,Asig2,Bsig2,Csig2);

% [Anum_d,Bnum_d,Cnum_d] = Cox2Mihaly(An,Bn,C);
% [nxmin_d,Asig2_d,Bsig2_d,Csig2_d]=MinRedLPV(np,nx,nu,ny,Anum_d,Bnum_d,Cnum_d,x_0);
% [Asig2_d,Bsig2_d,Csig2_d]=Mihaly2Cox(Asig2_d,Bsig2_d,Csig2_d);
% 
% [base_d,Obs_d,Contr_d]=FindABase(nxmin_d,Asig2_d,Bsig2_d,Csig2_d);
%return
%base=base_d;

% base.alpha{1,1} = 1; base.alpha{1,2} =1; base.alpha{1,3} = 1;  % alpha.alpha1
% base.alpha{2,1} = 1; base.alpha{2,2} =[];     base.alpha{2,3} = 1;  % alpha.alpha2
% base.alpha{3,1} = 1; base.alpha{3,2} = [1 1];     base.alpha{3,3} = 1;
% 
% base.beta{1,1} = 2;  base.beta{1,2} = [1 1];     base.beta{1,3} = 1;  % Beta.beta1
% base.beta{2,1} = 2; base.beta{2,2} = 2; base.beta{2,3} = 2;  % Beta.beta2
% base.beta{3,1} = 2;  base.beta{3,2} = 1;    base.beta{3,3} = 2;
% 
% base_d.alpha{1,1} = 1; base_d.alpha{1,2} =[]; base_d.alpha{1,3} = 1;  % alpha.alpha1
% base_d.alpha{2,1} = 1; base_d.alpha{2,2} = 1;     base_d.alpha{2,3} = 1;  % alpha.alpha2
% base_d.alpha{3,1} = 1; base_d.alpha{3,2} = [2 1];     base_d.alpha{3,3} = 1;
% 
% base_d.beta{1,1} = 1;  base_d.beta{1,2} = [];     base_d.beta{1,3} = 1;  % Beta.beta1
% base_d.beta{2,1} = 1 ; base_d.beta{2,2} = 2; base_d.beta{2,3} = 1;  % Beta.beta2
% base_d.beta{3,1} = 1;  base_d.beta{3,2} = [2 1];    base_d.beta{3,3} = 1;  
% % 








% base.alpha{1,1} = 1; base.alpha{1,2} =[]; base.alpha{1,3} = 1;  % alpha.alpha1
% base.alpha{2,1} = 1; base.alpha{2,2} = [2 1];     base.alpha{2,3} = 1;  % alpha.alpha2
% base.alpha{3,1} = 1; base.alpha{3,2} = 1;     base.alpha{3,3} = 1;
% % base.alpha{4,1} = 1; base.alpha{4,2} = [1 1 1]; base.alpha{4,3} = 1;
% 
% base.beta{1,1} = 1;  base.beta{1,2} = [];     base.beta{1,3} = 1;  % Beta.beta1
% base.beta{2,1} = 2; base.beta{2,2} = []; base.beta{2,3} = 1;  % Beta.beta2
% base.beta{3,1} = 2;  base.beta{3,2} = [];    base.beta{3,3} = 2;  
% % base.beta{4,1} = 1;  base.beta{4,2} = [];  base.beta{4,3} = 2;
% 
% base_d.alpha{1,1} = 1; base_d.alpha{1,2} =1; base_d.alpha{1,3} = 1;  % alpha.alpha1
% base_d.alpha{2,1} = 1; base_d.alpha{2,2} = [];     base_d.alpha{2,3} = 1;  % alpha.alpha2
% base_d.alpha{3,1} = 1; base_d.alpha{3,2} = [2 1];     base_d.alpha{3,3} = 1;
% % base.alpha{4,1} = 1; base.alpha{4,2} = [1 1 1]; base.alpha{4,3} = 1;
% 
% base_d.beta{1,1} = 2;  base_d.beta{1,2} = [];     base_d.beta{1,3} = 1;  % Beta.beta1
% base_d.beta{2,1} = 1 ; base_d.beta{2,2} = [1]; base_d.beta{2,3} = 1;  % Beta.beta2
% base_d.beta{3,1} = 1;  base_d.beta{3,2} = [2];    base_d.beta{3,3} = 1;  
% % base.beta{4,1} = 1;  base.beta{4,2} = [];  base.beta{4,3} = 2;

base=base_d;

%% Find deterministic matrices

ytrain=y(:,1:N);
ptrain=p(:,1:N);
utrain=u(:,1:N);
%lambda_train=lambda(:,1:N);
lambda_train=ones(nu,N);

[Hab_d_lam,Habk_d_lam,Hak_d_lam,Hkb_d_lam] = TrueHoKalmanBase_Ident_detWeightedMS(ytrain,ptrain,utrain,psig,base_d,np_c,lambda_train);
[Hab_d,Habk_d,Hak_d,Hkb_d] = TrueHoKalmanBase_Ident_detMS(ytrain,ptrain,utrain,psig,base_d,np_c,lambda_train);
[Hab_d_l,Habk_d_l,Hak_d_l,Hkb_d_l] = TrueHoKalmanBase_Ident_detCM(ytrain,ptrain,utrain,psig,base_d,np_c,lambda_train);
[Hab_d_n,Habk_d_n,Hak_d_n,Hkb_d_n] = TrueHoKalmanBase_Ident_det(ytrain,ptrain,utrain,psig,base_d,np_c);
[Hab_true_d,Habk_true_d,Hak_true_d,Hkb_true_d] = TrueHoKalmanBase_Det(A,B,C,D,psig,base_d);
%[Hab_true_d,Habk_true_d,Hak_true_d,Hkb_true_d] = TrueHoKalmanBase(A,B,C,D,zeros(size(G_det)),psig,base_d);
[Asig_d_lam,Bsig_d_lam,Csig_d_lam] = HoKalmanBaseLPV(Hab_d_lam,Habk_d_lam,Hak_d_lam,Hkb_d_lam,np,np_c);
[Asig_d_n,Bsig_d_n,Csig_d_n] = HoKalmanBaseLPV(Hab_d_n,Habk_d_n,Hak_d_n,Hkb_d_n,np,np_c);
[Asig_d,Bsig_d,Csig_d] = HoKalmanBaseLPV(Hab_d,Habk_d,Hak_d,Hkb_d,np,np_c);
%[Asig_true_d,Bsig_true_d,Csig_true_d] = HoKalmanBaseLPV(Hab_true_d,Habk_true_d,Hak_true_d,Hkb_true_d,np,np_c);

[Asig_true_d,Bsig_true_d,Csig_true_d] = HoKalmanBaseLPV(Hab_true_d,Habk_true_d,Hak_true_d,Hkb_true_d,np,np_c);
Dsig_true_d = Psiuy_true([],1,A,B,C,D);


Gsig_d_lam = Bsig_d_lam(1:end,nu+1:end,:); %égale à zero
Bsigu_d_lam = Bsig_d_lam(1:end,1:nu,:);
Dsig_d_lam = Myu_Ident_detMS([],[],[],[],y,p,u,psig,lambda_train);
Dsig_d_lam=Dsig_d_lam(:,1:nu);

Gsig_d_n= Bsig_d_n(1:end,nu+1:end,:); %égale à zero
Bsigu_d_n = Bsig_d_n(1:end,1:nu,:);
Dsig_d_n = Myu_Ident_detMS([],[],[],[],y,p,u,psig,lambda_train);
Dsig_d_n=Dsig_d_n(:,1:nu);

Gsig_true_d = Bsig_true_d(1:end,nu+1:end,:); %égale à zero
Bsigu_true_d = Bsig_true_d(1:end,1:nu,:);

% Gsig_true_d = Bsig_true_d(1:end,nu+1:end,:); %égale à zero
% Bsigu_true_d = Bsig_true_d(1:end,1:nu,:);
% Dsig_true_d = Myu([],[],[],[],1,A,B,C,D,G_det,psig);
% Dsig_true_d=Dsig_true_d(:,1:nu);


% for sig=1:np
%    A_tild_d_lam(:,:,sig) = 1/sqrt(psig(sig))*Asig_d_lam(:,:,sig);
%    B_tild_d_lam(:,:,sig) = 1/sqrt(psig(sig))*Bsigu_d_lam(:,:,sig);
% end

% for sig=1:np
%    A_tild_true_d(:,:,sig) = 1/sqrt(psig(sig))*Asig_true_d(:,:,sig);
%    B_tild_true_d(:,:,sig) = 1/sqrt(psig(sig))*Bsigu_true_d(:,:,sig);
% end


[G_true_d_lam,T_sig_d_lam,P_true_d_lam,Q_true_d,u_esp]=Computing_Gi_det(Asig_d_lam,Csig_d_lam,Dsig_d_lam,Bsigu_d_lam,Q_true_d,psig,N);
[G_true_d_n,~,P_true_d_n,Q_true_d,u_esp]=Computing_Gi_det(Asig_d_n,Csig_d_n,Dsig_d_n,Bsigu_d_n,Q_true_d,psig,N);
[G_true_det,T_sig_true_det,P_true_det,Q_true_det,u_esp_det]=Computing_Gi_det(Asig_true_d,Csig_true_d,Dsig_true_d,Bsigu_true_d,Q_true_d,psig,N);


%% Find stochastic matrices

[Hab_lam,Habk_lam,Hak_lam,Hkb_lam] = TrueHoKalmanBase_Ident_stochWeightedMS(ytrain,ptrain,utrain,psig,base,Asig_d_lam,Csig_d_lam,G_true_d_lam,B,np_c,lambda_train);
[Hab_n,Habk_n,Hak_n,Hkb_n] = TrueHoKalmanBase_Ident_stoch(ytrain,ptrain,utrain,psig,base,Asig_d_lam,Csig_d_lam,G_true_d_lam,np_c);
[Hab_l,Habk_l,Hak_l,Hkb_l] = TrueHoKalmanBase_Ident_stochCM(ytrain,ptrain,utrain,psig,base,A,C,G_det,np_c,lambda_train);



[Asig,Bsig,Csig] = HoKalmanBaseLPV(Hab_lam,Habk_lam,Hak_lam,Hkb_lam,np,np_c);
Gsig = Bsig(1:end,nu+1:end,:);
Bsigu = Bsig(1:end,1:nu,:);
Dsig=Myu_Ident_stoch([],[],[],[],ytrain,ptrain,utrain,psig,Asig_d_lam,Csig_d_lam,G_true_d_lam);

% for sig=1:np
%    A_tild(:,:,sig) = 1/sqrt(psig(sig))*Asig(:,:,sig);
%    B_tild(:,:,sig) = 1/sqrt(psig(sig))*Bsigu(:,:,sig);
% end

[Hab_true,Habk_true,Hak_true,Hkb_true] = TrueHoKalmanBase(A,B,C,D,G_true,psig,base);
[Asig_true,Bsig_true,Csig_true] = HoKalmanBaseLPV(Hab_true,Habk_true,Hak_true,Hkb_true,np,np_c);
Gsig_true = Bsig_true(1:end,nu+1:end,:);
Bsigu_true = Bsig_true(1:end,1:nu,:);
Dsig_true=Myu_Ident_stoch([],[],[],[],ytrain,ptrain,utrain,psig,Asig_true,Csig_true,G_true_det);

[Hab_true1,Habk_true1,Hak_true1,Hkb_true1] = TrueHoKalmanBase(Asig,Bsigu,Csig,Dsig,Gsig,psig,base);
nxmin=size(Asig,1);


%% Simulate Deterministic System

xd = zeros(nx,N);
yd = zeros(ny,N);


for k = 1:N

    Atot = zeros(nx,nx);

    Btot = zeros(nx,nu);
    for j = 1:np
        Atot = Atot + Asig_d_lam(:,:,j)*p(j,k);

        Btot = Btot + Bsigu_d_lam(:,:,j)*p(j,k);
    end




    xd(:,k+1) = Atot*xd(:,k)   + Btot*u(:,k);
    yd(:,k)   = Csig_d_lam(:,:,1)*xd(:,k) + Dsig_d_lam(:,:,1)*u(:,k);
    %ynf(:,k) = C*x(:,k) + D*u(:,k);

end

ys= ytrain-yd;   % Stochastic output = observed - y_deterministic (simulated)
[Hab2,Habk2,Hak2,Hkb2] = TrueHoKalmanBase_Ident_stoch_simulated_out(ytrain,ptrain,utrain,psig,base,ys,np_c);
[Asig2,Bsig2,Csig2] = HoKalmanBaseLPV(Hab2,Habk2,Hak2,Hkb2,np,np_c);
Gsig2 = Bsig2(1:end,nu+1:end,:);
Bsigu2 = Bsig2(1:end,1:nu,:);
Dsig2=Myu_Ident_stoch_simulated_out([],[],[],[],ytrain,ptrain,utrain,psig,yd);

for sig=1:np
   A_tild2(:,:,sig) = 1/sqrt(psig(sig))*Asig2(:,:,sig);
   B_tild2(:,:,sig) = 1/sqrt(psig(sig))*Bsigu2(:,:,sig);
end

for sig=1:np
   A_tild(:,:,sig) = sqrt(psig(sig))*Asig(:,:,sig);
   B_tild(:,:,sig) = sqrt(psig(sig))*Bsigu(:,:,sig);
end

for sig=1:np
   A_tild_true(:,:,sig) = sqrt(psig(sig))*Asig_true(:,:,sig);
   B_tild_true(:,:,sig) = sqrt(psig(sig))*Bsigu_true(:,:,sig);
end




%% Step 2 of Algorithm 2 



disp('Max eigenvalue')
max(abs(eig(psig(1)*kron(A(:,:,1),A(:,:,1))+psig(2)*kron(A(:,:,2),A(:,:,2)))))
max(abs(eig(kron(Asig(:,:,1),Asig(:,:,1))*psig(1)+kron(Asig(:,:,2),Asig(:,:,2))*psig(2))))
%max(abs(eig(kron(A(:,:,1),A(:,:,1))*psig(1)+kron(A(:,:,2),A(:,:,2))*psig(2))))
disp('Innov Form')
max(abs(eig(psig(1)*kron(A(:,:,1)-K(:,:,1)*C,A(:,:,1)-K(:,:,1)*C)+psig(2)*kron(A(:,:,2)-K(:,:,2)*C,A(:,:,2)-K(:,:,2)*C))))

T_sig = zeros(size(C,1),size(C,1),np);
for i = 1:np
T_sig(:,:,i) = compute_T_Ident(ytrain,ptrain,i,psig) - T_sig_d_lam(:,:,i);
end

[G_true2,T_sig_true2,P_true2,Q_true2,v_esp2]=Computing_Gi_det(Asig_true,Csig_true,F,Gsig_true,Q_true,psig,N);

[G_true_lam,T_sig_true_lam,P_true_lam,Q_true_lam,v_esp_lam]=Computing_Gi_det(Asig,Csig,F,Gsig,Q_true,psig,N);

% T_sig_test = zeros(size(C,1),size(C,1),np);
% for i = 1:np
% T_sig_test(:,:,i) = compute_T_Ident(ytrain,ptrain,i,psig) - ((1/psig(i,1))*(Csig_true_d*P_true_det(:,:,i)*Csig_true_d' + Q_true_det(:,:,i)));
% end

T_sig2 = zeros(size(C,1),size(C,1),np);
for i = 1:np
T_sig2(:,:,i) = compute_T_Ident(ys,ptrain,i,psig);
end




[Pold,Qold,Kold] = Recursion(A_tild,Gsig,Csig,T_sig_true_lam,psig,np);
[Pold_diff,Qold_diff,Kold_diff] = Recursion(A_tild,Gsig,Csig,T_sig,psig,np);
[Pold_true,Qold_true,Kold_true] = Recursion(A_tild_true,Gsig_true,Csig_true,T_sig_true2,psig,np);
max(abs(eig(psig(1)*kron(Asig(:,:,1)-Kold(:,:,1)*Csig,Asig(:,:,1)-Kold(:,:,1)*Csig)+psig(2)*kron(Asig(:,:,2)-Kold(:,:,2)*Csig,Asig(:,:,2)-Kold(:,:,2)*Csig))))


[Pold2,Qold2,Kold2] = Recursion(Asig2,Gsig2,Csig2,T_sig2,psig,np);
% max(abs(eig(psig(1)*kron(A_tild2(:,:,1)-Kold2(:,:,1)*Csig2,A_tild2(:,:,1)-Kold2(:,:,1)*Csig2)+psig(2)*kron(A_tild2(:,:,2)-Kold2(:,:,2)*Csig2,A_tild2(:,:,2)-Kold2(:,:,2)*Csig2))))


%% SNR
for i=1:ny
   SNR_y(i,1) = 10*log10((ynf(i,:)*(ynf(i,:))')/(v(i,:)*(v(i,:))'))
end

%% innovation estimation 
pval = p(:,1:Nval);

% Fresh validation data set
xval = zeros(nx,Nval); 
vval = v(:,N+1:end);
uval = u(:,N+1:end);
yval = zeros(ny,Nval);
yval_nf = zeros(ny,Nval);



%% Validation

for k = 1:Nval
    
    Atot = zeros(nx,nx);
    Ktot = zeros(nx,ne);
    Btot = zeros(nx,nu);
    for j = 1:np
        Atot = Atot + A(:,:,j)*pval(j,k);
        Ktot = Ktot + K(:,:,j)*pval(j,k);
        Btot = Btot + B(:,:,j)*pval(j,k);
    end
    
    
    
     % Noise free validation data
        xval(:,k+1) = Atot*xval(:,k) + Btot*uval(:,k)+Ktot*vval(:,k);
        yval(:,k)   = C*xval(:,k) + D*uval(:,k)+ F*vval(:,k);
        yval_nf(:,k) = C*xval(:,k)+ D*uval(:,k);
    

end

%yval=ynf(:,1:Nval);
% %% One step ahead predictor
% [nnx,~]= size(A_tild(:,:,1));
% xhat = zeros(2*nnx,Nval);
% %xhat=xval;
% yhat = zeros(ny,Nval);
% 
% 
% for k = 1:Nval
%     
%     Atot1 = zeros(nnx,nnx);
%     Ktot1 = zeros(nnx,ne);
%     %Ktr = zeros(nnx,ne);
%     
%     Ad = zeros(nx,nx);
%     Bd = zeros(nx,nu);
%     %Cd = zeros(ny,nx);
%     %Dd = zeros(ny,nu);
%     
%     for j = 1:np
%         Atot1 = Atot1 + A_tild(:,:,j)*pval(j,k);
%         Ktot1 = Ktot1 + Kold(:,:,j)*pval(j,k);
%     end
%     
%    Ahat = [Atot1 zeros(nxmin,nxmin); zeros(nxmin,nxmin) zeros(nxmin,nxmin)];
%    %Ahat = [Ad zeros(nx,nx); zeros(nx,nx) Ad];
%    Bhat = [zeros(nxmin,nu);zeros(nxmin,nu)];
%    Chat = [Csig zeros(ny,nxmin)];
%    %Chat = [C C];
%    Khat = [Ktot1;zeros(nxmin,ny)];
%    %Khat = [Ktr;zeros(nx,ny)];
%    Dhat = 0;
%     
%     
%     xhat(:,k+1) = Ahat*xhat(:,k) + Bhat*uval(:,k)+ Khat*(yval(:,k)- Chat*xhat(:,k)-Dhat*uval(:,k));
%     
%     yhat(:,k)   = Chat*xhat(:,k) + Dhat*uval(:,k);
%     
% 
% 
% end
% %for k=2:Nval
% %    yhat(:,k-1) = Cest*xhat(:,k); % one step ahead predicted output
% %end
% figure,plot(yval_nf','b');hold on; plot(yhat'); title('Estimated vs True validatio output');
%% BFR, VAF and MSE

% for i=1:ny
% %    MSE_val(i,1) = mse(yval(i,:),yhat(i,:));
%     
%     ybar= mean(yval_nf(i,:));
%     
%     tmp1= (yval_nf(i,:)-yhat(i,:))*(yval_nf(i,:)-yhat(i,:))';
%     tmp2= (yval_nf(i,:)-ybar)*(yval_nf(i,:)-ybar)';
%     BFR_val(i,1)= max(0,1- sqrt(tmp1/tmp2)); 
%     
% end

% BFR_val=bfr(yval,yhat);

%MSE_val
% BFR_val
% VAF_val= max(0,1- var(yval_nf-yhat)/var(yval_nf))

[innov_error,error1,y1]=SimulateInnovation(nxmin,ny,np,Asig,Bsigu,Kold,Csig,Dsig(:,nu),Nval,uval,yval,pval);
[innov_error2,error12,y12]=SimulateInnovation(nxmin,ny,np,A_tild2,B_tild2,Kold2,Csig2,Dsig2(:,nu),Nval,uval,yval,pval);

% [y2,ynf2,~]=Simulate_y(A_tild,B_tild,Kold,Csig,Dsig(:,nu),Dsig(:,nu+1:end),u(:,Ntot/2+1:end),v(:,Ntot/2+1:end),p(:,Ntot/2+1:end),Ntot/2);
VAF = max(0,(1 - (var(yval_nf-y1)/var(yval_nf))))*100
BFR=bfr(yval_nf,y1)
figure(1), plot(yval_nf); 
title('Output of real system and learned model without GD ')
hold on 
plot(y1);
plot(yval_nf-y1,'k');
legend({'Output of real system','Output of learned model','Error'},'Location','northeast')
 
toc

% [y,ynf,x]=Simulate_y(A,B,K,C,D,F,u,v,p_2,Ntot);
% [y2,~,~]=Simulate_y(A_tild,B_tild,Kold,Csig,Dsig(:,nu),Dsig(:,nu+1:end),u(:,Ntot/2+1:end),innov_error,p_2(:,Ntot/2+1:end),Ntot/2);
% VAF = (1 - (var(y(1,Ntot/2+1:Ntot)-y2)/var(y(1,Ntot/2+1:Ntot))))*100
% figure(2), plot(y(1,Ntot/2+1:Ntot)); 
% hold on 
% plot(y2(1,:));
% 
% 
% 
% 
% 
% 
% 
% 
% 
% 
% 
% 
% 
% % A_=pmatrix(A,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% % K_=pmatrix(K,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% % C_=pmatrix(C,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% % B_=pmatrix(B,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% % D_=pmatrix(Dsig(:,nu),'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% % F_=pmatrix(Dsig(:,nu+1:end),'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% % SYS0=lpvidss(A_,B_,C_,D_,'innovation',K_,[],1);
% 
% 
% 
% 
% 
% 


tic

tm = timemap(0, 'dt', 'Dimension', 2)
A_=pmatrix(Asig,'SchedulingTimeMap', tm);
A_d_=pmatrix(Asig_d_lam,'SchedulingTimeMap', tm);
A_true_=pmatrix(Asig_true,'SchedulingTimeMap', tm);
K_=pmatrix(Kold,'SchedulingTimeMap', tm);
K_diff_=pmatrix(Kold_diff,'SchedulingTimeMap', tm);
K_true_=pmatrix(Kold_true,'SchedulingTimeMap', tm);
C_=pmatrix(Csig,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',tm);
C_d_=pmatrix(Csig_d_lam,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',tm);
C_true_=pmatrix(Csig_true,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',tm);
B_=pmatrix(Bsigu,'SchedulingTimeMap', tm);
B_d_=pmatrix(Bsigu_d_lam,'SchedulingTimeMap', tm);
B_true_=pmatrix(Bsigu_true,'SchedulingTimeMap', tm);
D_=pmatrix(Dsig(:,1:nu,:),'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',tm);
F_=pmatrix(Dsig(:,nu+1:end,:),'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',tm);

SYS0=lpvidss(A_,B_,C_,D_,'innovation',K_,[],1);
SYS0_diff=lpvidss(A_,B_,C_,D_,'innovation',K_diff_,[],1);
SYS0_true=lpvidss(A_true_,B_true_,C_true_,D_,'innovation',K_true_,[],1);
SYS0.Ts=1;
SYS0_true.Ts=1;
SYS0_diff.Ts=1;
K_Cox=pmatrix(zeros(nx,ne,np),'SchedulingTimeMap', tm);
SYS_Cox=lpvidss(A_d_,B_d_,C_d_,D_,'innovation',K_Cox,[],1);
SYS_Cox.Ts=1;
DATA=lpviddata(ytrain',ptrain',utrain',1);
DATAval=lpviddata(yval',pval',uval',1);
yp0=predict(SYS0,DATAval,1);
yp0_diff=predict(SYS0_diff,DATAval,1);
yp0_true=predict(SYS0_true,DATAval,1);
yp_Cox0=predict(SYS_Cox,DATAval,1);


VAF_GB0 = (1-var(yval_nf-yp0')/var(yval_nf))*100
VAF_GB0_diff = (1-var(yval_nf-yp0_diff')/var(yval_nf))*100
VAF_GB0_MANAS = max(0,(1 - (var(yval_nf-y12)/var(yval_nf))))*100
VAF_GB0_Cox = (1-var(yval_nf-yp_Cox0')/var(yval_nf))*100
VAF_GB0_true = (1-var(yval_nf-yp0_true')/var(yval_nf))*100

BFR_BG0=bfr(yval_nf,yp0')
BFR_BG0_diff=bfr(yval_nf,yp0_diff')
BFR_GB0_MANAS=bfr(yval_nf,y12)
BFR_GB0_Cox=bfr(yval_nf,yp_Cox0')
BFR_BG0_true=bfr(yval_nf,yp0_true')

return

SYS1=lpvssest(DATA,SYS0,lpvssestOptions);

toc

SYS_Cox_GB=lpvssest(DATA,SYS_Cox,lpvssestOptions);
yp1=predict(SYS1,DATAval,1);
yp_Cox=predict(SYS_Cox_GB,DATAval,1);

VAF_GB1 = (1-var(yval_nf-yp1')/var(yval_nf))*100
VAF_GB_Cox = (1-var(yval_nf-yp_Cox')/var(yval_nf))*100

BFR_BG1=bfr(yval_nf,yp1')
BFR_BG_Cox=bfr(yval_nf,yp_Cox')

figure(2), plot(yval_nf); 
title('Output of real system and learned model with GD ')
hold on 
plot(yp1');
plot(yval_nf-yp1','k');
legend({'Output of real system','Output of learned model','Error'},'Location','northeast')

% A_=pmatrix(A,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% K_=pmatrix(K,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% C_=pmatrix(C,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% B_=pmatrix(B,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% D_=pmatrix(D,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% F_=pmatrix(F,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% SYS_zero=lpvidss(A_,B_,C_,D_,'innovation',K_,[],1);
% SYS_zero.Ts=1;
% SYS_zero_GB=lpvssest(DATA,SYS_zero,lpvssestOptions);
% yp_zero=predict(SYS_zero,DATAval,1);
% VAF_GB_zero = (1-var(yval_nf-yp_zero')/var(yval_nf))*100
% BFR_BG_zero=bfr(yval_nf,yp_zero')

==> anc/Code1705/CreateLPV.m <==
function [lpvsys,A_0,A_1,B_0,B_1,C_0,C_1]=CreateLPV(J,Km,g,m,tau,l)
A_0=[-1/tau,0
      1     -1/tau]
A_1=[0,-m*g*l/J; 0,0]
B_0=[Km/tau;0]
B_1=[0;0]
%
np=1;
C_0=[0,1];
C_1=[0,0];
p  = preal('p','ct','Range', [-1/(2*pi-pi/2), 1]);
A=A_0+A_1*p;
B=B_0+p*B_1;
C=C_0+p*C_1;
lpvsys=LPVcore.lpvss(A,B,C,0);
end

==> anc/Code1705/ElieCodeTimeSeries/MainTimeSeries.m <==
clc
npclear all
close all

addpath(genpath('functions'));
randn('seed',2); rand('seed',2);

%% Simulation of the system

A(:,:,1) = [0.4 0.4 0;0 0 0; 0 0 0];
A(:,:,2) = [0 0 0;0 0.4 0.4;0 0.4 0.4];

nx=size(A,1);
x_0 = zeros(nx,1);
np=size(A,3);

B(:,:,1)=[1 1 1]'*30;
B(:,:,2)=[1 0 1]'*30;

K(:,:,1) = [-0.036;0; 1];      
K(:,:,2) = [0;0.015; 1.17];

C=[1 0 0];

D=1;
F=1;

[~,ne,~]  = size(K);  % State dimension, External noise dimension, Scheduling signal dimension,
[ny,nu]     = size(D);  % Output dimension, Input dimension
[~,~,np_c] = size(C);

rng(12311232, 'simdTwister');
N=2*5000;
T0=100;
T=T0+2*nx+1;

%u = 3*rand(nu,T,N)-1.5;      % Input signal
u=randn(nu,T,N);
p(1,:,:) = ones(1,T,N);
p(2,:,:) = randn(1,T,N); %3*rand(nu,T,N)-1.5;
v = 1*randn(ny,T,N);          % noise signal

ur = reshape(permute(u,[1,3,2]),[],size(u,2));
vr = reshape(permute(v,[1,3,2]),[],size(v,2));
u_old=u;
v_old=v;
p_old=p;


%[yr,xr]=SimulateTimeSeries_y(A,B,K,C,D,F,ur,vr,p,N,T);

%x = permute(reshape(xr',[],nx,N),[2,1,3]);
%y = permute(reshape(yr',[],ny,N),[2,1,3]);
[y,x]=SimulateTimeSeries_y2(A,B,K,C,D,F,u,v,p,N,T);
%
%yrr=zeros(ny,T,N);
%for i=1:N
%    yrr(:,:,i)=yr((i-1)*ny+1:i*ny,:);
%end

% aux = zeros(np,size(p,2));
% for i=1:np
% for j=1:size(p,2)
%     aux(i,j) = var(p(i,j,:)) + (mean(p(i,j,:)))^2;
%  end
% end
% for i=1:np
%      psig(i,1) = 1/(size(p,2))*sum(aux(i,:));
% end

x=x(:,T0+1:end,:);
y=y(:,T0+1:end,:);
u=u(:,T0+1:end,:);
v=v(:,T0+1:end,:);
p=p(:,T0+1:end,:);

preshaped=reshape(p,[],size(p,2)*size(p,3));

psig = zeros(np,1);
for i=1:np
     psig(i,1) =mean(preshaped(i,:)) + var(preshaped(i,:));
end


%% Find a Base
    
[G_whole,T_whole_true,P_whole,Q_whole,v_whole]=Computing_Gi_TS(A,C,[D F],[B K],[u; v],psig);
[G_det,T_det_true,P_det_true,Q_det_true,u_det]=Computing_Gi_TS(A,C,D,B,u,psig);
[G_true,T_sig_true,P_tue,Q_true,v_esp]=Computing_Gi_TS(A,C,F,K,v,psig);

for i=1:np
    An(:,:,i) = sqrt(psig(i,1))*A(:,:,i);
    Bn(:,:,i) = sqrt(psig(i,1))*B(:,:,i);
end
[Anum,Bnum,Cnum] = Cox2Mihaly(An,[Bn, G_true],C);
[nxmin,Asig2,Bsig2,Csig2]=MinRedLPV(np,nx,nu,ny,Anum,Bnum,Cnum,x_0);
[Asig2,Bsig2,Csig2]=Mihaly2Cox(Asig2,Bsig2,Csig2);

[base,Obs,Contr]=FindABase2(nxmin,Asig2,Bsig2,Csig2);

[Anum_d,Bnum_d,Cnum_d] = Cox2Mihaly(An,Bn,C);
[nxmin_d,Asig2_d,Bsig2_d,Csig2_d]=MinRedLPV(np,nx,nu,ny,Anum_d,Bnum_d,Cnum_d,x_0);
[Asig2_d,Bsig2_d,Csig2_d]=Mihaly2Cox(Asig2_d,Bsig2_d,Csig2_d);

[base_d,Obs_d,Contr_d]=FindABase2(nxmin_d,Asig2_d,Bsig2_d,Csig2_d);


%% Calculate the Hankel Matrices for the deterministic part


[Hab_d,Habk_d,Hak_d,Hkb_d] = TrueHoKalmanBase_Ident_det_TS(y,p,u,psig,base_d,np_c); 

% !!!!!!!!!! @Mihaly 
% See function TrueHoKalmanBase > Myu_ident_det_Ts were we try to calculate
% the covariances for a certain "w"



[Asig_d,Bsig_d,Csig_d] = HoKalmanBaseLPV(Hab_d,Habk_d,Hak_d,Hkb_d,np,np_c);

[Hab_true_d,Habk_true_d,Hak_true_d,Hkb_true_d] = TrueHoKalmanBase_Det(A,B,C,D,psig,base_d);
[Asig_true_d,Bsig_true_d,Csig_true_d] = HoKalmanBaseLPV(Hab_true_d,Habk_true_d,Hak_true_d,Hkb_true_d,np,np_c);
Dsig_true_d = Psiuy_true([],1,A,B,C,D);


Gsig_d = Bsig_d(1:end,nu+1:end,:); %égale à zero
Bsigu_d = Bsig_d(1:end,1:nu,:);
Dsig_d = Myu_Ident_det_TS([],[],[],[],y,p,u,psig);
Dsig_d=Dsig_d(:,1:nu);

Gsig_true_d = Bsig_true_d(1:end,nu+1:end,:); %égale à zero
Bsigu_true_d = Bsig_true_d(1:end,1:nu,:);

for sig=1:np
   A_tild_d(:,:,sig) = 1/sqrt(psig(sig))*Asig_d(:,:,sig);
   B_tild_d(:,:,sig) = 1/sqrt(psig(sig))*Bsigu_d(:,:,sig);
end

for sig=1:np
   A_tild_true_d(:,:,sig) = 1/sqrt(psig(sig))*Asig_true_d(:,:,sig);
   B_tild_true_d(:,:,sig) = 1/sqrt(psig(sig))*Bsigu_true_d(:,:,sig);
end


%% Calculate the Hankel Matrices for the stochastic part

% !!!!!! @Mihaly 
% Same procedure for the Stochastic part. 

[G_true_d,T_sig_true_d,P_true_d,Q_true_d,u_esp]=Computing_Gi_TS(A_tild_d,Csig_d,Dsig_d,B_tild_d,u,psig);
[G_true_det,T_sig_true_det,P_true_det,Q_true_det,u_esp_det]=Computing_Gi_TS(A_tild_true_d,Csig_true_d,Dsig_true_d,Bsigu_true_d,u,psig);

[Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_stoch_TS(y,p,u,psig,base,A_tild_d,Csig_d,G_true_d,np_c);
[Asig,Bsig,Csig] = HoKalmanBaseLPV(Hab,Habk,Hak,Hkb,np,np_c);
Gsig = Bsig(1:end,nu+1:end,:);
Bsigu = Bsig(1:end,1:nu,:);
Dsig=Myu_Ident_stoch_TS([],[],[],[],y,p,u,psig,A_tild_d,Csig_d,G_true_d);

for sig=1:np
   A_tild(:,:,sig) = 1/sqrt(psig(sig))*Asig(:,:,sig);
   B_tild(:,:,sig) = 1/sqrt(psig(sig))*Bsigu(:,:,sig);
end

[Hab_true,Habk_true,Hak_true,Hkb_true] = TrueHoKalmanBase(A,B,C,D,G_true,psig,base);
[Hab_true1,Habk_true1,Hak_true1,Hkb_true1] = TrueHoKalmanBase(A_tild,B_tild,Csig,Dsig,Gsig,psig,base);
nxmin=size(A_tild,1);


disp('Max eigenvalue')
max(abs(eig(psig(1)*kron(A(:,:,1),A(:,:,1))+psig(2)*kron(A(:,:,2),A(:,:,2)))))
max(abs(eig(kron(Asig(:,:,1),Asig(:,:,1))*psig(1)+kron(Asig(:,:,2),Asig(:,:,2))*psig(2))))
%max(abs(eig(kron(A(:,:,1),A(:,:,1))*psig(1)+kron(A(:,:,2),A(:,:,2))*psig(2))))
disp('Innov Form')
max(abs(eig(psig(1)*kron(A(:,:,1)-K(:,:,1)*C,A(:,:,1)-K(:,:,1)*C)+psig(2)*kron(A(:,:,2)-K(:,:,2)*C,A(:,:,2)-K(:,:,2)*C))))

==> anc/Code1705/ElieCodeTimeSeries/functions/AKCGen.asv <==
function [A,K,C] = AKCGen(nx,ny,nv,np,boolC)
if boolC == 0
    out=0;
    while out=0
    A=randn(nx,nx,np);
    K=randn(nx,nv,np);
    C=randn(ny,nx);
    for i=1:1:np
        
    end
    stable = 
end
end

==> anc/Code1705/ElieCodeTimeSeries/functions/AKCGen.m <==
function [A,K,C] = AKCGen(nx,ny,nv,np,psig,boolC)
if boolC == 0
    out=0;
    while out==0
    A=randn(nx,nx,np);
    K=randn(nx,nv,np);
    C=randn(ny,nx);
    stable=0;
    for i=1:1:np
        stable = stable + psig(i,1)*kron(A(:,:,i)-K(:,:,np)*C,A(:,:,i)-K(:,:,i)*C);
    end
    stable = max(abs(eig(stable)));
    stable1 = 0;
    for i=1:1:np
        stable1 = stable1 + psig(i,1)*kron(A(:,:,i),A(:,:,i));
    end
    stable1 = max(abs(eig(stable1)));
    if stable < 1-1e-6 && stable1 < 1-1e-6
        out=1;
    end
    end
end
end

==> anc/Code1705/ElieCodeTimeSeries/functions/Computing_Gi.asv <==
function [G_true,T_sig_true,P_true_new,Q_true,v_esp] = Computing_Gi(A,C,F,K,v,psig,Ntot)
np=size(A,3);
nx=size(A,1);
ny=size(C,1);
ne=size(v,1);
Q_true=zeros(ne,ne,np);
P_true_new=zeros(nx,nx,np);
P_true_old=zeros(nx,nx,np);
G_true=zeros(nx,ny,np);

%% Calculating the expectation of v
 v_esp=zeros(ne,ne);
for i=1:Ntot
    v_esp = v_esp + v(:,i)*v(:,i)';
end
v_esp = v_esp/(Ntot-1);

%% Computing Qi
for i=1:np
    Q_true(:,:,i) = v_esp*psig(i,1);
end

%% Computing Pi
for i=1:np
    P_true_old(:,:,i)=zeros(nx,nx);
end

max=ones(np,1);
while max > 10e-6*ones(np)
    for sig=1:np
        P_true_new(:,:,sig)=zeros(nx,nx);
        for sig1=1:np
            P_true_new(:,:,sig) = P_true_new(:,:,sig) + psig(sig,1)*(A(:,:,sig1)*P_true_old(:,:,sig1)*A(:,:,sig1)' + K(:,:,sig1)*Q_true(:,:,sig1)*K(:,:,sig1)');
        end
    end
    for i=1:np
        max(i) = norm(P_true_new(:,:,i) - P_true_old(:,:,i))/norm(P_true_old(:,:,i));
    end
    P_true_old=P_true_new;
end

%% Computing Gi
for i=1:np
    G_true(:,:,i) = (1/sqrt(psig(i,1)))*(A(:,:,i)*P_true_new(:,:,i)*C' + K(:,:,i)*Q_true(:,:,i)*F');
end

T_sig_true = zeros(size(C,1),size(C,1),np);
for i = 1:np
T_sig_true(:,:,i) = (1/psig(i,1))*(C*P_true_new(:,:,i)*C' + F*Q_true(:,:,i)*F');
end

end

==> anc/Code1705/ElieCodeTimeSeries/functions/Computing_Gi2.m <==
function [G_true,P_true_new,Q_true,v_esp] = Computing_Gi2(A,C,F,K,Q_true,psig)
np=size(A,3);
nx=size(A,1);
ny=size(C,1);
ne=size(K,2);
%Q_true=zeros(ne,ne,np);
P_true_new=zeros(nx,nx,np);
P_true_old=zeros(nx,nx,np);
G_true=zeros(nx,ny,np);

%% Calculating the expectation of v
% v_esp=0;
%for i=1:Ntot
%    v_esp = v_esp + v(:,i)*v(:,i)';
%end
%v_esp = v_esp/Ntot;

%% Computing Qi
%for i=1:np
%    Q_true(:,:,i) = v_esp*psig(i,1);
%end

v_esp=Q_true(:,:,1)

%% Computing Pi
for i=1:np
    P_true_old(:,:,i)=zeros(nx,nx);
end

max=ones(np,1);
while max > 10e-8*ones(np)
    for sig=1:np
        P_true_new(:,:,sig)=zeros(nx,nx);
        for sig1=1:np
            P_true_new(:,:,sig) = P_true_new(:,:,sig) + psig(sig,1)*(A(:,:,sig1)*P_true_old(:,:,sig1)*A(:,:,sig1)' + K(:,:,sig1)*Q_true(:,:,sig1)*K(:,:,sig1)');
        end
    end
    for i=1:np
        max(i) = norm(P_true_new(:,:,i) - P_true_old(:,:,i))/(norm(P_true_old(:,:,i))+1);
    end
    P_true_old=P_true_new;
end

%% Computing Gi
for i=1:np
    G_true(:,:,i) = (1/sqrt(psig(i,1)))*(A(:,:,i)*P_true_new(:,:,i)*C' + K(:,:,i)*Q_true(:,:,i)*F');
end

end

==> anc/Code1705/ElieCodeTimeSeries/functions/Computing_Gi_TS.asv <==
function [G_true,T_sig_true,P_true_new,Q_true,v_esp] = Computing_Gi_TS(A,C,F,K,v,psig,Ntot)
np=size(A,3);
nx=size(A,1);
ny=size(C,1);
ne=size(v,1);
Q_true=zeros(ne,ne,np);
P_true_new=zeros(nx,nx,np);
P_true_old=zeros(nx,nx,np);
G_true=zeros(nx,ny,np);

%% Calculating the expectation of v
 vreshaped=reshape(v,[],size(v,2)*size(v,3));

for i=1:size(vreshaped,2)
     v_esp =v_esp + vreshaped(:,);
end

%% Computing Qi
for i=1:np
    Q_true(:,:,i) = v_esp*psig(i,1);
end

%% Computing Pi
for i=1:np
    P_true_old(:,:,i)=zeros(nx,nx);
end
count=0;
max=ones(np,1);
while any(max > 10e-6*ones(np,1))
    count=count+1;
    for sig=1:np
        P_true_new(:,:,sig)=zeros(nx,nx);
        for sig1=1:np
            P_true_new(:,:,sig) = P_true_new(:,:,sig) + psig(sig,1)*(A(:,:,sig1)*P_true_old(:,:,sig1)*A(:,:,sig1)' + K(:,:,sig1)*Q_true(:,:,sig1)*K(:,:,sig1)');
        end
    end
    for i=1:np
        max(i) = norm(P_true_new(:,:,i) - P_true_old(:,:,i))/norm(P_true_old(:,:,i));
    end
    P_true_old=P_true_new;
end

%% Computing Gi
for i=1:np
    G_true(:,:,i) = (1/sqrt(psig(i,1)))*(A(:,:,i)*P_true_new(:,:,i)*C' + K(:,:,i)*Q_true(:,:,i)*F');
end

T_sig_true = zeros(size(C,1),size(C,1),np);
for i = 1:np
T_sig_true(:,:,i) = (1/psig(i,1))*(C*P_true_new(:,:,i)*C' + F*Q_true(:,:,i)*F');
end

end

==> anc/Code1705/ElieCodeTimeSeries/functions/Computing_Gi_TS.m <==
function [G_true,T_sig_true,P_true_new,Q_true,v_esp] = Computing_Gi_TS(A,C,F,K,v,psig)
np=size(A,3);
nx=size(A,1);
ny=size(C,1);
ne=size(v,1);
Q_true=zeros(ne,ne,np);
P_true_new=zeros(nx,nx,np);
P_true_old=zeros(nx,nx,np);
G_true=zeros(nx,ny,np);

%% Calculating the expectation of v
vreshaped=reshape(v,[],size(v,2)*size(v,3));
v_esp=0;
for i=1:size(vreshaped,2)
     v_esp =v_esp + vreshaped(:,i)*vreshaped(:,i)';
end
v_esp=v_esp/(size(vreshaped,2)-1);

%% Computing Qi
for i=1:np
    Q_true(:,:,i) = v_esp*psig(i,1);
end

%% Computing Pi
for i=1:np
    P_true_old(:,:,i)=zeros(nx,nx);
end
count=0;
max=ones(np,1);
while any(max > 10e-6*ones(np,1))
    count=count+1;
    for sig=1:np
        P_true_new(:,:,sig)=zeros(nx,nx);
        for sig1=1:np
            P_true_new(:,:,sig) = P_true_new(:,:,sig) + psig(sig,1)*(A(:,:,sig1)*P_true_old(:,:,sig1)*A(:,:,sig1)' + K(:,:,sig1)*Q_true(:,:,sig1)*K(:,:,sig1)');
        end
    end
    for i=1:np
        max(i) = norm(P_true_new(:,:,i) - P_true_old(:,:,i))/norm(P_true_old(:,:,i));
    end
    P_true_old=P_true_new;
end

%% Computing Gi
for i=1:np
    G_true(:,:,i) = (1/sqrt(psig(i,1)))*(A(:,:,i)*P_true_new(:,:,i)*C' + K(:,:,i)*Q_true(:,:,i)*F');
end

T_sig_true = zeros(size(C,1),size(C,1),np);
for i = 1:np
T_sig_true(:,:,i) = (1/psig(i,1))*(C*P_true_new(:,:,i)*C' + F*Q_true(:,:,i)*F');
end

end

==> anc/Code1705/ElieCodeTimeSeries/functions/Computing_Gi_det.m <==
function [G_true,T_sig_true,P_true_new,Q_true,v_esp] = Computing_Gi_det(A,C,F,K,v,psig,Ntot)
np=size(A,3);
nx=size(A,1);
ny=size(C,1);
ne=size(v,1);
Q_true=zeros(ne,ne,np);
P_true_new=zeros(nx,nx,np);
P_true_old=zeros(nx,nx,np);
G_true=zeros(nx,ny,np);

%% Calculating the expectation of v
 v_esp=zeros(ne,ne);
for i=1:Ntot
    v_esp = v_esp + v(:,i)*v(:,i)';
end
v_esp = v_esp/(Ntot-1);

%% Computing Qi
for i=1:np
    Q_true(:,:,i) = v_esp;
end

%% Computing Pi
for i=1:np
    P_true_old(:,:,i)=zeros(nx,nx);
end
count=0;
max=ones(np,1);
while any(max > 10e-6*ones(np,1))
    count=count+1;
    for sig=1:np
        P_true_new(:,:,sig)=zeros(nx,nx);
        for sig1=1:np
            P_true_new(:,:,sig) = P_true_new(:,:,sig) + psig(sig,1)*(A(:,:,sig1)*P_true_old(:,:,sig1)*A(:,:,sig1)' + K(:,:,sig1)*Q_true(:,:,sig1)*K(:,:,sig1)');
        end
    end
    for i=1:np
        max(i) = norm(P_true_new(:,:,i) - P_true_old(:,:,i))/norm(P_true_old(:,:,i));
    end
    P_true_old=P_true_new;
end

%% Computing Gi
for i=1:np
    G_true(:,:,i) = (1/sqrt(psig(i,1)))*(A(:,:,i)*P_true_new(:,:,i)*C' + K(:,:,i)*Q_true(:,:,i)*F');
end

T_sig_true = zeros(size(C,1),size(C,1),np);
for i = 1:np
T_sig_true(:,:,i) = (1/psig(i,1))*(C*P_true_new(:,:,i)*C' + F*Q_true(:,:,i)*F');
end

end

==> anc/Code1705/ElieCodeTimeSeries/functions/Computing_det_cov.asv <==
function [L,ps,P_true_new_d,Lamda_u] = Computing_det_cov(A_d,B_d,C_d,u,w,psig)
np=size(A_d,3);
nx=size(A_d,1);
ny=size(C_d,1);
nu=size(u,1);

P_true_new_d=zeros(nx,nx,np);
P_true_old=zeros(nx,nx,np);


Lamda_u=zeros(nu,nu);
for i=1:length(u)
    Lamda_u = Lamda_u + u(:,i)*u(:,i)';
end
Lamda_u = Lamda_u/(length(u)-1);



%% Computing Pi
for i=1:np
    P_true_old(:,:,i)=zeros(nx,nx);
end
count=0;
max=ones(np,1);
while any(max > 10e-6*ones(np,1))
    count=count+1;
    for sig=1:np
        P_true_new_d(:,:,sig)=zeros(nx,nx);
        for sig1=1:np
            P_true_new_d(:,:,sig) = P_true_new_d(:,:,sig) + psig(sig,1)*(A_d(:,:,sig1)*P_true_old(:,:,sig1)*A_d(:,:,sig1)' + B_d(:,:,sig1)*Lamda_u*B_d(:,:,sig1)');
        end
    end
    for i=1:np
        max(i) = norm(P_true_new_d(:,:,i) - P_true_old(:,:,i))/norm(P_true_old(:,:,i));
    end
    P_true_old=P_true_new_d;
end

%% Compute Covariance
 sig = w(1);
 s = w(2:1:end);
 nx = size(A_d,1);
 As = eye(nx,nx);
 ps=psig(sig,1);
 for k=1:length(s)
     As = A_d(:,:,s(k))*As;
     ps=ps*psig(s(k),1);
 end
 L = (1/sqrt(ps))*C_d*As*(A_d(:,:,sig)*P_true_old(:,:,sig)*C_d' + B_d(:,:,sig)*Lamda_u);

end

==> anc/Code1705/ElieCodeTimeSeries/functions/Computing_det_cov.m <==
function [L,ps,P_true_new_d,Lamda_u,G] = Computing_det_cov(A_d,B_d,C_d,D_d,u,w,psig)
np=size(A_d,3);
nx=size(A_d,1);
ny=size(C_d,1);
nu=size(u,1);

P_true_new_d=zeros(nx,nx,np);
P_true_old=zeros(nx,nx,np);


Lamda_u=zeros(nu,nu);
for i=1:length(u)
    Lamda_u = Lamda_u + u(:,i)*u(:,i)';
end
Lamda_u = Lamda_u/(length(u)-1);



%% Computing Pi
for i=1:np
    P_true_old(:,:,i)=zeros(nx,nx);
end
count=0;
max=ones(np,1);
while any(max > 10e-6*ones(np,1))
    count=count+1;
    for sig=1:np
        P_true_new_d(:,:,sig)=zeros(nx,nx);
        for sig1=1:np
            P_true_new_d(:,:,sig) = P_true_new_d(:,:,sig) + psig(sig,1)*(A_d(:,:,sig1)*P_true_old(:,:,sig1)*A_d(:,:,sig1)' + B_d(:,:,sig1)*Lamda_u*B_d(:,:,sig1)');
        end
    end
    for i=1:np
        max(i) = norm(P_true_new_d(:,:,i) - P_true_old(:,:,i))/norm(P_true_old(:,:,i));
    end
    P_true_old=P_true_new_d;
end

%% Compute Covariance
if isempty(w)
    ps=1;
    As=1;
else
 sig = w(1);
 s = w(2:1:end);
 nx = size(A_d,1);
 As = eye(nx,nx);
 ps=1;
 for k=1:length(s)
     As = A_d(:,:,s(k))*As;
     ps=ps*psig(s(k),1);
 end
end
 L = (sqrt(ps)/(sqrt(psig(sig,1))))*C_d*As*(A_d(:,:,sig)*P_true_old(:,:,sig)*C_d' + B_d(:,:,sig)*psig(sig,1)*Lamda_u*D_d);
 G = (A_d(:,:,sig)*P_true_old(:,:,sig)*C_d' + B_d(:,:,sig)*psig(sig,1)*Lamda_u*D_d)*(1/sqrt(psig(sig,1)));
ps=psig(sig,1)*ps;
end

==> anc/Code1705/ElieCodeTimeSeries/functions/Cox2Mihaly.m <==
function [Anum,Gnum,Cnum] = Cox2Mihaly(Asig,Gsig,Csig)
%UNTITLED Summary of this function goes here
%   Detailed explanation goes here
np =size(Asig,3)

Anum=[]
Gnum=[]
Cnum=[]

for i=1:np
    Anum=[Anum;Asig(:,:,i)]
    Gnum=[Gnum,Gsig(:,:,i)]
    Cnum=[Cnum;Csig]
end

==> anc/Code1705/ElieCodeTimeSeries/functions/FindABase.asv <==
function [base,Obs,Reach] = FindABase(nxmin,A,B,C)
rng(5,"")
nx = size(A,1);
ny = size(C,1);
nu = size(B,2);
np = size(A,3);
quit=1;
    while quit ~= 0
        for i=1:nxmin
            base.alpha{i,1} = 1; base.alpha{i,2} = randi([0 np],1,randi([1 nxmin],1,1)); base.alpha{i,3} = randi([1 ny],1,1);
            base.alpha{i,2} = base.alpha{i,2}(base.alpha{i,2}~=0);
        end
        Obs = [];
        for i=1:size(base.alpha,1)
            w= base.alpha{i,2};
            aux=eye(size(A,1));
            if ~isempty(w)
                for k=1:size(w,2)
                    aux = A(:,:,w(k))*aux;
                end
            end
            Obs=[Obs; C(base.alpha{i,3},:,base.alpha{i,1})*aux];
        end
        if rank(Obs) == nxmin
            S=svd(Obs);
            a=0;
            for index1=1:size(S,1)
                for index2=1:size(S,2)
                    N=S./S(index1,index2);
                    if any(any((N>10) | N<(0.1)))
                        a=1;
                        break;
                    end
                end
                if (a)
                    break;
                end
            end
            if (~a)
                quit = 0;
            end
        end
    end
quit=1;
    while quit ~= 0
        for i=1:nxmin
            base.beta{i,1} = randi([1 np],1,1); base.beta{i,2} = randi([0 np],1,randi([1 nxmin],1,1)); base.beta{i,3} = randi([1 nu],1,1);
            base.beta{i,2} = base.beta{i,2}(base.beta{i,2}~=0);
        end
        Reach = [];
        for i=1:size(base.beta,1)
                w= base.beta{i,2};
                aux=eye(size(A,1));
                if ~isempty(w)
                    for k=1:size(w,2)
                        aux = A(:,:,w(k))*aux;
                    end
                end
                Reach=[Reach, aux*B(:,base.beta{i,3},base.beta{i,1})];
        end
        if rank(Reach) == nxmin
            S=svd(Reach);
            a=0;
            for index1=1:size(S,1)
                for index2=1:size(S,2)
                    N=S./S(index1,index2);
                    if any(any((N>5) | N<(0.2)))
                        a=1;
                        break;
                    end
                end
                if (a)
                    break;
                end
            end
            if (~a)
                quit = 0;
            end
        end
    end
end



==> anc/Code1705/ElieCodeTimeSeries/functions/FindABase.m <==
function [base,Obs,Reach] = FindABase(nxmin,A,B,C)
% rng(10,'twister');
nx = size(A,1);
ny = size(C,1);
nu = size(B,2);
np = size(A,3);
quit=1;
    while quit ~= 0
        for i=1:nxmin
            base.alpha{i,1} = 1; base.alpha{i,2} = randi([0 np],1,randi([1 nxmin],1,1)); base.alpha{i,3} = randi([1 ny],1,1);
            base.alpha{i,2} = base.alpha{i,2}(base.alpha{i,2}~=0);
        end
        Obs = [];
        for i=1:size(base.alpha,1)
            w= base.alpha{i,2};
            aux=eye(size(A,1));
            if ~isempty(w)
                for k=1:size(w,2)
                    aux = A(:,:,w(k))*aux;
                end
            end
            Obs=[Obs; C(base.alpha{i,3},:,base.alpha{i,1})*aux];
        end
        if rank(Obs) == nxmin
            S=svd(Obs);
            a=0;
            for index1=1:size(S,1)
                for index2=1:size(S,2)
                    N=S./S(index1,index2);
                    if any(any((N>10) | N<(0.1)))
                        a=1;
                        break;
                    end
                end
                if (a)
                    break;
                end
            end
            if (~a)
                quit = 0;
            end
        end
    end
quit=1;
    while quit ~= 0
        for i=1:nxmin
            base.beta{i,1} = randi([1 np],1,1); base.beta{i,2} = randi([0 np],1,randi([1 nxmin],1,1)); base.beta{i,3} = randi([1 nu],1,1);
            base.beta{i,2} = base.beta{i,2}(base.beta{i,2}~=0);
        end
        Reach = [];
        for i=1:size(base.beta,1)
                w= base.beta{i,2};
                aux=eye(size(A,1));
                if ~isempty(w)
                    for k=1:size(w,2)
                        aux = A(:,:,w(k))*aux;
                    end
                end
                Reach=[Reach, aux*B(:,base.beta{i,3},base.beta{i,1})];
        end
        if rank(Reach) == nxmin
            S=svd(Reach);
            a=0;
            for index1=1:size(S,1)
                for index2=1:size(S,2)
                    N=S./S(index1,index2);
                    if any(any((N>5) | N<(0.2)))
                        a=1;
                        break;
                    end
                end
                if (a)
                    break;
                end
            end
            if (~a)
                quit = 0;
            end
        end
    end
end


==> anc/Code1705/ElieCodeTimeSeries/functions/FindABase2.m <==
function [base,Obs,Reach] = FindABase2(nxmin,A,B,C)
% rng(10,'twister');
nx = size(A,1);
ny = size(C,1);
nu = size(B,2);
np = size(A,3);
quit=1;
    while quit ~= 0
        for i=1:nxmin
            base.alpha{i,1} = 1; base.alpha{i,2} = randi([0 np],1,randi([1 nxmin-1],1,1)); base.alpha{i,3} = randi([1 ny],1,1);
            base.alpha{i,2} = base.alpha{i,2}(base.alpha{i,2}~=0);
        end
        Obs = [];
        for i=1:size(base.alpha,1)
            w= base.alpha{i,2};
            aux=eye(size(A,1));
            if ~isempty(w)
                for k=1:size(w,2)
                    aux = A(:,:,w(k))*aux;
                end
            end
            Obs=[Obs; C(base.alpha{i,3},:,base.alpha{i,1})*aux];
        end
        if rank(Obs) == nxmin
            S=svd(Obs);
            a=0;
            for index1=1:size(S,1)
                for index2=1:size(S,2)
                    N=S./S(index1,index2);
                    if any(any((N>10) | N<(0.1)))
                        a=1;
                        break;
                    end
                end
                if (a)
                    break;
                end
            end
            if (~a)
                quit = 0;
            end
        end
    end
quit=1;
    while quit ~= 0
        for i=1:nxmin
            base.beta{i,1} = randi([1 np],1,1); base.beta{i,2} = randi([0 np],1,randi([1 nxmin-1],1,1)); base.beta{i,3} = randi([1 nu],1,1);
            base.beta{i,2} = base.beta{i,2}(base.beta{i,2}~=0);
        end
        Reach = [];
        for i=1:size(base.beta,1)
                w= base.beta{i,2};
                aux=eye(size(A,1));
                if ~isempty(w)
                    for k=1:size(w,2)
                        aux = A(:,:,w(k))*aux;
                    end
                end
                Reach=[Reach, aux*B(:,base.beta{i,3},base.beta{i,1})];
        end
        if rank(Reach) == nxmin
            S=svd(Reach);
            a=0;
            for index1=1:size(S,1)
                for index2=1:size(S,2)
                    N=S./S(index1,index2);
                    if any(any((N>5) | N<(0.2)))
                        a=1;
                        break;
                    end
                end
                if (a)
                    break;
                end
            end
            if (~a)
                quit = 0;
            end
        end
    end
end


==> anc/Code1705/ElieCodeTimeSeries/functions/GenerateLPVHankelMatrix.m <==
function HankelMatrix = GenerateLPVHankelMatrix(Anum,Bnum,Cnum,x0,k,l)

O1=Cnum
R1=[x0,Bnum];

R=R1;
O=O1;

n=size(Anum,2);
D=size(Anum,1)/n;
m=size(Bnum,2)/D;
p=size(Cnum,1)/D;

for i=1:k 
   O2=[] 
   for j=1:D 
    O2=[O2;O1*Anum((j-1)*n+1:j*n,:)];
   end
   O1=O2;
   O=[O;O1];

end


for i=1:l
     %1=[x0,Bnum];
     R2=[]
     d2=size(R1,2)/(m*D+1);
     for z=1:d2
        for j=1:D
                R2=[R2,Anum((j-1)*n+1:j*n,:)*R1(:,(z-1)*(m*D+1)+1:z*(m*D+1))]
        end
     end   
     R1=R2
     R=[R,R1]
end

% barR=R(:,1:end-(D^l)*(D*m+1))
% for q=1:D
%         Rq=[];
%         for current=1:((D^l-1)/(D-1))
%                     current_shift=D*(current-1)+q
%                     Rq=[Rq,R(:,current_shift*(D*m+1)+1:(current_shift+1)*(D*m+1))];
%                     %Rp=[Rp,R(:,(current-1)*(D*m+1)+1:(current)*(D*m+1))];
%         end
%         Rq
%         R
%         Ai=Rq/barR;
%         disp('norm(Ai*barR-Rq');
%         norm(Ai*barR-Rq)
%         disp('norm(Aq*barR-Rq');
%         norm(Anum((q-1)*n+1:q*n,:)*barR-Rq)
%         Anum((q-1)*n+1:q*n,:)*R
%         Anum((q-1)*n+1:q*n,:)*barR
% end        
HankelMatrix=O*R;

==> anc/Code1705/ElieCodeTimeSeries/functions/HoKalmanBaseLPV.asv <==
function [Asig,Bsig,Csig] = HoKalmanBaseLPV(Hab,Habk,Hak,Hkb,np,np_c)
ny = size(Hkb,1);
nu = size(Hak.sig1,2);
nx = size(Hab,1);
Asig = zeros(nx,nx,np);      Bsig = zeros(nx,nu,np);
Csig = zeros(ny,nx,np_c);
for i = 1:np
        Asig(:,:,i) = Hab\Habk.(['sig',sprintf('%.0f',i)]);
        % Discrete time
        eigtmp = eig(Asig(:,:,i));
        if(~isempty(find(  real(eigtmp).^2 + imag(eigtmp).^2 > 1, 1  )))
            warning(['The matrix A',sprintf('%.0f',i),' is unstable. Poles outside unit disc']);
            find(  real(eigtmp).^2 + imag(eigtmp).^2 > 1, 1  )
        end
        Bsig(:,:,i) = Hab\Hak.(['sig',sprintf('%.0f',i)]);
end

for i = 1:np_c
    Csig(:,:,i) = Hkb.(['sig',sprintf('%.0f',i)]);
end 

==> anc/Code1705/ElieCodeTimeSeries/functions/HoKalmanBaseLPV.m <==
function [Asig,Bsig,Csig] = HoKalmanBaseLPV(Hab,Habk,Hak,Hkb,np,np_c)
ny = size(Hkb,1);
nu = size(Hak.sig1,2);
nx = size(Hab,1);
Asig = zeros(nx,nx,np);      Bsig = zeros(nx,nu,np);
Csig = zeros(ny,nx,np_c);
for i = 1:np
        Asig(:,:,i) = Hab\Habk.(['sig',sprintf('%.0f',i)]);
        % Discrete time
        eigtmp = eig(Asig(:,:,i));
        if(~isempty(find(  real(eigtmp).^2 + imag(eigtmp).^2 > 1, 1  )))
            warning(['The matrix A',sprintf('%.0f',i),' is unstable. Poles outside unit disc']);
            find(  real(eigtmp).^2 + imag(eigtmp).^2 > 1, 1  )
        end
        Bsig(:,:,i) = Hab\Hak.(['sig',sprintf('%.0f',i)]);
end

for i = 1:np_c
    Csig(:,:,i) = Hkb.(['sig',sprintf('%.0f',i)]);
end 

==> anc/Code1705/ElieCodeTimeSeries/functions/IsEquivalent.m <==
function [isEquiv] = IsEquivalent(D,n1,n2,m,p,Anum1,Bnum1,Cnum1,x01, Anum2,Bnum2,Cnum2,x02)
epsilon = 10e-6;

N = 2*max(n1,n2)-1;

R=[x01,Bnum1;x02,Bnum2];
compC = [Cnum1,-Cnum2];

isEquiv = 1;

counter = 0;
while (counter <= N & isEquiv==1)
    
    diffMarkov = compC*R;
    
    isEquiv=(norm(diffMarkov,2) < epsilon);    
    
    Rnew = [];
    for i=1:D
     Rnew=[Rnew, blkdiag(Anum1((i-1)*n1+1:i*n1,:),Anum2((i-1)*n2+1:i*n2,:))*R];           
    end    
    R = Rnew;
    counter = counter + 1;
end    

if (isEquiv == 0)
  disp('Difference: ')
  diffMarkov

end


end



==> anc/Code1705/ElieCodeTimeSeries/functions/IsLPVIsomorphism.m <==

function [T,T1,T2] = IsLPVIsomorphism(Anum1,Bnum1, Cnum1,x01, Anum2,Bnum2, Cnum2,x02)

epsilon = 1e-10;

n = size(Anum1,2);
D = size(Anum1,1)/n;
n2 =size(Anum2,2);
m = size(Bnum1,2)/D
p=size(Cnum1,1)/D

% if (size(Anum1,2) ~= size(Anum2,2))
%      isEquiv = 0;
%      T = zeros(size(Anum1,2),size(Anum1,2));
%      return
% end

Anum3 = []
Bnum3= []
for i=1:D
    Anum3=[Anum3;blkdiag(Anum1((i-1)*n+1:i*n,:),Anum2((i-1)*n2+1:i*n2,:))];
    Bnum3=[Bnum3, [Bnum1(:,(i-1)*m+1:i*m);Bnum2(:,(i-1)*m+1:i*m)]];
end

x03 = [x01;x02];
    
Cnum3 = [Cnum1,Cnum2];


[Wf,obs_r,Ao,Bo,Co,xo] = ObsRedLPV(D,n+n2,m,p,Anum3,Bnum3,Cnum3,x03);

S = Wf';

obs_r

%isEquiv = (norm(S*[Bnum3,[x01;-x02],2) < epsilon);

%if (n == n2 & obs_r == n & IsObsBil(Anum2,Cnum2,x02))

  T1 = S(:,1:n);
  T2 = S(:,n+1:end)
    
  T=inv(T2)*T1;
 
  disp('The numbers below should be zero for T to be an isomorphism')
  norm(T*x01-x02)
  for i=1:D
      fprintf('A1(%d)-A2(%d)\n',i,i);
     norm(T*Anum1((i-1)*n+1:i*n,:)-Anum2((i-1)*n2+1:i*n2,:)*T)
      fprintf('B1(%d)-B2(%d)\n',i,i);
     norm(T*Bnum1(:,(i-1)*m+1:i*m)-Bnum2(:,(i-1)*m+1:i*m))
  end
  norm(Cnum1-Cnum2*T)
   
%else
    % T = zeros(n,n);
%end    
 
  
end



==> anc/Code1705/ElieCodeTimeSeries/functions/KalmanDecomLPV.m <==
%This function performs a Kalman decomposition of an LPV system. 
%%Inputs: D=n_p, number of linear submodels, n - number of continous states,
%p-number of outputs.
% Anum=[A0;A1;A2;..;AD], Cnum=[C0;C1;..;CD] (rows one under the other),
% [B0,B1,...,BD] (columns stacked together).  
% x0 -- initial state
function [Ak,Bk,Ck,x0k]=KalmanDecomLPV(D,n,m,p,Anum,Bnum,Cnum,x_0)

  [Reach_mat, red_ord_r,Ar,Br,Cr,x0r]=ReachRedLPV(D,n,m,p,Anum,Bnum,Cnum,x_0);
  
  [Wf,red_ord_m,Am,Bm,Cm,x0m]=ObsRedLPV(D,red_ord_r,m,p,Ar,Br,Cr,x0r)
  
  
  V1=Reach_mat*Wf
  V2=Reach_mat*orth(eye(red_ord_r)-Wf*Wf')
  V3=orth(eye(n)-Reach_mat*Reach_mat')
  
  
  T=[V1,V2,V3];
  
  
    Ck=Cnum*T;
    
    Bk=inv(T)*Bnum;
    x0k=inv(T)*x_0;

    for q=1:D
        Ak((q-1)*n+1:q*n,:)=inv(T)*Anum((q-1)*n+1:q*n,:)*T;
    end
 
  
  %[Reach_mat2, red_ord_r2,Ar2,Br2,Cr2,x0r2]=ReachRedLPV(D,n,m,p,Ak,Bk,Ck,x0k)
  
 % [Wf2,red_ord_m2,Am2,Bm2,Cm2,x0m2]=ObsRedLPV(D,n,m,p,Ak,Bk,Ck,x0k)
  

end



==> anc/Code1705/ElieCodeTimeSeries/functions/KalmanHoLPV.m <==
function [n,Anum,Bnum,Cnum,x0]=KalmanHoLPV(HankelMatrix,k,l,D,m,p)

  [U,S,V]=svd(HankelMatrix);
  
   n=rank(HankelMatrix);
   
   Sr=S(1:n,1:n);
   diag(S)
   diag(Sr)
   
   O=U(:,1:n)*sqrtm(Sr);
   R=sqrtm(Sr)*(V(:,1:n))';
   
   barR=R(:,1:end-(D^l)*(D*m+1));
   
   
   
   size(barR)

   size(R)
   
   x0=R(:,1);
   Bnum=R(:,2:D*m+1);
   Cnum=O(1:p*D,:);
   Anum=[];
   for q=1:D
        Rq=[];
        for current=1:((D^l-1)/(D-1))
                    current_shift=D*(current-1)+q
                    Rq=[Rq,R(:,current_shift*(D*m+1)+1:(current_shift+1)*(D*m+1))];
                    %Rp=[Rp,R(:,(current-1)*(D*m+1)+1:(current)*(D*m+1))];
        end
        Rq
        R
        Ai=Rq/barR;
        Anum=[Anum;Ai];  
        disp('norm(Ai*barR-Rq');
        norm(Ai*barR-Rq)
        %disp('Rp and barR')
        %norm(barR-Rp)
        rank(barR)
        rank([barR;Rq])
   end
O
barR
   
end



==> anc/Code1705/ElieCodeTimeSeries/functions/Mihaly2Cox.asv <==
function [Asig,Gsig,Csig] = Mihaly2Cox(Anum,Gnum,Cnum)
%UNTITLED Summary of this function goes here
%   Detailed explanation goes here
nxmin = size(Anum,2);
np = size(Anum,1)/nxmin;
nu = size(Gnum,2)/np;
ny = size(Cnum,1)/np;
Asig = zeros(nxmin,nxmin,np);
Gsig = zeros(nxmin,nu,np);
Csig = Cnum(ny,:);

for i=1:np
    Asig(:,:,i)=Anum(1+(i-1)*nxmin:i*nxmin,:);
    Gsig(:,:,i)=Gnum(:,1+(i-1)*nu:i*nu);
end
end



==> anc/Code1705/ElieCodeTimeSeries/functions/Mihaly2Cox.m <==
function [Asig,Gsig,Csig] = Mihaly2Cox(Anum,Gnum,Cnum)
%UNTITLED Summary of this function goes here
%   Detailed explanation goes here
nxmin = size(Anum,2);
np = size(Anum,1)/nxmin;
nu = size(Gnum,2)/np;
ny = size(Cnum,1)/np;
Asig = zeros(nxmin,nxmin,np);
Gsig = zeros(nxmin,nu,np);
Csig = Cnum(ny,:);

for i=1:np
    Asig(:,:,i)=Anum(1+(i-1)*nxmin:i*nxmin,:);
    Gsig(:,:,i)=Gnum(:,1+(i-1)*nu:i*nu);
end
end


==> anc/Code1705/ElieCodeTimeSeries/functions/MinRedLPV.m <==
%This function performs minimality reduction of an ALPV system. 
%%Inputs: D=n_p, number of linear submodels, n - number of continous states,
%p-number of outputs.
% Anum=[A0;A1;A2;..;AD], Cnum=[C0;C1;..;CD] (rows one under the other),
% [B0,B1,...,BD] (columns stacked together).  
% x0 -- initial state
%The matrices of the reduced system are stored in Am,Bm,Cm,x0m, according
%to the same principle as the input is stored; red_ord_m is the order of
%the minimal system.
function [red_ord_m,Am,Bm,Cm,x0m]=MinRedLPV(D,n,m,p,Anum,Bnum,Cnum,x_0)

  [Reach_mat, red_ord_r,Ar,Br,Cr,x0r]=ReachRedLPV(D,n,m,p,Anum,Bnum,Cnum,x_0);
  
  [Wf,red_ord_m,Am,Bm,Cm,x0m]=ObsRedLPV(D,red_ord_r,m,p,Ar,Br,Cr,x0r);
  

end



==> anc/Code1705/ElieCodeTimeSeries/functions/Muy.asv <==
function [M_true] = Muy(sig_j,v_j,sig,u_i,gam_i,A,B,C)
    w = [sig_j, v_j, sig, u_i];
    if isempty(w)
        M_true = D;
    else
        sig_j = w(1);
        s = w(2:end);
        nx = size(A,1);
        As = eye(nx,nx);
        if isempty(s)
            As = eye(nx,nx);
        else 
            for k=1:length(s)
                indx = s(k);
                As = A(:,:,indx)*As;
            end
        end
        M_true = C(:,:,gam_i)*As*B(:,:,sig_j);
    end
end

==> anc/Code1705/ElieCodeTimeSeries/functions/Myu.asv <==
function Myu = Myu(sig_j,v_j,sig,u_i,gam_i,A,B,C,D,G,psig)
    w = [sig_j, v_j, sig, u_i]
    disp('sig')
    sig
    [Psiys,ps]=Psiys_true(w,gam_i,A,C,G,psig);
    if isempty(w)
        Psiuy=Psiuy_true(w,gam_i,A,B,C,D);
    else
        Psiuy=sqrt(psig(w(1))*ps)*Psiuy_true(w,gam_i,A,B,C,D);
    end
    Myu = [Psiuy, Psiys];
end

==> anc/Code1705/ElieCodeTimeSeries/functions/Myu.m <==
function Myu = Myu(sig_j,v_j,sig,u_i,gam_i,A,B,C,D,G,psig)
    w = [sig_j, v_j, sig, u_i];
    [Psiys,ps]=Psiys_true(w,gam_i,A,C,G,psig);
    if isempty(w)
        Psiuy=Psiuy_true(w,gam_i,A,B,C,D);
    else
        Psiuy=sqrt(psig(w(1))*ps)*Psiuy_true(w,gam_i,A,B,C,D);
    end
    Myu = [Psiuy, Psiys];
end

==> anc/Code1705/ElieCodeTimeSeries/functions/Myu_Ident_Without_Input.asv <==
function Myu = Myu_Ident_Without_Input(sig_j,v_j,sig,u_i,y,p,psig)
    w = [sig_j, v_j, sig, u_i];
    ny=size(y,1);
    if isempty(w)
        w=0;
    end
    Psiys=compute_covar_seq_Ident(y,p,w,psig);
    Myu = [0 Psiys];
end

==> anc/Code1705/ElieCodeTimeSeries/functions/Myu_Ident_Without_Input.m <==
function Myu = Myu_Ident_Without_Input(sig_j,v_j,sig,u_i,y,p,psig)
    w = [sig_j, v_j, sig, u_i];
    ny=size(y,1);
    if isempty(w)
        Psiys = eye(ny);
    else
    %disp(w)
    Psiys=compute_covar_Ident(y,p,w,psig);
    end
    Myu = [0 Psiys];
end

==> anc/Code1705/ElieCodeTimeSeries/functions/Myu_Ident_det.asv <==
function Myu = Myu_Ident_det(sig_j,v_j,sig,u_i,y,p,u,psig)
    w = [sig_j, v_j, sig, u_i];
    varu=var(u');
%     ny=size(y,1);
%     if isempty(w)
%         Psiyu = eye(ny);
%     else
    %disp(w)
    [Psiyu,pw]=compute_covar_seq_deterministic_Ident(y,p,u,w,psig);
%     end
    Myu = [sqrt(pw)*Psiyu zeros(size(Psiyu))];
end

==> anc/Code1705/ElieCodeTimeSeries/functions/Myu_Ident_det.m <==
function Myu = Myu_Ident_det(sig_j,v_j,sig,u_i,y,p,u,psig)
    w = [sig_j, v_j, sig, u_i];
    varu=var(u');
%     ny=size(y,1);
%     if isempty(w)
%         Psiyu = eye(ny);
%     else
    %disp(w)
    [Psiyu,pw]=compute_covar_seq_deterministic_Ident(y,p,u,w,psig);
%     end
    Myu = [sqrt(pw)*Psiyu/varu zeros(size(Psiyu))];
end

==> anc/Code1705/ElieCodeTimeSeries/functions/Myu_Ident_det_TS.asv <==
function Myu = Myu_Ident_det_TS(sig_j,v_j,sig,u_i,y,p,u,psig)
    w = [sig_j, v_j, sig, u_i];
    ureshaped=reshape(u,[],size(u,2)*size(u,3));
    varu=zeros(size(ureshaped,1),size(ureshaped,1));
    for i=1:size(ureshaped,2)
    varu =varu + ureshaped(:,i)*ureshaped(:,i)';
    end
    varu=varu/(size(ureshaped,2)-1);
    %     ny=size(y,1);
    %     if isempty(w)
    %         Psiyu = eye(ny);
    %     else
        %disp(w)
    Psiyutemp=[];
        for i=1:size(y,3)
            [Psiyu,pw]=compute_covar_seq_deterministic_Ident_TS(y(:,:,i),p(:,:,i),u(:,:,i),w,psig);
            Psiyutemp=[Psiyutemp Psiyu];
        end
        Psiyu = 1/(size(y,2)*size(y,3))*sum(Psiyutemp);
    %     end
        Myu = [sqrt(pw)*Psiyu/varu zeros(size(Psiyu))];
end

==> anc/Code1705/ElieCodeTimeSeries/functions/Myu_Ident_det_TS.m <==
function Myu = Myu_Ident_det_TS(sig_j,v_j,sig,u_i,y,p,u,psig)
    w = [sig_j, v_j, sig, u_i];
    ureshaped=reshape(u,[],size(u,2)*size(u,3));
    varu=zeros(size(ureshaped,1),size(ureshaped,1));
    for i=1:size(ureshaped,2)
    varu =varu + ureshaped(:,i)*ureshaped(:,i)';
    end    
    varu=varu/(size(ureshaped,2)-1);
    %     ny=size(y,1);
    %     if isempty(w)
    %         Psiyu = eye(ny);
    %     else
        %disp(w)
    Psiyutemp=[];
        for i=1:size(y,3)
            % Calculate the covar of for a certain "w" to each time series.
            % Then we take the average of the calculated covariances. 

            [Psiyu,pw]=compute_covar_seq_deterministic_Ident_TS(y(:,:,i),p(:,:,i),u(:,:,i),w,psig);
            % !!!! @Mihaly
            % We fix the time in the function
            % compute_covar_seq_deterministic_Ident_TS to t=size(yt,2)
            Psiyutemp=[Psiyutemp Psiyu];
        end
        
        disp('y size')
        size(Psiyutemp)
        Psiyu = 1/size(y,3)*sum(Psiyutemp);
        disp('Psiyu')
        Psiyu
    %     end
        Myu = [sqrt(pw)*Psiyu/varu zeros(size(Psiyu))];
end

==> anc/Code1705/ElieCodeTimeSeries/functions/Myu_Ident_det_TS2.m <==
function Myu = Myu_Ident_det_TS2(sig_j,v_j,sig,u_i,y,p,u,psig)
    w = [sig_j, v_j, sig, u_i];
    ureshaped=reshape(u,[],size(u,2)*size(u,3));
    varu=zeros(size(ureshaped,1),size(ureshaped,1));
    for i=1:size(ureshaped,2)
    varu =varu + ureshaped(:,i)*ureshaped(:,i)';
    end    
    varu=varu/(size(ureshaped,2)-1);
    %     ny=size(y,1);
    %     if isempty(w)
    %         Psiyu = eye(ny);
    %     else
        %disp(w)
    %Psiyutemp=[];
        %for i=1:size(y,3)
            % Calculate the covar of for a certain "w" to each time series.
            % Then we take the average of the calculated covariances. 

     %       [Psiyu,pw]=compute_covar_seq_deterministic_Ident_TS(y(:,:,i),p(:,:,i),u(:,:,i),w,psig);
            % !!!! @Mihaly
            % We fix the time in the function
            % compute_covar_seq_deterministic_Ident_TS to t=size(yt,2)
      %      Psiyutemp=[Psiyutemp Psiyu];
      %  end
        
        disp('y size')
        size(Psiyutemp)
        Psiyu = 1/size(y,3)*sum(Psiyutemp);
        disp('Psiyu')
        Psiyu
    %     end
        Myu = [sqrt(pw)*Psiyu/varu zeros(size(Psiyu))];
end

==> anc/Code1705/ElieCodeTimeSeries/functions/Myu_Ident_stoch.asv <==
function Myu = Myu_Ident_stoch(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,B_d,D_d)
    w = [sig_j, v_j, sig, u_i];
    varu=var(u');
%     ny=size(y,1);
%     if isempty(w)
%         Psiyu = eye(ny);
%     else
    %disp(w)
    Psiyu=compute_covar_seq_deterministic_Ident(y,p,u,w,psig);
%     end
    [aux,ps]=Psiys_true(w,1,A_tild_d,Csig_d,G_true_d,psig);
    Psiys=compute_covar_Ident(y,p,w,psig)-aux;
    Myu = [sqrt(ps)*Psiyu/varu Psiys];
end

==> anc/Code1705/ElieCodeTimeSeries/functions/Myu_Ident_stoch.m <==
function Myu = Myu_Ident_stoch(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d)
    ny=size(C_d,1);
    w = [sig_j, v_j, sig, u_i];
    varu=var(u');
%     ny=size(y,1);
%     if isempty(w)
%         Psiyu = eye(ny);
%     else
    %disp(w)
    Psiyu=compute_covar_seq_deterministic_Ident(y,p,u,w,psig);
%     end
[aux,ps]=compute_covar_Ident(y,p,w,psig);
if isempty(w)
    Psiys=eye(ny)
else
    Psiys=aux-Psiys_true(w,1,A_d,C_d,G_d,psig);
end
    Myu = [sqrt(ps)*Psiyu/varu Psiys];
end

==> anc/Code1705/ElieCodeTimeSeries/functions/Myu_Ident_stoch_TS.asv <==
function Myu = Myu_Ident_stoch_TS(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d)
    ny=size(C_d,1);
    w = [sig_j, v_j, sig, u_i];
    varu=var(u');
%     ny=size(y,1);
%     if isempty(w)
%         Psiyu = eye(ny);
%     else
    %disp(w)
    Psiyu=compute_covar_seq_deterministic_Ident(y,p,u,w,psig);
%     end
[aux,ps]=compute_covar_Ident(y,p,w,psig);
if isempty(w)
    Psiys=eye(ny)
else
    Psiys=aux-Psiys_true(w,1,A_d,C_d,G_d,psig);
end
    Myu = [sqrt(ps)*Psiyu/varu Psiys];
end

==> anc/Code1705/ElieCodeTimeSeries/functions/Myu_Ident_stoch_TS.m <==
function Myu = Myu_Ident_stoch_TS(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d)
    ny=size(C_d,1);
    w = [sig_j, v_j, sig, u_i];
    ureshaped=reshape(u,[],size(u,2)*size(u,3));
    varu=zeros(size(ureshaped,1),size(ureshaped,1));
    %
    %for i=1:size(ureshaped,2)
    %varu =varu + ureshaped(:,i)*ureshaped(:,i)';
    %end
    %varu=varu/(size(ureshaped,2)-1);
    varu=cov(ureshaped) %put varu as a parameter, will speed up your code
%     ny=size(y,1);
%     if isempty(w)
%         Psiyu = eye(ny);
%     else
    %disp(w)
    Psiyutemp=[];
        for i=1:size(y,3)
            Psiyu=compute_covar_seq_deterministic_Ident_TS(y(:,:,i),p(:,:,i),u(:,:,i),w,psig);
            Psiyutemp=[Psiyutemp Psiyu];
        end
        disp('y size')
        size(y,3)
        Psiyu = 1/size(y,3)*sum(Psiyutemp);
%     end
auxtemp=[];
for i=1:size(y,3)
    [aux,ps]=compute_covar_Ident_TS(y,p,w,psig);
    auxtemp=[auxtemp aux];
end
aux=1/size(y,3)*sum(auxtemp);
if isempty(w)
    Psiys=eye(ny);
else
    Psiys=aux-Psiys_true(w,1,A_d,C_d,G_d,psig);
end
    Myu = [sqrt(ps)*Psiyu/varu Psiys];
end

==> anc/Code1705/ElieCodeTimeSeries/functions/Myu_Ident_stoch_TS2.m <==
function Myu = Myu_Ident_stoch_TS2(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d)
    ny=size(C_d,1);
    w = [sig_j, v_j, sig, u_i];
    ureshaped=reshape(u,[],size(u,2)*size(u,3));
    varu=zeros(size(ureshaped,1),size(ureshaped,1));
    %
    %for i=1:size(ureshaped,2)
    %varu =varu + ureshaped(:,i)*ureshaped(:,i)';
    %end
    %varu=varu/(size(ureshaped,2)-1);
    varu=cov(ureshaped) %put varu as a parameter, will speed up your code
%     ny=size(y,1);
%     if isempty(w)
%         Psiyu = eye(ny);
%     else
    %disp(w)
    %Psiyutemp=[];
    pw = 1;
    for ind = 1:length(w)
        pw = pw*psig(w(ind));
        
    end
    

    
        zw=ones(ny,N);
        for ind = 1:length(w)
        zw = zw.*p(w(ind), size(pt,2) - length(w)+ind-1,:); %Eq (4), u_{w}(t-1)
        
        end
       
        zwu = (1/sqrt(pw))*ut(:,size(ut,2) - length(w))*zw;
        %for i=1:size(y,3)
        %    Psiyu=compute_covar_seq_deterministic_Ident_TS(y(:,:,i),p(:,:,i),u(:,:,i),w,psig);
        %    Psiyutemp=[Psiyutemp Psiyu];
        %end
     %   disp('y size')
      %  size(y,3)
      %  Psiyu = 1/size(y,3)*sum(Psiyutemp);
%     end
auxtemp=[];
for i=1:size(y,3)
    [aux,ps]=compute_covar_Ident_TS(y,p,w,psig);
    auxtemp=[auxtemp aux];
end
aux=1/size(y,3)*sum(auxtemp);
if isempty(w)
    Psiys=eye(ny);
else
    Psiys=aux-Psiys_true(w,1,A_d,C_d,G_d,psig);
end
    Myu = [sqrt(ps)*Psiyu/varu Psiys];
end

==> anc/Code1705/ElieCodeTimeSeries/functions/Myu_Ident_stoch_simulated_out.m <==
function Myu = Myu_Ident_stoch_simulated_out(sig_j,v_j,sig,u_i,y,p,u,psig,yd)
    w = [sig_j, v_j, sig, u_i];
    varu=var(u');
%     ny=size(y,1);
%     if isempty(w)
%         Psiyu = eye(ny);
%     else
    %disp(w)
    Psiyu=compute_covar_seq_deterministic_Ident(y,p,u,w,psig);
%     end
    Psiys=compute_covar_Ident(y,p,w,psig)-compute_covar_Ident(yd,p,w,psig);
    [~,ps]=compute_covar_Ident(y,p,w,psig);
    Myu = [sqrt(ps)*Psiyu/varu Psiys];
end

==> anc/Code1705/ElieCodeTimeSeries/functions/ObsRedLPV.m <==
%This function performs observability reduction of an ALPV system. 
%%Inputs: D=n_p, number of linear submodels, n - number of continous states,
%p-number of outputs, m - number of inputs.
% Anum=[A0;A1;A2;..;AD], Cnum=[C0;C1;..;CD] (rows one under the other),
% [B0,B1,...,BD] (columns stacked together).  
% x0 -- initial state
%The
%resulting transformation matrix is stored in Wf and 
%the matrices of the reduced system are stored in Ao,Bo,Co,xo0, according
%to the same principle as the input is stored; red_ord_o is the order of
%the reduced system.

function [Wf,red_ord_o,Ao,Bo,Co,xo0]=ObsRedLPV(D,n,m,p,Anum,Bnum,Cnum,x0)

   

    Wf=orth(Cnum');

    
    quit = 0;
    r=rank(Wf);
    while (quit == 0)
       Wprime=Cnum';
       r = rank(Wf);
       for j=1:D
          Wprime=[Wprime, Anum((j-1)*n+1:j*n,:)'*Wf];
       end
       Wf=orth(Wprime);
       quit = (r == rank(Wf));    
    end
    
    red_ord_o=r;
    Ao=zeros(D*red_ord_o,red_ord_o);
    
        
    xo0=Wf'*x0;

   
    Co=Cnum*Wf;
    Bo=Wf'*Bnum;

    for q=1:D
        Ao((q-1)*red_ord_o+1:q*red_ord_o,:)=Wf'*Anum((q-1)*n+1:q*n,:)*Wf;
    end
    
end

==> anc/Code1705/ElieCodeTimeSeries/functions/Psiuy_true.asv <==
function [Psiuy_true] = Psiuy_true(w,gam_i,A,B,C,D)
    if isempty(w)
        Psiuy_true = D;
    else
        sig_j = w(1);
        s = w(2:end);
        nx = size(A,1);
        As = eye(nx,nx);
        if isempty(s)
            As = eye(nx,nx);
        else 
            for k=1:length(s)
                As = A(:,:,s(k))*As;
            end
        end
        Psiuy_true = C(:,:,gam_i)*As*B(:,:,sig_j);
    end
end

==> anc/Code1705/ElieCodeTimeSeries/functions/Psiuy_true.m <==
function [Psiuy_true] = Psiuy_true(w,gam_i,A,B,C,D)
    if isempty(w)
        Psiuy_true = D;
    else
        sig_j = w(1);
        s = w(2:1:end);
        nx = size(A,1);
        As = eye(nx,nx);
        if isempty(s)
            As = eye(nx,nx);
        else 
            for k=1:length(s)
                As = A(:,:,s(k))*As;
            end
        end
        Psiuy_true = C(:,:,gam_i)*As*B(:,:,sig_j);
    end
end

==> anc/Code1705/ElieCodeTimeSeries/functions/Psiys_true.asv <==
function [Psi_True_ys,ps] = Psiys_true(w,gam_i,A,C,G,psig)
    ny=size(C,1);
    if isempty(w)
        Psi_True_ys = eye(ny);
        ps=1;
    else
        sig_j = w(1);
        s = w(2:1:end);
        nx = size(A,1);
        As = eye(nx,nx);
        ps=1;
        if isempty(s)
            As = eye(nx,nx);
        else 
            for k=1:length(s)
                As = A(:,:,s(k))*As;
                ps=ps*psig(s(k),1);
            end
        end
        Psi_True_ys = C(:,:,gam_i)*As*G(:,:,sig_j)*sqrt(ps);
    end
end

==> anc/Code1705/ElieCodeTimeSeries/functions/Psiys_true.m <==
function [Psi_True_ys,ps] = Psiys_true(w,gam_i,A,C,G,psig)
    ny=size(C,1);
    if isempty(w)
        Psi_True_ys = eye(ny);
        ps=1;
    else
        sig_j = w(1);
        s = w(2:1:end);
        nx = size(A,1);
        As = eye(nx,nx);
        ps=1;
        if isempty(s)
            As = eye(nx,nx);
        else 
            for k=1:length(s)
                As = A(:,:,s(k))*As;
                ps=ps*psig(s(k),1);
            end
        end
        Psi_True_ys = C(:,:,gam_i)*As*G(:,:,sig_j)*sqrt(ps);
    end
end

==> anc/Code1705/ElieCodeTimeSeries/functions/ReachRedLPV.m <==
%This function performs reachability reduction of an ALPV system. 
%%Inputs: D=n_p, number of linear submodels, n - number of continous states,
%p-number of outputs, m- number of inputs.
% Anum=[A0;A1;A2;..;AD], Cnum=[C0;C1;..;CD] (rows one under the other),
% [B0,B1,...,BD] (columns stacked together).  
% x0 -- initial state
%The
%resulting transformation matrix is stored in Reach_mat and 
%the matrices of the reduced system are stored in Ar,Br,Cr,x0r, according
%to the same principle as the input is stored; red_ord_r is the order of
%the reduced system.

function [Reach_mat,red_ord_r,Ar,Br,Cr,x0r]=ReachRedLPV(D,n,m,p,Anum,Bnum,Cnum,x_0)

    B_hat=[x_0, Bnum];

      V_f=orth(B_hat);
      V_0=V_f

      quit = 0;
      r=rank(V_f);
      while (quit == 0)
          r=rank(V_f);
          V_prime = V_0;
          for j=1:D
              V_prime=[V_prime, Anum((j-1)*n+1:j*n,:)*V_f];
          end
          V_f=orth(V_prime);
          quit = (r == rank(V_f));
      end
    
    
    Reach_mat = V_f;
    
    red_ord_r = r;
    
    Ar = zeros(D*red_ord_r,red_ord_r);
    Br = zeros(D*red_ord_r,m);
    Cr = zeros(p,D*red_ord_r);
    
    V_inv=V_f';
    x0r=V_inv*x_0;

    
    Cr=Cnum*V_f;

    Br=V_inv*Bnum;

    for q=1:D
        Ar((q-1)*red_ord_r+1:q*red_ord_r,:)=V_inv*Anum((q-1)*n+1:q*n,:)*V_f;
    end
    



end

==> anc/Code1705/ElieCodeTimeSeries/functions/Recursion.asv <==
function [Pold,Qold,Kold] = Recursion(Asig,Gsig,Csig,T_sig,psig,np)
nxmin = size(Csig,2);
Pold = zeros(nxmin,nxmin,np);
max=ones(np,1);
while max > 10e-6*ones(np)
    for sig=1:np
        Qold(:,:,sig) = psig(sig,1)*T_sig(:,:,sig) - Csig*Pold(:,:,sig)*Csig';
        Kold(:,:,sig) = (sqrt(psig(sig))*Gsig(:,:,sig)-(1/(sqrt(psig(sig))))*Asig(:,:,sig)*Pold(:,:,sig)*Csig')*inv(Qold(:,:,sig));
        Pnew(:,:,sig) = zeros(nxmin,nxmin);
    end
    for sig=1:np
        for sig1=1:np
            Pnew(:,:,sig) = Pnew(:,:,sig) +...
                psig(sig)*((1/psig(sig1))*Asig(:,:,sig1)*Pold(:,:,sig1)*(Asig(:,:,sig1))'+Kold(:,:,sig1)*Qold(:,:,sig1)*(Kold(:,:,sig1))');  
        end
    end
    for i=1:np
        max(i) = norm(Pnew(:,:,i) - Pold(:,:,i))/norm(Pold(:,:,i));
    end
    Pold = Pnew;
end



==> anc/Code1705/ElieCodeTimeSeries/functions/Recursion.m <==
function [Pold,Qold,Kold] = Recursion(Asig,Gsig,Csig,T_sig,psig,np)
nxmin = size(Csig,2);
Pold = zeros(nxmin,nxmin,np);
max=ones(np,1);
index=0;
while (max > 10e-6*ones(np)) & (index<1e4)
index=index+1;
    for sig=1:np
        Qold(:,:,sig) = psig(sig,1)*T_sig(:,:,sig) - Csig*Pold(:,:,sig)*Csig';
        Kold(:,:,sig) = (sqrt(psig(sig))*Gsig(:,:,sig)-(1/sqrt(psig(sig)))*Asig(:,:,sig)*Pold(:,:,sig)*Csig')*inv(Qold(:,:,sig));
        Pnew(:,:,sig) = zeros(nxmin,nxmin);
    end
    for sig=1:np
        for sig1=1:np
            Pnew(:,:,sig) = Pnew(:,:,sig) +...
                psig(sig)*((1/psig(sig1))*Asig(:,:,sig1)*Pold(:,:,sig1)*(Asig(:,:,sig1))'+Kold(:,:,sig1)*Qold(:,:,sig1)*(Kold(:,:,sig1))');  
        end
    end
    for i=1:np
        max(i) = norm(Pnew(:,:,i) - Pold(:,:,i))/norm(Pold(:,:,i));
    end
    Pold = Pnew;
end
display(index)


==> anc/Code1705/ElieCodeTimeSeries/functions/SimulateInnovation.asv <==
% ## Copyright (C) 2022 MP
% ## 
% ## This program is free software: you can redistribute it and/or modify it
% ## under the terms of the GNU General Public License as published by
% ## the Free Software Foundation, either version 3 of the License, or
% ## (at your option) any later version.
% ## 
% ## This program is distributed in the hope that it will be useful, but
% ## WITHOUT ANY WARRANTY; without even the implied warranty of
% ## MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
% ## GNU General Public License for more details.
% ## 
% ## You should have received a copy of the GNU General Public License
% ## along with this program.  If not, see
% ## <https://www.gnu.org/licenses/>.
% 
% ## -*- texinfo -*- 
% ## @deftypefn {} {@var{retval} =} SimulateInnovation (@var{input1}, @var{input2})
% ##
% ## @seealso{}
% ## @end deftypefn
% 
% ## Author: MP <mpetrec@debian>
% ## Created: 2022-03-10

function [error,error1,y1] = SimulateInnovation(nxmin,ny,np,A_tild,B_tild,Kold,Csig,Dsig,Ntot,u,y,p)
ny=size(y,1);
Nval=Ntot/2;
x1 = zeros(nxmin,Ntot);
y1 = zeros(ny,Ntot-1);
error1=zeros(ny,Ntot);
for k = 1:Ntot-1
    error1(:,k)=y(:,k)-Csig*x1(:,k)-Dsig*u(:,k);
    for i=1:np
        x1(:,k+1)=x1(:,k+1)+(A_tild(:,:,i)*x1(:,k)+B_tild(:,:,i)*u(:,k)+Kold(:,:,i)*error1(:,k))*p(i,k);
        y1(:,k)=Csig*x1(:,k)-Dsig*u(:,k);
    end
end
error1(:,end)=y(:,end)-Csig*x1(:,end)-Dsig*u(:,end);

error=error1(floor(Ntot/2)+1:end);


end


==> anc/Code1705/ElieCodeTimeSeries/functions/SimulateInnovation.m <==
% ## Copyright (C) 2022 MP
% ## 
% ## This program is free software: you can redistribute it and/or modify it
% ## under the terms of the GNU General Public License as published by
% ## the Free Software Foundation, either version 3 of the License, or
% ## (at your option) any later version.
% ## 
% ## This program is distributed in the hope that it will be useful, but
% ## WITHOUT ANY WARRANTY; without even the implied warranty of
% ## MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
% ## GNU General Public License for more details.
% ## 
% ## You should have received a copy of the GNU General Public License
% ## along with this program.  If not, see
% ## <https://www.gnu.org/licenses/>.
% 
% ## -*- texinfo -*- 
% ## @deftypefn {} {@var{retval} =} SimulateInnovation (@var{input1}, @var{input2})
% ##
% ## @seealso{}
% ## @end deftypefn
% 
% ## Author: MP <mpetrec@debian>
% ## Created: 2022-03-10

function [error,error1,y1] = SimulateInnovation(nxmin,ny,np,A_tild,B_tild,Kold,Csig,Dsig,Ntot,u,y,p)
ny=size(y,1);
x1 = zeros(nxmin,Ntot);
y1 = zeros(ny,Ntot-1);
error1=zeros(ny,Ntot);
for k = 1:Ntot-1
    error1(:,k)=y(:,k)-Csig*x1(:,k)-Dsig*u(:,k);
    for i=1:np
        x1(:,k+1)=x1(:,k+1)+(A_tild(:,:,i)*x1(:,k)+B_tild(:,:,i)*u(:,k)+Kold(:,:,i)*error1(:,k))*p(i,k);
        y1(:,k)=Csig*x1(:,k)+Dsig*u(:,k);
    end
end
y1(:,k+1)=Csig*x1(:,k+1)+Dsig*u(:,k+1);
error1(:,end)=y(:,end)-Csig*x1(:,end)-Dsig*u(:,end);

error=error1(floor(Ntot/2)+1:end);


end


==> anc/Code1705/ElieCodeTimeSeries/functions/SimulateTimeSeries_y.asv <==
function [y,ynf,x] = SimulateTimeSeries_y(A,B,K,C,D,F,u,v,p,N,T)
ne=size(K,2);
nu=size(B,2);
nx=size(A,1);
ny=size(C,1);
np=size(p,1);
x = zeros(N*nx,T);
y = zeros(N*ny,T);
ynf = zeros(N*ny,T);

for t=1:T-1
Atot=zeros(nx*N,nx*N);
Btot=zeros(nx*N,nu*N);
Ktot=zeros(nx*N,ne*N);
for i=1:np
    Atot=Atot + kron(diag(permute(p(i,t,:),[1 3 2])),A(:,:,i));
    Btot=Btot + kron(diag(permute(p(i,t,:),[1 3 2])),B(:,:,i));
    Ktot=Ktot + kron(diag(permute(p(i,t,:),[1 3 2])),K(:,:,i));
end
x(:,t+1)=Atot*x(:,t)+Btot*u(:,t)+Ktot*v(:,t);
% y(:,t)=kron(eye(ny*N),C)*x(:,t)+kron(eye(nu),D)*u(:,t)+kron(eye(ne),F)*v(:,t);
end

==> anc/Code1705/ElieCodeTimeSeries/functions/SimulateTimeSeries_y.m <==
function [y,x] = SimulateTimeSeries_y(A,B,K,C,D,F,u,v,p,N,T)
ne=size(K,2);
nu=size(B,2);
nx=size(A,1);
ny=size(C,1);
np=size(p,1);
x = zeros(N*nx,T);
y = zeros(N*ny,T);
ynf = zeros(N*ny,T);

for t=1:T-1
Atot=zeros(nx*N,nx*N);
Btot=zeros(nx*N,nu*N);
Ktot=zeros(nx*N,ne*N);
disp('t')
t
for i=1:np
    Atot=Atot + kron(diag(permute(p(i,t,:),[1 3 2])),A(:,:,i));
    Btot=Btot + kron(diag(permute(p(i,t,:),[1 3 2])),B(:,:,i));
    Ktot=Ktot + kron(diag(permute(p(i,t,:),[1 3 2])),K(:,:,i));
end
%Atot
%Btot
%Ktot
disp('End computation')
x(:,t+1)=Atot*x(:,t)+Btot*u(:,t)+Ktot*v(:,t);
y(:,t)=kron(eye(ny*N),C)*x(:,t)+kron(eye(nu*N),D)*u(:,t)+kron(eye(ne*N),F)*v(:,t);
end
y(:,T)=kron(eye(ny*N),C)*x(:,T)+kron(eye(nu*N),D)*u(:,T)+kron(eye(ne*N),F)*v(:,T);


==> anc/Code1705/ElieCodeTimeSeries/functions/SimulateTimeSeries_y2.m <==
function [y,x] = SimulateTimeSeries_y2(A,B,K,C,D,F,u,v,p,N,T)
ne=size(K,2);
nu=size(B,2);
nx=size(A,1);
ny=size(C,1);
np=size(p,1);
x = zeros(nx,T,N);
y = zeros(ny,T,N);
%ynf = zeros(ny,T,N);

for t=1:T-1
    for j=1:N
        Atot=zeros(nx,nx);
        Btot=zeros(nx,nu);
        Ktot=zeros(nx,ne);
        for i=1:np
            Atot=Atot + A(:,:,i)*p(i,t,j); %kron(diag(permute(p(i,t,:),[1 3 2])),A(:,:,i));
            Btot=Btot + B(:,:,i)*p(i,t,j); %kron(diag(permute(p(i,t,:),[1 3 2])),B(:,:,i));
            Ktot=Ktot + K(:,:,i)*p(i,t,j);  %kron(diag(permute(p(i,t,:),[1 3 2])),K(:,:,i));
        end
%Atot
%Btot
%Ktot
    %disp('End computation')
    x(:,t+1,j)=Atot*x(:,t,j)+Btot*u(:,t,j)+Ktot*v(:,t,j);
    y(:,t,j)=C*x(:,t,j)+D*u(:,t,j)+F*v(:,t,j);
    end
end
for j=1:N   
y(:,T,j)=C*x(:,T,j)+D*u(:,T,j)+F*v(:,T,j);
end


==> anc/Code1705/ElieCodeTimeSeries/functions/Simulate_y.m <==
function [y,ynf,x] = Simulate_y(A,B,K,C,D,F,u,v,p,Ntot)
nx=size(A,1);
ny=size(C,1);
np=size(p,1);
x = zeros(nx,Ntot);
y = zeros(ny,Ntot);
ynf = zeros(ny,Ntot);

for k =1:Ntot-1
     for i=1:np
         x(:,k+1)=x(:,k+1)+(A(:,:,i)*x(:,k)+B(:,:,i)*u(:,k)+K(:,:,i)*v(:,k))*p(i,k);
     end
     y(:,k)=C*x(:,k)+D*u(:,k)+F*v(:,k);
     ynf(:,k)=C*x(:,k)+D*u(:,k);
end
y(:,Ntot)=C*x(:,Ntot)+D*u(:,Ntot)+F*v(:,Ntot);
ynf(:,Ntot)=C*x(:,Ntot)+D*u(:,Ntot);
end


==> anc/Code1705/ElieCodeTimeSeries/functions/TrueHoKalmanBase.asv <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase(A,B,C,D,G,psig,base)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(A,3);
np_c = size(C,3);
nu = size(B,2);
ny = size(C,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
        gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        M = Myu(sig_j,v_j,sig,u_i,gam_i,A,B,C,D,G,psig);
        Hab(i,j) = M(k_i,l_j);
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
            gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Myu(sig_j,v_j,sig,u_i,gam_i,A,B,C,D,G,psig);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),nu);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:nu+ny
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
            gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            M = Myu(sig_j,v_j,sig,u_i,gam_i,A,B,C,D,G,psig);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
for sig = 1:np_c
    for i = 1:ny
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
            gam_i = base.alpha{i,1};
            k_i = i;
            l_j = base.beta{j,3};
            M = Myu(sig_j,v_j,,u_i,gam_i,A,B,C,D,G,psig);
            Hqbtmp(i,j) = M(k_i,l_j);
        end
    end
    Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end
    
end

==> anc/Code1705/ElieCodeTimeSeries/functions/TrueHoKalmanBase.m <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase(A,B,C,D,G,psig,base)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(A,3);
np_c = size(C,3);
nu = size(B,2);
ny = size(C,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
        gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        M = Myu(sig_j,v_j,sig,u_i,gam_i,A,B,C,D,G,psig);
        Hab(i,j) = M(k_i,l_j);
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
            gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Myu(sig_j,v_j,sig,u_i,gam_i,A,B,C,D,G,psig);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),nu);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:nu+ny
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
            gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            M = Myu(sig_j,v_j,sig,u_i,gam_i,A,B,C,D,G,psig);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
for sig = 1:np_c
    for i = 1:ny
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
            gam_i = base.alpha{i,1};
            k_i = i;
            l_j = base.beta{j,3};
            M = Myu(sig_j,v_j,[],u_i,gam_i,A,B,C,D,G,psig);
            Hqbtmp(i,j) = M(k_i,l_j);
        end
    end
    Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end
    
end

==> anc/Code1705/ElieCodeTimeSeries/functions/TrueHoKalmanBase_Det.asv <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Det(A,B,C,D,psig,base)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(A,3);
np_c = size(C,3);
nu = size(B,2);
ny = size(C,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
        gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        w = [sig_j, v_j, sig, u_i];
        M=Psiuy_true(w,gam_i,A,B,C,D);
        Hab(i,j) = M(k_i,l_j);
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
            gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            w = [sig_j, v_j, sig, u_i];
            M=Psiuy_true(w,gam_i,A,B,C,D);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),nu);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:nu
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
            gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            w = [sig_j, v_j, sig, u_i];
            M=Psiuy_true(w,gam_i,A,B,C,D);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
for sig = 1:np_c
    for i = 1:ny
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = [];
            gam_i = base.alpha{i,1};
            k_i = i;
            l_j = base.beta{j,3};
            w = [sig_j, v_j, [], u_i];
            M=Psiuy_true(w,gam_i,A,B,C,D);
            Hqbtmp(i,j) = M(k_i,l_j);
        end
    end
    Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end
    
end

==> anc/Code1705/ElieCodeTimeSeries/functions/TrueHoKalmanBase_Det.m <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Det(A,B,C,D,psig,base)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(A,3);
np_c = size(C,3);
nu = size(B,2);
ny = size(C,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
        gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        w = [sig_j, v_j, sig, u_i];
        M=Psiuy_true(w,gam_i,A,B,C,D);
        Hab(i,j) = M(k_i,l_j);
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
            gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            w = [sig_j, v_j, sig, u_i];
            M=Psiuy_true(w,gam_i,A,B,C,D);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),nu);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:nu
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
            gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            w = [sig_j, v_j, sig, u_i];
            M=Psiuy_true(w,gam_i,A,B,C,D);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
for sig = 1:np_c
    for i = 1:ny
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = [];
            gam_i = base.alpha{i,1};
            k_i = i;
            l_j = base.beta{j,3};
            w = [sig_j, v_j, [], u_i];
            M=Psiuy_true(w,gam_i,A,B,C,D);
            Hqbtmp(i,j) = M(k_i,l_j);
        end
    end
    Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end
    
end

==> anc/Code1705/ElieCodeTimeSeries/functions/TrueHoKalmanBase_Ident_Without_Input.asv <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_Without_Input(y,p,psig,base)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(A,3);
np_c = size(C,3);
nu = size(B,2);
ny = size(C,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        M = Myu_Ident_Without_Input(sig_j,v_j,sig,u_i,y,p,psig);
        Hab(i,j) = M(k_i,l_j);
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Myu_Ident(sig_j,v_j,sig,u_i,y,p,u,psig);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),nu);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:ny
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            M = Myu_Ident_Without_Input(sig_j,v_j,sig,u_i,y,p,psig);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
sig=[];
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        M = Myu_Ident_Without_Input(sig_j,v_j,sig,u_i,y,p,u,psig);
        Hqbtmp(i,j) = M(k_i,l_j);
    end
end
Hkb = Hqbtmp;
    
end

==> anc/Code1705/ElieCodeTimeSeries/functions/TrueHoKalmanBase_Ident_Without_Input.m <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_Without_Input(y,p,psig,base)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        M = Myu_Ident_Without_Input(sig_j,v_j,sig,u_i,y,p,psig);
        Hab(i,j) = M(k_i,l_j);
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Myu_Ident_Without_Input(sig_j,v_j,sig,u_i,y,p,psig);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),ny);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:ny+1
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            M = Myu_Ident_Without_Input(sig_j,v_j,sig,u_i,y,p,psig);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
sig=[];
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        M = Myu_Ident_Without_Input(sig_j,v_j,sig,u_i,y,p,psig);
        Hqbtmp(i,j) = M(k_i,l_j);
    end
end
Hkb = Hqbtmp;
    
end

==> anc/Code1705/ElieCodeTimeSeries/functions/TrueHoKalmanBase_Ident_det.asv <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_det(y,p,u,psig,base,np_c)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
nu=size(u,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        M = Myu_Ident_det(sig_j,v_j,sig,u_i,y,p,u,psig);
        Hab(i,j) = M(k_i,l_j);
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Myu_Ident_det(sig_j,v_j,sig,u_i,y,p,u,psig);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),ny);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:ny+nu
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            M = Myu_Ident_det(sig_j,v_j,sig,u_i,y,p,u,psig);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
for sig=1:np_c;
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        M = Myu_Ident_det(sig_j,v_j,[],u_i,y,p,u,psig);
        Hqbtmp(i,j) = M(k_i,l_j);
    end
end
Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end 
end

==> anc/Code1705/ElieCodeTimeSeries/functions/TrueHoKalmanBase_Ident_det.m <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_det(y,p,u,psig,base,np_c)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
nu=size(u,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        M = Myu_Ident_det(sig_j,v_j,sig,u_i,y,p,u,psig);
        Hab(i,j) = M(k_i,l_j);
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Myu_Ident_det(sig_j,v_j,sig,u_i,y,p,u,psig);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),ny);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:ny+nu
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            M = Myu_Ident_det(sig_j,v_j,sig,u_i,y,p,u,psig);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
for sig=1:np_c;
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        M = Myu_Ident_det(sig_j,v_j,[],u_i,y,p,u,psig);
        Hqbtmp(i,j) = M(k_i,l_j);
    end
end
Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end 
end

==> anc/Code1705/ElieCodeTimeSeries/functions/TrueHoKalmanBase_Ident_det_TS.m <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_det_TS(y,p,u,psig,base,np_c)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
nu=size(u,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        M = Myu_Ident_det_TS(sig_j,v_j,sig,u_i,y,p,u,psig);
        Hab(i,j) = M(k_i,l_j);
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Myu_Ident_det_TS(sig_j,v_j,sig,u_i,y,p,u,psig);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),ny);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:ny+nu
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            M = Myu_Ident_det_TS(sig_j,v_j,sig,u_i,y,p,u,psig);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
for sig=1:np_c;
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        M = Myu_Ident_det_TS(sig_j,v_j,[],u_i,y,p,u,psig);
        Hqbtmp(i,j) = M(k_i,l_j);
    end
end
Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end 
end

==> anc/Code1705/ElieCodeTimeSeries/functions/TrueHoKalmanBase_Ident_stoch.asv <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_stoch(y,p,u,psig,base,A_d,C_d,B_d,D_d)

%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        M = Myu_Ident_stoch(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d);
        Hab(i,j) = M(k_i,l_j);
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Myu_Ident_stoch(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),ny);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:ny+1
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            M = Myu_Ident_stoch(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
sig=[];
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        M = Myu_Ident_stoch(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d);
        Hqbtmp(i,j) = M(k_i,l_j);
    end
end
Hkb = Hqbtmp;
    
end

==> anc/Code1705/ElieCodeTimeSeries/functions/TrueHoKalmanBase_Ident_stoch.m <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_stoch(y,p,u,psig,base,A_d,C_d,G_d,np_c)

%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        M = Myu_Ident_stoch(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d);
        Hab(i,j) = M(k_i,l_j);
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Myu_Ident_stoch(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),ny);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:ny+1
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            M = Myu_Ident_stoch(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
for sig=1:np_c;
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        M = Myu_Ident_stoch(sig_j,v_j,[],u_i,y,p,u,psig,A_d,C_d,G_d);
        Hqbtmp(i,j) = M(k_i,l_j);
    end
end
Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end
end

==> anc/Code1705/ElieCodeTimeSeries/functions/TrueHoKalmanBase_Ident_stoch_TS.m <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_stoch_TS(y,p,u,psig,base,A_d,C_d,G_d,np_c)

%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        M = Myu_Ident_stoch_TS(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d);
        Hab(i,j) = M(k_i,l_j);
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Myu_Ident_stoch_TS(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),ny);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:ny+1
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            M = Myu_Ident_stoch_TS(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
for sig=1:np_c;
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        M = Myu_Ident_stoch_TS(sig_j,v_j,[],u_i,y,p,u,psig,A_d,C_d,G_d);
        Hqbtmp(i,j) = M(k_i,l_j);
    end
end
Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end
end

==> anc/Code1705/ElieCodeTimeSeries/functions/TrueHoKalmanBase_Ident_stoch_simulated_out.m <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_stoch_simulated_out(y,p,u,psig,base,yd,np_c)

%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        M = Myu_Ident_stoch_simulated_out(sig_j,v_j,sig,u_i,y,p,u,psig,yd);
        Hab(i,j) = M(k_i,l_j);
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Myu_Ident_stoch_simulated_out(sig_j,v_j,sig,u_i,y,p,u,psig,yd);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),ny);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:ny+1
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            M = Myu_Ident_stoch_simulated_out(sig_j,v_j,sig,u_i,y,p,u,psig,yd);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
for sig=1:np_c;
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        M = Myu_Ident_stoch_simulated_out(sig_j,v_j,[],u_i,y,p,u,psig,yd);
        Hqbtmp(i,j) = M(k_i,l_j);
    end
end
Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end 
end

==> anc/Code1705/ElieCodeTimeSeries/functions/bfr.m <==
function fit = bfr(y, yest)
%BFR best fit rate for signal
%
% The average best fit ratio over all output channels.
%
% fit = bfr(y, yest)
% 
% y     True output signal. Size ny x N, where ny is the output dimension
%       and N the amount of data samples.
% yest  The estimated output signal. Size ny x N.
% 
% fit   The average best fit ratio over all chanels.
%
% See also MSE, VAF

% 07/01/2016
% v 1.1
%
% (c) Copymiddle 2015 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changelog:
% v1.1 - Include more comments

%     % chanel per chanel
%     num = arrayfun(@(x)norm(y(x,:)-yest(x,:)),1:size(y,1));
%     den = arrayfun(@(x)norm(y(x,:)-mean(y(x,:))),1:size(y,1));
% 
%     fit = 100*max(1-num'./den'   ,0);
    
    
    mse1 = mse(y,yest);
    mse2 = mse(y,repmat(mean(y,2),[1 length(y)]));
    
    fit = 100*max(1-sqrt(mse1/mse2)   ,0); 
end



==> anc/Code1705/ElieCodeTimeSeries/functions/compute_T_Ident.m <==
function T = compute_T_Ident(yt,pt,sig,psig)

% Function computes covariance eq (9)
% M. Petreczky and R. Vidal ``Realization Theory for a Class of Stochastic
% Bilinear Systems", IEEE Trans on Automatic Control, vol 63, Jan 2018. 



[ny,M] = size(yt);
     temp = zeros(ny,ny);
     pw = psig(sig);
        
  
    
for t= length(sig)+1:M
    
        
        zw = pt(sig, t - length(sig));
        zwt = (1/sqrt(pw))*(yt(:,t - length(sig))*zw);
        temp = temp + zwt*(zwt)';
end

T = (1/M)*temp;

end



==> anc/Code1705/ElieCodeTimeSeries/functions/compute_covar_Ident.m <==
function [Lam,pw] = compute_covar_Ident(yt,pt,w,psig)
% function compute_covar computes covariance Lam (eq (9))
%  M. Petreczky and R. Vidal ``Realization Theory for a Class of Stochastic
% Bilinear Systems", IEEE Trans on Automatic Control, vol 63, Jan 2018. 
% The function implements Algorithm 2 Page 75

% @C Manas Mejari, 
% Created MM Feb 2018, Ecole Centrale Lille, University of Lille

% w: word stored as row vector (sequnces of indices)
% Lam : E(y(t)z_{w}(t)') = (1/M) *sum(t=len(w)+1)^(M) y(t)z_w(t)' % Eq (6)

[ny,M] = size(yt);
    pw = 1; temp =zeros(ny,ny);
    
    for ind = 1:length(w)
        pw = pw*psig(w(ind));
        
    end

    
for t= length(w)+1:M
    
        zw=1;
        for ind = 1:length(w)
        zw = zw*pt(w(ind), t - length(w)+ind-1); %Eq (4), u_{w}(t-1)
        
        end
       
        zwt = (1/sqrt(pw))*yt(:,t - length(w))*zw; % Eq (6)

        
        temp = temp + yt(:,t)*(zwt)';
end

Lam = (1/M)*temp;


end



==> anc/Code1705/ElieCodeTimeSeries/functions/compute_covar_Ident_TS.m <==
function [Lam,pw] = compute_covar_Ident_TS(yt,pt,w,psig)
% function compute_covar computes covariance Lam (eq (9))
%  M. Petreczky and R. Vidal ``Realization Theory for a Class of Stochastic
% Bilinear Systems", IEEE Trans on Automatic Control, vol 63, Jan 2018. 
% The function implements Algorithm 2 Page 75

% @C Manas Mejari, 
% Created MM Feb 2018, Ecole Centrale Lille, University of Lille

% w: word stored as row vector (sequnces of indices)
% Lam : E(y(t)z_{w}(t)') = (1/M) *sum(t=len(w)+1)^(M) y(t)z_w(t)' % Eq (6)

ny = size(yt,1);
 pw = 1; 
 %temp =zeros(ny,ny);
    
 for ind = 1:length(w)
        pw = pw*psig(w(ind));
        
 end

    

    
        zw=1;
        for ind = 1:length(w)
        zw = zw*pt(w(ind), size(yt,2) - length(w)+ind-1); %Eq (4), u_{w}(t-1)
        
        end
               zwt = (1/sqrt(pw))*yt(:,size(yt,2) - length(w))*zw; % Eq (6)

        
        %temp = temp + yt(:,size(yt,2))*(zwt)';


Lam = yt(:,size(yt,2))*(zwt)';


end



==> anc/Code1705/ElieCodeTimeSeries/functions/compute_covar_seq_Ident.asv <==
function Psi = compute_covar_seq_Ident(yt,pt,w,psig)


% function compute_covar computes covariance Lam (eq (9))
% w: word stored as row vector (sequnces of indices)
% Psi(w) : [Lam_{1w} Lam{2w} ... Lam{dw}]

% Eq (9) and (10) of  M. Petreczky and R. Vidal ``Realization Theory for a Class of Stochastic
% Bilinear Systems", IEEE Trans on Automatic Control, vol 63, Jan 2018. 


% @C Manas Mejari, 
% Created MM Feb 2018, Ecole Centrale Lille, University of Lille


[d,M]= size(pt);

Psi = [];

if w==0
    w=[];
end

for ind=1:d
    
    tempP = compute_covar_Ident(yt,pt,[ind,w],psig);
    Psi = [Psi tempP]; 
    
end




end



==> anc/Code1705/ElieCodeTimeSeries/functions/compute_covar_seq_Ident.m <==
function Psi = compute_covar_seq_Ident(yt,pt,w,psig)


% function compute_covar computes covariance Lam (eq (9))
% w: word stored as row vector (sequnces of indices)
% Psi(w) : [Lam_{1w} Lam{2w} ... Lam{dw}]

% Eq (9) and (10) of  M. Petreczky and R. Vidal ``Realization Theory for a Class of Stochastic
% Bilinear Systems", IEEE Trans on Automatic Control, vol 63, Jan 2018. 


% @C Manas Mejari, 
% Created MM Feb 2018, Ecole Centrale Lille, University of Lille


[d,M]= size(pt);

Psi = [];

if w==0
    w=[];
end

for ind=1:d
    
    tempP = compute_covar_Ident(yt,pt,[ind,w],psig);
    Psi = [Psi tempP]; 
    
end




end



==> anc/Code1705/ElieCodeTimeSeries/functions/compute_covar_seq_deterministic_Ident.asv <==
function Psi = compute_covar_seq_deterministic_Ident(yt,pt,ut,w,psig)


% function compute_covar computes covariance Lam (eq (9))
% w: word stored as row vector (sequnces of indices)


% Cox et. al.IFAC eq(6)
% C A_{sigma_k}...A_{sigma_2} B_{sigma_{1}} = 
% E{ y(t) p_{sigma_k}(t-1)....p_{sigma_1}(t-k) u(t-k)}


% @C Manas Mejari, 
% Created MM March 2019, Ecole Centrale Lille, University of Lille


[d,M]= size(pt);
[ny,~] = size(yt);
[nu,~] = size(ut);

Psi = [];

% if w==0
%     w=[];
% end

% for ind=1:d
%     
%     tempP = compute_covar(yt,pt,[ind,w],psig,M);
%     Psi = [Psi tempP]; 
%     
% end


    pw = 1; temp =zeros(ny,nu);
    for ind = 1:length(w)
        pw = pw*psig(w(ind));
        
    end
    
for t= length(w)+1:M
    
        zw=1;
        for ind = 1:length(w)
        zw = zw*pt(w(ind), t - length(w)+ind-1); %Eq (4), u_{w}(t-1)
        
        end
       
        zwu = (1/sqrt(pw))*ut(:,t - length(w))*zw; % Eq (6)

        
        temp = temp + (1/sqrt(pw))*yt(:,t)*(zwu)';
end

Psi = (1/M)*temp;


end



==> anc/Code1705/ElieCodeTimeSeries/functions/compute_covar_seq_deterministic_Ident.m <==
function [Psi,pw] = compute_covar_seq_deterministic_Ident(yt,pt,ut,w,psig)


% function compute_covar computes covariance Lam (eq (9))
% w: word stored as row vector (sequnces of indices)


% Cox et. al.IFAC eq(6)
% C A_{sigma_k}...A_{sigma_2} B_{sigma_{1}} = 
% E{ y(t) p_{sigma_k}(t-1)....p_{sigma_1}(t-k) u(t-k)}


% @C Manas Mejari, 
% Created MM March 2019, Ecole Centrale Lille, University of Lille


[d,M]= size(pt);
[ny,~] = size(yt);
[nu,~] = size(ut);

Psi = [];

% if w==0
%     w=[];
% end

% for ind=1:d
%     
%     tempP = compute_covar(yt,pt,[ind,w],psig,M);
%     Psi = [Psi tempP]; 
%     
% end


    pw = 1; temp =zeros(ny,nu);
    for ind = 1:length(w)
        pw = pw*psig(w(ind));
        
    end
    
for t= length(w)+1:M
    
        zw=1;
        for ind = 1:length(w)
        zw = zw*pt(w(ind), t - length(w)+ind-1); %Eq (4), u_{w}(t-1)
        
        end
       
        zwu = (1/sqrt(pw))*ut(:,t - length(w))*zw; % Eq (6)

        
        temp = temp + (1/sqrt(pw))*yt(:,t)*(zwu)';
end

Psi = (1/M)*temp;


end



==> anc/Code1705/ElieCodeTimeSeries/functions/compute_covar_seq_deterministic_Ident_TS.m <==
function [Psi,pw] = compute_covar_seq_deterministic_Ident_TS(yt,pt,ut,w,psig)

%disp('yt')
%size(yt)
%disp('ut')
%size(ut)

% function compute_covar computes covariance Lam (eq (9))
% w: word stored as row vector (sequnces of indices)


% Cox et. al.IFAC eq(6)
% C A_{sigma_k}...A_{sigma_2} B_{sigma_{1}} = 
% E{ y(t) p_{sigma_k}(t-1)....p_{sigma_1}(t-k) u(t-k)}


% @C Manas Mejari, 
% Created MM March 2019, Ecole Centrale Lille, University of Lille


[ny,~] = size(yt);
[nu,~] = size(ut);

% if w==0
%     w=[];
% end

% for ind=1:d
%     
%     tempP = compute_covar(yt,pt,[ind,w],psig,M);
%     Psi = [Psi tempP]; 
%     
% end


    pw = 1; temp =zeros(ny,nu);
    for ind = 1:length(w)
        pw = pw*psig(w(ind));
        
    end
    

    
        zw=1;
        for ind = 1:length(w)
        % ind
        % w(ind)
        % size(pt,2)
        % length(w)

        zw = zw*pt(w(ind), size(pt,2) - length(w)+ind-1); %Eq (4), u_{w}(t-1)
        
        end
       
        zwu = (1/sqrt(pw))*ut(:,size(ut,2) - length(w))*zw; % Eq (6)

        
        temp = temp + (1/sqrt(pw))*yt(:,size(yt,2))*(zwu)';

Psi=temp;

end



==> anc/Code1705/ElieCodeTimeSeries/functions/lpvssest_egn_Without_Input.asv <==
function sys = lpvssest_egn_Without_Input(sys, data, options)
%EGN Enhanced Gauss-Newton based search of DDLC parameterized LPV-SS identification [1]
%
%   [1] Towards efficient identification of linear parameter-varying
%   state-space models (Cox, P. B. 2018)
%
%   Name-Value pairs:
%       'LambdaMin'
%       'Beta1': step size. Default: 1
%       'MaxIterations': maximum number of gradient iterations. Default:
%       100
%       'FunctionTolerance': termination tolerance on the loss function
%       that is minimized, specified as a positive scalar. Default: 1E-5.
%       'StepTolerance': termination tolerance on the estimated parameter
%       values, specified as a positive scalar. Default: 1E-6.
%       'Display': whether to plot identification progress in a window.
%           Accepted values: 'on' or 'off'.
%

if nargin <= 2
    options = lpvssestOptions;
end
beta1 = options.SearchOptions.beta;
gamma = options.SearchOptions.gamma;
lambda_min = options.SearchOptions.lambdaMIN;
alpha_min = options.SearchOptions.alphaMIN;
v = options.SearchOptions.nu;
epsilon = options.SearchOptions.epsilon;
maxIter = options.SearchOptions.maxIter;

lambda = 0;
k = 0;

assert(strcmpi(typeNoiseModel(sys), 'innovation'), ...
    'Only innovation form LPVIDSS models are supported.');
nx = sys.Nx;
nu = sys.Nu;
ny = sys.Ny;
ts = sys.Ts;
u = data.u;
y = data.y;
p = data.p;
N = size(p, 1);

doTerminate = false;

h = progressgui(sys, data, options);

while ~doTerminate
    k = k + 1;
    yp = predict(sys, data, 1);
    e = y - yp;  % (7.5)
    %
    %   Parameter vector theta is split into components:
    %
    %       theta = [thetaA; thetaB; thetaC; thetaD; thetaK; thetaX0]
    %
    %   Each element of theta corresponds to one column in the Jacbian matrix J.
    %   J can also be split into components related to the matrices and init.
    %   state:
    %
    %       J = [JA, JB, JC, JD, JK, JX0]
    %
    %   Each row in J represents a timestep with the value of de / dtheta:
    %
    %       de / dtheta = - [ dyhat_1 / dtheta; ...; dyhat_N / dtheta]
    %
    %   dyhat can be calculated using the following LPV-SS model:
    %
    %       dxhat / dtheta[k+1] = [ A - K * C ] * dxhat / dtheta ...
    %           + [ d(A - K * C)/dtheta, d(B - K * D)/dtheta, dK/dtheta] *
    %               [xhat; u; y]
    %
    %       yhat[k+1] = C dxhat / dtheta + [ dC / dtheta, dD/dtheta, 0 ] * 
    %               [xhat; u; y]
    %
    %   which simplifies for each component in theta.
    %

    % A and C matrices do not depend on partial derivatives w.r.t. theta
    A = (sys.A - sys.K * sys.C);
    C = sys.C;

    %% First, we calculate xhat (7.3a)
    Axhat = A;
    Bxhat = [sys.B - sys.K * sys.D, sys.K];
    sysxhat = lpvss(Axhat, Bxhat, eye(nx), zeros(nx, nu + ny), ts);
    xhat = lsim(sysxhat, p, [u, y]);

    %% thetaA
    der = parder(sys.Structure.A);
    n = nparams(sys.Structure.A, 'free');
    JA = NaN(N, n);
    for i=1:n
        B = der{i};
        D = [];
        syss = lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, xhat)';
        JA(:, i) = -yhat(:)';
    end

    %% thetaB
    der = parder(sys.Structure.B);
    n = nparams(sys.Structure.B, 'free');
    JB = NaN(N, n);
    for i=1:n
        B = der{i};
        D = [];
        syss = lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, u)';
        JB(:, i) = -yhat(:)';
    end

    %% thetaC
    der = parder(sys.Structure.C);
    n = nparams(sys.Structure.C, 'free');
    JC = NaN(N, n);
    for i=1:n
        B = -sys.K * der{i};
        D = der{i};
        syss = lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, xhat)';
        JC(:, i) = -yhat(:)';
    end

    %% thetaD
    der = parder(sys.Structure.D);
    n = nparams(sys.Structure.D, 'free');
    JD = NaN(N, n);
    for i=1:n
        B = -sys.K * der{i};
        D = der{i};
        syss = lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, u)';
        JD(:, i) = -yhat(:)';
    end

    %% thetaK
    der = parder(sys.Structure.K);
    n = nparams(sys.Structure.K, 'free');
    JK = NaN(N, n);
    for i=1:n
        B = [ - der{i} * sys.C, -der{i} * sys.D, der{i} ];
        D = [];
        syss = lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, [xhat, u, y])';
        JK(:, i) = -yhat(:)';
    end 

    %% thetaX0
    n = nx;
    JX0 = NaN(N, n);
    for i=1:n
        B = []; D = [];
        syss = lpvss(A, B, C, D, ts);
        x0 = zeros(nx, 1);
        x0(i) = 1;
        yhat = lsim(syss, p, zeros(N, 0), [], x0)';
        JX0(:, i) = -yhat(:)';
    end

    J = [JA, JC, JK, JX0];

    %% Calculate Q (7.17)
    A = sys.A.matrices;
    B = sys.B.matrices;
    
    C = sys.C.matrices;
    K = sys.K.matrices;

    QA = cell(1, size(A, 3));
    for i=1:size(A, 3)
        QA{i} = kron(A(:, :, i), eye(nx)) - kron(eye(nx), A(:, :, i)');
    end
    QA = cell2mat(QA);

    QB = cell(1, size(B, 3));
    for i=1:size(B, 3)
        QB{i} = kron(B(:, :, i), eye(nx));
    end
    QB = cell2mat(QB);

    QC = cell(1, size(C, 3));
    for i=1:size(C, 3)
        QC{i} = -kron(eye(nx), C(:, :, i)');
    end
    QC = cell2mat(QC);

    QD = zeros(nx^2, size(D, 3) * ny * nu);

    QK = cell(1, size(K, 3));
    for i=1:size(K, 3)
        QK{i} = kron(K(:, :, i), eye(nx));
    end
    QK = cell2mat(QK);

    QX = kron(sys.X0, eye(nx));

    Q = -[QA, QC, QK, QX]';

    %% Calculate P (7.18)
    [Qq, ~] = qr(Q);
    P = Qq(:, nx^2+1:end);

    %% Calculate J_DDLC (7.21)
    J_DDLC = J * P;

    %% Calculate gradient (7.27)
    e_grad = J_DDLC' * e;
 
    [U, S, V] = svd(J_DDLC);  % (7.28)
    s = diag(S);

    %% Compute step direction q
    fully_orthogonal = true;
    while fully_orthogonal
        cond = (s + lambda) >= gamma * (s(1) + lambda);
        n = find(cond, 1, 'last');

        Sn = diag(s(1:n) + lambda ./ s(1:n));  % (7.29)

        % Compute search direction (7.30)
        q = -(V(:, 1:n) / Sn) * U(:, 1:n)' * e;

        % lines 9-10
        if gamma > epsilon
            gamma = max([epsilon, 0.25 * gamma]);
        else
            lambda = max([lambda_min, 2 * lambda]);
        end

        fully_orthogonal = -q' * e_grad < v * norm(e_grad) * norm(q);  % (7.31)
    end
    
    %% Compute step size
    alpha = 2;  % differs from line 12 since we do while loop iteration at least once!
    repeat_alpha = true;
    while repeat_alpha
        alpha = 0.5 * alpha;
        % Try out candidate system using current alpha
        deltap = alpha * P * q;
        sys_candidate = applydeltap_Without_Input(sys, deltap);
        yp_candidate = predict(sys_candidate, data, 1);
        e_candidate = y - yp_candidate;
        repeat_alpha = ...
            norm(e_candidate)^2 > norm(e)^2 + alpha * beta1 * e_grad' * q;
    end
    
    %% Adapt gamma / lambda based on chosen step size
    if alpha >= 1 - eps
        gamma = max([epsilon, 0.25 * gamma]);
        lambda = lambda / 2;
    elseif alpha <= alpha_min
        lambda = max([lambda_min, 2 * lambda]);
    end
    
    %% Update parameter and GUI
    sys = sys_candidate;
    h = update(h, k, norm(e_candidate), norm(deltap));
        
    %% Check termination condition
    doTerminate = true;
    if k > maxIter
        terminate(h, sys, SysIdTermConditions.MaxIterationsReached);
    elseif (e_grad' / (J_DDLC' * J_DDLC + epsilon * eye(size(J_DDLC, 2)))) * e_grad <= epsilon
        terminate(h, sys, SysIdTermConditions.FunctionTolerance);
    else
        doTerminate = false;
    end
end

    function obj = applydeltap_Without_Input(obj, delta)
            % APPLYDELTAP Update values of free parameters in vector form
            %
            %   Syntax:
            %       obj = getpvec(obj, delta)
            %
            %   Inputs:
            %       delta: nparams(obj, 'free')-by-1 vector of delta values
            %       that are added to the current value of the free
            %       parameter.
            %
            
            % Input validation
            if numel(delta) < nparams(obj, 'free')
                error('Too few parameters were provided to update values.');
            end
            
            % Loop through filter elements
            [obj.A_, delta] = applydeltap(obj.A_, delta);
            [obj.B_, delta] = applydeltap(obj.B_, delta);
            [obj.C_, delta] = applydeltap(obj.C_, delta);
            [obj.D_, delta] = applydeltap(obj.D_, delta);
            [obj.K_, delta] = applydeltap(obj.G_, delta);
            obj.X0 = obj.X0 + delta;
        end





==> anc/Code1705/ElieCodeTimeSeries/functions/lpvssest_egn_Without_Input.m <==
function sys = lpvssest_egn_Without_Input(sys, data, options)
%EGN Enhanced Gauss-Newton based search of DDLC parameterized LPV-SS identification [1]
%
%   [1] Towards efficient identification of linear parameter-varying
%   state-space models (Cox, P. B. 2018)
%
%   Name-Value pairs:
%       'LambdaMin'
%       'Beta1': step size. Default: 1
%       'MaxIterations': maximum number of gradient iterations. Default:
%       100
%       'FunctionTolerance': termination tolerance on the loss function
%       that is minimized, specified as a positive scalar. Default: 1E-5.
%       'StepTolerance': termination tolerance on the estimated parameter
%       values, specified as a positive scalar. Default: 1E-6.
%       'Display': whether to plot identification progress in a window.
%           Accepted values: 'on' or 'off'.
%

if nargin <= 2
    options = lpvssestOptions;
end
beta1 = options.SearchOptions.beta;
gamma = options.SearchOptions.gamma;
lambda_min = options.SearchOptions.lambdaMIN;
alpha_min = options.SearchOptions.alphaMIN;
v = options.SearchOptions.nu;
epsilon = options.SearchOptions.epsilon;
maxIter = options.SearchOptions.maxIter;

lambda = 0;
k = 0;

assert(strcmpi(typeNoiseModel(sys), 'innovation'), ...
    'Only innovation form LPVIDSS models are supported.');
nx = sys.Nx;
nu = sys.Nu;
ny = sys.Ny;
ts = sys.Ts;
u = data.u;
y = data.y;
p = data.p;
N = size(p, 1);

doTerminate = false;

h = progressgui(sys, data, options);

while ~doTerminate
    k = k + 1;
    yp = predict(sys, data, 1);
    e = y - yp;  % (7.5)
    %
    %   Parameter vector theta is split into components:
    %
    %       theta = [thetaA; thetaB; thetaC; thetaD; thetaK; thetaX0]
    %
    %   Each element of theta corresponds to one column in the Jacbian matrix J.
    %   J can also be split into components related to the matrices and init.
    %   state:
    %
    %       J = [JA, JB, JC, JD, JK, JX0]
    %
    %   Each row in J represents a timestep with the value of de / dtheta:
    %
    %       de / dtheta = - [ dyhat_1 / dtheta; ...; dyhat_N / dtheta]
    %
    %   dyhat can be calculated using the following LPV-SS model:
    %
    %       dxhat / dtheta[k+1] = [ A - K * C ] * dxhat / dtheta ...
    %           + [ d(A - K * C)/dtheta, d(B - K * D)/dtheta, dK/dtheta] *
    %               [xhat; u; y]
    %
    %       yhat[k+1] = C dxhat / dtheta + [ dC / dtheta, dD/dtheta, 0 ] * 
    %               [xhat; u; y]
    %
    %   which simplifies for each component in theta.
    %

    % A and C matrices do not depend on partial derivatives w.r.t. theta
    A = (sys.A - sys.K * sys.C);
    C = sys.C;

    %% First, we calculate xhat (7.3a)
    Axhat = A;
    Bxhat = [sys.B - sys.K * sys.D, sys.K];
    sysxhat = lpvss(Axhat, Bxhat, eye(nx), zeros(nx, nu + ny), ts);
    xhat = lsim(sysxhat, p, [u, y]);

    %% thetaA
    der = parder(sys.Structure.A);
    n = nparams(sys.Structure.A, 'free');
    JA = NaN(N, n);
    for i=1:n
        B = der{i};
        D = [];
        syss = lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, xhat)';
        JA(:, i) = -yhat(:)';
    end

    %% thetaB
    der = parder(sys.Structure.B);
    n = nparams(sys.Structure.B, 'free');
    JB = NaN(N, n);
    for i=1:n
        B = der{i};
        D = [];
        syss = lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, u)';
        JB(:, i) = -yhat(:)';
    end

    %% thetaC
    der = parder(sys.Structure.C);
    n = nparams(sys.Structure.C, 'free');
    JC = NaN(N, n);
    for i=1:n
        B = -sys.K * der{i};
        D = der{i};
        syss = lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, xhat)';
        JC(:, i) = -yhat(:)';
    end

    %% thetaD
    der = parder(sys.Structure.D);
    n = nparams(sys.Structure.D, 'free');
    JD = NaN(N, n);
    for i=1:n
        B = -sys.K * der{i};
        D = der{i};
        syss = lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, u)';
        JD(:, i) = -yhat(:)';
    end

    %% thetaK
    der = parder(sys.Structure.K);
    n = nparams(sys.Structure.K, 'free');
    JK = NaN(N, n);
    for i=1:n
        B = [ - der{i} * sys.C, -der{i} * sys.D, der{i} ];
        D = [];
        syss = lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, [xhat, u, y])';
        JK(:, i) = -yhat(:)';
    end 

    %% thetaX0
    n = nx;
    JX0 = NaN(N, n);
    for i=1:n
        B = []; D = [];
        syss = lpvss(A, B, C, D, ts);
        x0 = zeros(nx, 1);
        x0(i) = 1;
        yhat = lsim(syss, p, zeros(N, 0), [], x0)';
        JX0(:, i) = -yhat(:)';
    end

    J = [JA, JC, JK, JX0];

    %% Calculate Q (7.17)
    A = sys.A.matrices;
    B = sys.B.matrices;
    
    C = sys.C.matrices;
    K = sys.K.matrices;

    QA = cell(1, size(A, 3));
    for i=1:size(A, 3)
        QA{i} = kron(A(:, :, i), eye(nx)) - kron(eye(nx), A(:, :, i)');
    end
    QA = cell2mat(QA);

    QB = cell(1, size(B, 3));
    for i=1:size(B, 3)
        QB{i} = kron(B(:, :, i), eye(nx));
    end
    QB = cell2mat(QB);

    QC = cell(1, size(C, 3));
    for i=1:size(C, 3)
        QC{i} = -kron(eye(nx), C(:, :, i)');
    end
    QC = cell2mat(QC);

    QD = zeros(nx^2, size(D, 3) * ny * nu);

    QK = cell(1, size(K, 3));
    for i=1:size(K, 3)
        QK{i} = kron(K(:, :, i), eye(nx));
    end
    QK = cell2mat(QK);

    QX = kron(sys.X0, eye(nx));

    Q = -[QA, QC, QK, QX]';

    %% Calculate P (7.18)
    [Qq, ~] = qr(Q);
    P = Qq(:, nx^2+1:end);

    %% Calculate J_DDLC (7.21)
    J_DDLC = J * P;

    %% Calculate gradient (7.27)
    e_grad = J_DDLC' * e;
 
    [U, S, V] = svd(J_DDLC);  % (7.28)
    s = diag(S);

    %% Compute step direction q
    fully_orthogonal = true;
    while fully_orthogonal
        cond = (s + lambda) >= gamma * (s(1) + lambda);
        n = find(cond, 1, 'last');

        Sn = diag(s(1:n) + lambda ./ s(1:n));  % (7.29)

        % Compute search direction (7.30)
        q = -(V(:, 1:n) / Sn) * U(:, 1:n)' * e;

        % lines 9-10
        if gamma > epsilon
            gamma = max([epsilon, 0.25 * gamma]);
        else
            lambda = max([lambda_min, 2 * lambda]);
        end

        fully_orthogonal = -q' * e_grad < v * norm(e_grad) * norm(q);  % (7.31)
    end
    
    %% Compute step size
    alpha = 2;  % differs from line 12 since we do while loop iteration at least once!
    repeat_alpha = true;
    while repeat_alpha
        alpha = 0.5 * alpha;
        % Try out candidate system using current alpha
        deltap = alpha * P * q;
        sys_candidate = applydeltap_Without_Input(sys, deltap);
        yp_candidate = predict(sys_candidate, data, 1);
        e_candidate = y - yp_candidate;
        repeat_alpha = ...
            norm(e_candidate)^2 > norm(e)^2 + alpha * beta1 * e_grad' * q;
    end
    
    %% Adapt gamma / lambda based on chosen step size
    if alpha >= 1 - eps
        gamma = max([epsilon, 0.25 * gamma]);
        lambda = lambda / 2;
    elseif alpha <= alpha_min
        lambda = max([lambda_min, 2 * lambda]);
    end
    
    %% Update parameter and GUI
    sys = sys_candidate;
    h = update(h, k, norm(e_candidate), norm(deltap));
        
    %% Check termination condition
    doTerminate = true;
    if k > maxIter
        terminate(h, sys, SysIdTermConditions.MaxIterationsReached);
    elseif (e_grad' / (J_DDLC' * J_DDLC + epsilon * eye(size(J_DDLC, 2)))) * e_grad <= epsilon
        terminate(h, sys, SysIdTermConditions.FunctionTolerance);
    else
        doTerminate = false;
    end
end
end



==> anc/Code1705/ElieCodeTimeSeries/functions/system4Cox.m <==
function [sys,Base] = system4Cox(A,B,C,D,base)
sys.A = A;
sys.B = B;
sys.C = C;
sys.D = D;
sys.np = size(A,3);
sys.nu = size(B,2);
for i=1:size(base.alpha,1)
Base.O{i,1}=base.alpha{i,2};
Base.O{i,2}=base.alpha{i,1};
Base.O{i,3}=base.alpha{i,3};
Base.R{i,1}=base.beta{i,2};
Base.R{i,2}=base.beta{i,1};
Base.R{i,3}=base.beta{i,3};
end
end

==> anc/Code1705/ElieCodeTimeSeries/functions/testMinLPVCode.m <==
function testMinLPVCode(D,n,m,p,Anum,Bnum,Cnum,x0,nPyth,APyth,BPyth,CPyth,x0Pyth)


showLPV(D,n,m,p,Anum,Bnum,Cnum,x0)

disp('Check reachability')

[Reach_mat,r, Ar,Br,Cr,x0r]=ReachRedLPV(D,n,p,m,Anum,Bnum,Cnum,x0);


disp('Is reachable')
(r == n)

disp('Reachability transformation')
Reach_mat

disp('Result of reachability reduction')

showLPV(D,r,m,p,Ar,Br,Cr,x0r)

disp('Is the result of the reachability reduction equivalent to the original one');
IsEquivalent(D,n,r,m,p,Anum,Bnum,Cnum,x0,Ar,Br,Cr,x0r)


disp('Check observability')

[Obs_mat,ro, Ao,Bo,Co,x0o]=ObsRedLPV(D,n,m,p,Anum,Bnum,Cnum,x0);


disp('Is observable')
(ro == n)

disp('Observability transformation')
Obs_mat

disp('Result of observability reduction')

showLPV(D,ro,m,p,Ao,Bo,Co,x0o)

disp('Is the result of observability reduction equivalent to the original one');
IsEquivalent(D,n,ro,m,p,Anum,Bnum,Cnum,x0,Ao,Bo,Co,x0o)


disp('Check minimality')

[rm, Am,Bm,Cm,x0m]=MinRedLPV(D,n,p,m,Anum,Bnum,Cnum,x0);


disp('Is minimal')
(rm == n)

disp('Result of minimality reduction')

showLPV(D,rm,m,p,Am,Bm,Cm,x0m)

disp('Is the result of minimality reduction equivalent to the original one');
IsEquivalent(D,n,rm,m,p,Anum,Bnum,Cnum,x0,Am,Bm,Cm,x0m)

disp('Is the result of minimality reduction equivalent to the one obtained from pythoin');
IsEquivalent(D,n,nPyth,m,p,Anum,Bnum,Cnum,x0,APyth,BPyth,CPyth,x0Pyth)



function showLPV(Dl,nl,ml,pl,A,B,C,x0l)
  disp(['Number of linear subsystems: ',num2str(Dl),' number of states ', num2str(nl), 'number of outputs ', num2str(pl), 'number of inputs ', num2str(ml)]);
  
  for i=1:Dl
     disp(['A matrix for the ', num2str(i), 'th linear systems']);
     A((i-1)*nl+1:i*nl,:)
     
      disp(['B matrix for the ', num2str(i), 'th linear systems']);
      B(:,(i-1)*ml+1:i*ml)
      
     disp(['C matrix for the ', num2str(i), 'th linear systems']);
     C((i-1)*p+1:i*p,:)
  end    
  
  disp('Initial state');
  x0l
  
end 







end



==> anc/Code1705/ElieCodeTimeSeries/functions/truehokalmanbaseCox.m <==
function Hab = truehokalmanbaseCox(sys,base)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.R{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.R{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.R{i,3} is the chosen column (j_i, eq.16 [1])%
% base.O{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.O{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.O{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.R{i,1} = [1 2]; base.R{i,2} = 3; base.R{i,3} = 4;
% base.O{j,1} = [5];   base.O{j,2} = 6; base.O{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

    % --------------------------------------
    % true Hab
Hab = zeros(size(base.O,1),size(base.R,1));
for i = 1:size(base.O,1)
    for j = 1:size(base.R,1)
        
        Am = [base.R{j,1},base.O{i,1}];
        Am = Am(end:-1:1)
        
        %tmp = sys.(['C(:,:,',sprintf('%.0f)',base.O{i,2})]);
        tmp=sys.C(:,:,base.O{i,2});
        
        if ~isempty(Am)
            for k = 1:size(Am,2)
                %tmp = tmp*sys.(['A(:,:,',sprintf('%.0f)',k)]);
                tmp=tmp*sys.A(:,:,Am(1,k));
            end
        end

        %tmp = tmp*sys.(['B(:,:,',sprintf('%.0f)',base.R{j,2})]);
        tmp=tmp*sys.B(:,:,base.R{j,2});
        
        Hab(i,j) = tmp(base.O{i,3},base.R{j,3});
    end
    
    
    % --------------------------------------
    % true Habq
% % Habqtmp = zeros(size(base.O,1),size(base.R,1));
% % for q = 0:sys.np 
% %     for i = 1:size(base.O,1)
% %         for j = 1:size(base.R,1)
% % 
% %             Am = [base.R{j,1},q,base.O{i,1}];
% %             Am = Am(end:-1:1);
% % 
% %             %tmp = sys.(['C(:,:,',sprintf('%.0f)',base.O{i,2})]);
% %             tmp=sys.C(:,:,base.O{i,2});
% %             if ~isempty(Am)
% %                 for k = Am
% %                     %tmp = tmp*sys.(['A(:,:,',sprintf('%.0f)',k)]);
% %                     k
% %                     tmp=tmp*sys.A(:,:,k);
% %                 end
% %             end
% % 
% %             %tmp = tmp*sys.(['B(:,:,',sprintf('%.0f)',base.R{j,2})]);
% %             tmp=tmp*sys.B(:,:,base.R{j,2});
% %             Habqtmp(i,j) = tmp(base.O{i,3},base.R{j,3});
% %         end
% %     end
% %     Habk.(['q',sprintf('%.0f',q)]) = Habqtmp;
% % end
% % 
% % 
% % 
% %     % --------------------------------------
% %     % true Haq
% %      
% % Haqtmp = zeros(size(base.O,1),sys.nu);
% % for q = 1:sys.np 
% %     for i = 1:size(base.O,1)
% %         for j = 1:sys.nu
% % 
% %             Am = base.O{i,1};
% %             Am = Am(end:-1:1);
% %             
% %             %tmp = sys.(['C(:,:,',sprintf('%.0f)',base.O{i,2})]);
% %             tmp=sys.C(:,:,base.O{i,2});
% %             if ~isempty(Am)
% %                 for k = Am
% %                     %tmp = tmp*sys.(['A(:,:,',sprintf('%.0f)',k)]);
% %                     tmp=tmp*sys.A(:,:,k);
% %                 end
% %             end
% % 
% %             %tmp = tmp*sys.(['B(:,:,',sprintf('%.0f)',q)]);
% %             tmp=tmp*sys.B(:,:,q);
% % 
% %             Haqtmp(i,j) = tmp(base.O{i,3},j);
% %         end
% %     end
% %     Hak.(['q',sprintf('%.0f',q)]) = Haqtmp;
% % end
% % 
% % 
% %     % --------------------------------------
% %     % true Hqb
% % Hqbtmp = zeros(sys.ny,size(base.R,1));
% % for q = 1:sys.np 
% %     for i = 1:sys.ny
% %         for j = 1:size(base.R,1)
% % 
% %             Am = base.R{j,1};
% %             Am = Am(end:-1:1);
% % 
% %             %tmp = sys.(['C(:,:,',sprintf('%.0f)',q)]);
% %             tmp=sys.C(:,:,q);
% %             if ~isempty(Am)
% %                 for k = Am
% %                     %tmp = tmp*sys.(['A(:,:,',sprintf('%.0f)',k)]);
% %                     tmp=tmp*sys.A(:,:,k);
% %                 end
% %             end
% % 
% %             %tmp = tmp*sys.(['B(:,:,',sprintf('%.0f)',base.R{j,2})]);
% %             tmp=tmp*sys.B(:,:,base.R{j,2});
% % 
% %             Hqbtmp(i,j) = tmp(i,base.R{j,3});
% %         end
% %     end
% %     Hkb.(['q',sprintf('%.0f',q)]) = Hqbtmp;
% % end
    
end

==> anc/Code1705/ElieCodeTimeSeries/functions/untitled.asv <==
function [Asig,Gsig,Csig] = Mihaly2Cox(Anum,Gnum,Cnum)
%UNTITLED Summary of this function goes here
%   Detailed explanation goes here
nxmin = size(Anum,2);
np = size(Anum,1)/nxmin;
nu = size(Gnum,2)/np;
ny = size(Cnum,2)/np;
Asig = zeros(nxmin,nxmin,np);
Gsig = zeros(nxmin,nu,np);
Csig = Cnum(1:ny,:);

for i=1:np
    Asig(:,:,i)=Anum(i:i+np,:);
    Gsig(:,:,i)=Gnum(:,i:i+nu);
end
end



==> anc/Code1705/ElieCodeTimeSeries/functions/unused_for_the_moment/true_det_hankel.m <==
function [Hab_true] = true_det_hankel(A,B,C,D,base,sig)
% Calculates True hankel matrix

n = size(base.beta,1);
[nx,~]= size(A(:,:,1));
Hab_true = zeros(n,n);
for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
            gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Muy(sig_j,v_j,sig,u_i,gam_i,A,B,C,D);
            Hab_true(i,j) = M(k_i,l_j);
        end
end





end



==> anc/Code1705/GenerateError.m <==
function [gen_error, emp_error]=GenerateError(sys_est, end_training,u,p,y,t)


gen_error=0;
emp_error=0;
for j=1:size(u,3)
    ysim_est=lsim(sys_est,p(2,:,j)',u(:,:,j)'); %t);
    gen_error=gen_error+norm(y(:,:,j)'-ysim_est,2)^2;

    if j <= end_training
        emp_error=emp_error+norm(y(:,:,j)'-ysim_est,2)^2;
    end
end

gen_error=gen_error/size(u,3);
emp_error=emp_error/end_training;
end

==> anc/Code1705/LPVcorev010/CreateLPV.m <==
function [lpvsys,A_0,A_1,B_0,B_1,C_0,C_1]=CreateLPV(J,Km,g,m,tau,l)
A_0=[-1/tau,0
      1     -1/tau]
A_1=[0,-m*g*l/J; 0,0]
B_0=[Km/tau;0]
B_1=[0;0]
%
np=1;
C_0=[0,1];
C_1=[0,0];
p  = preal('p','ct','Range', [-1/(2*pi-pi/2), 1]);
A=A_0+A_1*p;
B=B_0+p*B_1;
C=C_0+p*C_1;
lpvsys=LPVcore.lpvss(A,B,C,0);
end

==> anc/Code1705/LPVcorev010/LICENSE.md <==
MIT License

Copyright (c) 2018, Control Systems Group, Eindhoven University of Technology

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

==> anc/Code1705/LPVcorev010/README.md <==
# LPVcore

## Quick guide

A beginners tutorial is located at `examples/tutorial.m`.

## Installation

The following toolboxes are required for LPVcore:

 * Control Systems Toolbox
 * Optimization Toolbox
 * Robust Control Toolbox
 * Statistics and Machine Learning Toolbox
 * System Identification Toolbox

The following toolboxes are required for the synthesis algorithms:

 * [YALMIP](https://yalmip.github.io/)
 * [SDPT3](https://github.com/SQLP/SDPT3)
 * [ROLMIP](https://rolmip.github.io/)

To install LPVcore, add the `src` folder to your path:

```
>> addpath(genpath('src'))
>> savepath
```

## Folder structure

* `examples`: example scripts to illustrate toolbox functionalities.
* `src`: the main source code of the toolbox.
    * `core`: fundamental LPV-related objects and functions shared across different applications.
    * `lib`: various utility functions.
    * `sysid`: sytem identification tools.
    * `synthesis`: controller synthesis tools.
* `test`: test scripts and functions that are part of the automated testing procedure. We use [GitLab CI/CD Pipelines](https://docs.gitlab.com/ee/ci/pipelines/).
* `test.m`: function to invoke tests or example scripts for validating the functional behavior of LPVcore. Useful to run after you make any changes to ensure you haven't introduced bugs.
* `lint.m`: script to recursively lint (i.e, check code quality) of the code base of LPVcore. Useful to run after you make any changes to ensure your syntax does not trigger warnings by MATLAB.

## Fundamental concepts

LPVcore is an end-to-end toolbox for users of Linear Parameter-Varying (LPV) system framework.
The toolbox is designed to be simple to use, yet powerful enough to support a wide variety of use cases such as system identification, control synthesis and analysis. The following diagram shows the fundamental classes that can be used in the development of algorithms such as `lpvarx` or `lpvh2syn`. For more information on these fundamental classes, consult their documentation in `src/core` or look at the example scripts in `examples`.

![diagrams](doc/fundamentals.png)




==> anc/Code1705/LPVcorev010/examples/D1_unbalanced_disk.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%                 DC motor utilization demo with LPVcore
%                         Demo 1: LPV-IO models
%                          written by R. Toth
%                         version (25-06-2021)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
clearvars; close all; clc;

if ~exist('pmatrix','class'); cd(['..',filesep]); end  % Toolbox is not added to Matlab search path. Go to root of the toolbox
 
%% Define model parameters
K=53.6*10^-3;   % [Nm/A] Motor torque constant
R=9.50;         % [Ohm] Motor resistance
L=0.84*10^-3;   % [H] Motor inductance
J=2.2*10^-4;    % [Nm^2] Complete disk inertia
b=6.6*10^-5;    % [Nms/rad] Friction coefficient
M=0.07;         % [kg] Additional mass
l=0.042;        % [m] Mass distance from the disk center
g=9.8;          % [m/s^2] Gravitational acceleration 
tau=(R*J)/(R*b+K^2);       % lumped back emf constant
Km=K/(R*b+K^2);            % lumped torque constant 

% For LPV model conversion we take advantage of that 
%
%         sinc(theta)*theta=sin(theta) 
%
% Hence, we can introduce a scheduling variable that is p=sinc(theta)
 
%% Create continuous-time coefficients [lower position model]
p = preal('p','ct');         % Define scheduling variable with name p
                            % 'CT' means continuous time
                            
                       
a0=(M*g*l/J)*p;        % coefficent with linear static dependence          
a1=1/tau;               % constant coefficent;
a2=1;                   % constant coefficent;

b0=Km/tau;              % constant coefficent;

% Coefficients of the CT LPV-IO model
% \sum_{i=0}^{n_a=2} a_i(p(t))* d^i/dt^i y(t) = \sum_{j=0}^{n_b=0} b_j(p(t))* d^j/dt^j u(t)
A=[a0,a1,a2];
B=[b0];
 
% The resulting matrices belong to the pmatrix object
% Observe the various properties
disp(A);

%% Possible operations
 
% Let's create another scheduling variable
 
sp=preal('speed','ct');
 
% Scalar case
% + - * with scheduling variables and division of pmatrix by constants 
 
disp(a0+p+sp+1)
disp(a0-p-sp-1)
disp(a0*p)
disp(a0*p*sp)
disp(a0/4)
% Matrix case
% + - * with matrices and division of pmatrix by constants 
disp(A+A)
disp(A-2*A)
disp(A'*A)
disp([A;A;A] / rand(3,3))
disp(A ./ rand(1,3))

%% Direct definition of parameter varying matrix functions
% To create the following polynomial parameter-varying matrix 
%   
%       S = [1 2] + [3 4] * p(t) + [5 6] * p(t)^2
%
disp(pmatrix( cat(3,[1 2], [3 4], [5 6]), ...
    'BasisType', 'poly', ...
    'BasisParametrization', {[], 1, 2}, ...
    'SchedulingName',{'p'}))
 
% To create
%       S = [1 2] + [3 4] * p(t) + [5 6] * p(t)*Speed(t)^2
%
% where m(t) = p(t) use
%
disp(pmatrix( cat(3,[1 2], [3 4],[5 6]), ...
    'BasisType', 'poly', ...
    'BasisParametrization', {[],[1 0],[1, 2]}, ...
    'SchedulingName',{'p','Speed'}))
 
% To create the following (custom) parameter-varying matrix 
%   
%       S = [1 2]* cos(p(t)) + [3 4] * sin(p(t)).^2 + [5 6]
%
% where m(t) = p(t) use
%
S=pmatrix( cat(3,[1 2], [3 4], [5 6]), ...
    'BasisType', 'custom', ...
    'BasisParametrization', ...
        {@(rho)cos(rho(:,1)), @(rho)sin(rho(:,1)).^2, []}, ...
    'SchedulingMap', 0, ...
    'SchedulingName', {'p'});
disp(S)
 
% Custom made dependencies can be also used directly without restrictions. 
% For example to evaluate the pmatrix at a given scheduling point, e.g. pi,
% we can use the freeze function and see what the last S will result in at
% p = pi.
 
freeze(S,pi)

%% Discrete time realisation of the DC motor
% Now let's develop a DT version of the motor model
 
Ts = 0.01;              % Sampling time
p  = preal('p','dt','Range', [-1/(2*pi-pi/2), 1]);  
                           % Define scheduling variable with name p
                           % 'dt' means discrete time     
                           % 'Range' defines range (min-max of the sinc)
                                 
p2= pmatrix(1, ...
    'SchedulingTimeMap',timemap([-2],'dt','Name',{'p'}));
                            % Dynamic dependence, shifted back 2 samples
 
% Alternatives:
p2= preal('p','dt','Dynamic',-2);  % Direct definition via preal
p2= pshift(p,-2);                     % By the Time Shift operator
                            
                       
a0=1;                       % Coefficients of the output side         
a1=Ts/tau-2;               
a2=1-Ts/tau+(M*g*l)/J*Ts^2*p2;  % Coefficient with dynamic dependence;
 
b2=Km/tau*Ts^2;             % Coefficient of the input side
 
% coefficients of the DT LPV-IO model
% \sum_{i=0}^{n_a=2} a_i(p(k))* y(k-i) = \sum_{j=0}^{n_b=0} b_j(p(k))* u(k-j)

%% Handling of dynamic dependence
 
% The timemap object
 
% A time-map is by default discrete-time, consisting of only p(t)
disp(timemap)
 
% To create the following discrete-time time-map: rho(t) =
% [p(t+5),p(t+1),p(t-2)]; use
disp(timemap([5,1,-2], 'dt'))
 
% To create the following continuous-time time-map: rho(t)=[p(t), d^2/dt^2
% p(t), d^1/dt^1 p(t)]; use
disp(timemap([0,2,1], 'ct'))
 
% timemap objects can be added together using UNION. For example
union(timemap(5, 'dt'), timemap([1 -2], 'dt'));
% provides a discrete-time time-map: rho(t) = [p(t+5),p(t+1),p(t-2)];
 
% To create the following discrete-time, affine parameter-varying matrix 
%   
%       A = [1 2]* p(t,1) + [3 4] * p(t-1,1) + [5 6] * p(t-1,2)         
%
% we will define rho(t) = [p(t); p(t-1)] via timemap([0 -1]), and we
% substitute rho(t) in the latter equation, which gives
%
%       A = [1 2]* rho(t,1) + [3 4] * rho(t,3) + [5 6] * rho(t,4).
%
% Hence, the original equation is obtained by using 
%
disp(pmatrix( cat(3,[1 2], [3 4], [5 6]), ...
    'BasisType', 'affine', ...
    'BasisParametrization', {1, 3, 4}, ...
    'SchedulingTimeMap',timemap([0 -1], 'dt', ...
        'Dimension', 2)))

%% Create a DT LPV-IO object

% Let's create our DT LPV-IO representation
sys_io = LPVcore.lpvio({1, a1 a2}, {0 0 b2}, Ts);  
sys_io.InputName = {'Voltage'};
sys_io.OutputName = {'Position'};


% To analyzie dimensions:
size(sys_io)


%% Simulate response
% Create some input and scheduling signals


N = 5000;
u = sin((1:N)*Ts*2)';
p_mag=0.25;
p=(1-p_mag)+p_mag*cos((1:N)*Ts)'; 

lsim(sys_io,p,u);
% Simulation from bottom position 

%% Create a CT LPV-SS object 

% Define the PV matrices
th = preal('p','ct','Range', [-1/(2*pi-pi/2), 1]) % Define CT scheduling 
A=[-1/tau, -(M*g*l/J)*th; 1 0];
B=[Km/tau; 0];
C=[0 1];
D=0;

sys_ss=LPVcore.lpvss(A,B,C,D);

T_end=N*Ts;
t=(Ts:Ts:T_end)';
lsim(sys_ss,p,u,t);

%% Create a DT LPV-SS object

% Define the PV matrices
th = preal('p','dt','Range', [-1/(2*pi-pi/2), 1]) % Define DT scheduling variable
A=eye(2)+Ts*[-1/tau, -(M*g*l/J)*th; 1 0];
B=Ts*[Km/tau; 0];

sys_ss=LPVcore.lpvss(A,B,C,D,Ts);

lsim(sys_ss,p,u); 



==> anc/Code1705/LPVcorev010/examples/D2_unbalanced_disk.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%                 DC motor utilisation demo with LPVcore
%            Demo 2: Data generation and SySID with LPV-IO models
%                          written by R. Toth
%                         version (10-07-2021)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
clearvars; close all; clc;
rng(42);   % set random number generator seed so that results are reproducible
 
if ~exist('pmatrix','class'); cd(['..',filesep]); end  % Toolbox is not added to Matlab search path. Go to root of the toolbox
 
%% Define model parameters
K=53.6*10^-3;   % [Nm/A] Motor torque constant
R=9.50;         % [Ohm] Motor resistance
L=0.84*10^-3;   % [H] Motor inductance
J=2.2*10^-4;    % [Nm^2] Complete disk inertia
b=6.6*10^-5;    % [Nms/rad] Friction coefficient
M=0.07;         % [kg] Additional mass
l=0.042;        % [m] Mass distance from the disk center
g=9.8;          % [m/s^2] Gravitational acceleration 
tau=(R*J)/(R*b+K^2);       % lumped back emf constant
Km=K/(R*b+K^2);            % lumped torque constant 

%% Define DT motor model as an idpoly object

Ts = 0.01;              % Sampling time
th2= preal('p','dt','Dynamic',-2);
                            % Dynamic dependence, shifted back 2 samples
                        
a0=1;                       % Coefficients of the output side         
a1=Ts/tau-2;               
a2=1-Ts/tau+((M*g*l)/J)*(Ts^2)*th2;  

b2=Km/tau*Ts^2;             % Coefficient of the input side

sys = LPVcore.lpvidpoly({1, a1, a2},{0, 0, b2}); % Create and idpolyobject => ARX model
sys.Ts = Ts;                   % Sampling time
sys.InputName = {'Voltage'};   % Naming of the signals
sys.OutputName = {'Angular position'};
sys.NoiseVariance = 8.8604*10^-8;    % Specify noise variance


%% Create data sets
 
N=2000;         % Number of samples
p_mag=0.25;     % Scheduling variation
 
% Estimation data
u=idinput(N,'rgs');
p=(1-p_mag)+p_mag*idinput(N,'rbs',[0,0.05]);
% Note that for the sake of simplicity, 'p' is generated idependently from
% the scheduling map and the associated angular position. This is not a
% limitation of the toolbox, but used to simplify the example.
 
[y,~,~,yp] = lsim(sys,p,u);       % Generate data including noise signal
                                  % y - noisy output
                                  % yp - noise free output 
 
if ~batchStartupOptionUsed
    fprintf('The SNR is %f dB.\n', LPVcore.snr(yp,y-yp));  % Signal-to-noise ratio
end
 
data_est = lpviddata(y,p,u,Ts);      % Create an LPV data object
plot(data_est);                       % Show data
 
% Create a noisy and a noise free validation data set
uv=idinput(N,'rgs');
pv=(1-p_mag)+p_mag*idinput(N,'rbs',[0,0.05]);
[yv,~,~,yvp] = lsim(sys,pv,uv);       
data_val_1 = lpviddata(yv,pv,uv,Ts);  % noisy data set
data_val_2 = lpviddata(yvp,pv,uv,Ts); % noise free data set 


%% LPV-ARX identification
 
% Create specification of the model structure
th=preal('p','dt');
th1=pshift(th,-1);
th2=pshift(th,-2);
 
% dimension of the coefficients and their functional dependency creates a
% template for the model structure. The individual parameter values do not
% matter
am1=1+th+th1+th2;
am2=am1;
bm0=am1;
bm1=am1;
bm2=am1;
template_sys = LPVcore.lpvidpoly({1, am1, am2}, {bm0, bm1, bm2});

% perform ARX identification with the specified model structure
options = lpvarxOptions('Display','on');
m_arx = lpvarx(data_est, template_sys, options);

% Simulate sysest with no noise on the validation data
ys_arx = lsim(m_arx,pv,uv,[],zeros(N,1));        
fit_arx = bfr(yvp,ys_arx); % BFR score

% Simualtion response can be also obtained by using compare
[ys_arx,fit_arx]=compare(data_val_2,m_arx);

% For prediction use compare(data_val,m_arx,1)
 
figure;
plot([yvp, ys_arx]);
title('LPV-ARX estimation');
xlabel('Time sample [-]');
ylabel('Amplitude [-]');
legend('Measured output (noise free)', 'Simulated output')
 
% Compare the estimates 
disp(m_arx.A.Mat{1})
disp(sys.A.Mat{1})
 
disp(m_arx.A.Mat{2})
disp(sys.A.Mat{2})
 
disp(m_arx.A.Mat{3})
disp(sys.A.Mat{3})


%% More complicated noise structure
 
% To make our unbalanced disk example more realistic and challenging, let's 
% assume that the noise is a coloured out noise which is dependent on the 
% scheduling (i.e., the angular position) according to
 
c0=1;
c1=0.75*pshift(th2,2);
d0=1;
d1=-0.25+0.25*pshift(th2,2);
 
 
sys = LPVcore.lpvidpoly([],{0, 0, b2},{c0,c1},{d0,d1},{a0, a1, a2}); % Create and idpolyobject => BJ model
sys.Ts = Ts;                   % Sampling time
sys.InputName = {'Voltage'};   % Naming of the signals
sys.OutputName = {'Angular position'};
sys.NoiseVariance = 4.932*10^-4;    % Specify noise variance
 
%Create the data sets
[y,~,~,yp] = lsim(sys,p,u);  
data_est = lpviddata(y,p,u,Ts);       % noisy estimation data set
fprintf('The SNR is %f dB.\n', LPVcore.snr(yp,y-yp));  % Signal-to-noise ratio
[yv,~,~,yvp] = lsim(sys,pv,uv);       
data_val_1 = lpviddata(yv,pv,uv,Ts);  % noisy validation data set
data_val_2 = lpviddata(yvp,pv,uv,Ts); % noise-free validation data set 


%% Identification with various model structures
 
% Let's identify the resulting data-generating system with increasingly
% complex model structures:
 
% LPV-ARX estimate
template_arx = LPVcore.lpvidpoly({1, am1, am2}, {bm0, bm1, bm2});
options = lpvarxOptions('Display','on');
m_arx = lpvarx(data_est, template_arx, options);
 
% LPV-ARMAX
% Assume a moving average part for the noise model and initialise the 
% estimation from the ARX results
cm0=1;
cm1=0.5*randn(1,2)*[1,th]'; % same structure for the coefficients as in the ARX case
template_armax = LPVcore.lpvidpoly(m_arx.A, m_arx.B,{cm0,cm1});
opts = lpvpolyestOptions(...
    'Initialization', 'polypre', ...
    'Regularization', ...
        struct('Lambda', 1E-5), ...
    'SearchOptions', ...
        struct('StepSize', 1, 'StepTolerance', 1E-8, 'MaxIterations', 10), ...
    'Display', 'on');
m_armax = lpvpolyest(data_est, template_armax, opts);
 
% LPV-OE
% Assume an output noise model and initialise the estimation from the ARX
% results
template_oe = LPVcore.lpvidpoly([], m_arx.B,[],[],m_arx.A);
m_oe = lpvpolyest(data_est, template_oe, opts);
            
% LPV-BJ
% Finally, let's use a model structure capable to fully capture the noise
cm0=1;
cm1=0.5*ones(1,2)*[1,th]'; 
dm0=1;
dm1=0.25*ones(1,2)*[1,th]'; 
template_bj = LPVcore.lpvidpoly([], m_oe.B,{cm0,cm1},{dm0,dm1},m_oe.F);
opts = lpvpolyestOptions(...
    'Regularization', ...
        struct('Lambda', 1E-5), ...
    'SearchOptions', ...
        struct('StepSize', 1, 'StepTolerance', 1E-8, 'MaxIterations', 10), ...
    'Display', 'on');
%template_bj = LPVcore.lpvidpoly([], m_oe.B,m_armax.C,m_armax.A,m_oe.F);
m_bj = lpvpolyest(data_est, template_bj, opts);
            
% Note that automatic initialisation can be also used.
 
% Finally let's compare the estimation results 
 
% Comparison in terms of simulation error:
 
[ys_arx,fit_arx]=compare(data_val_2,m_arx);
[ys_armax,fit_armax]=compare(data_val_2,m_armax);
[ys_oe,fit_oe]=compare(data_val_2,m_oe);
[ys_bj,fit_bj]=compare(data_val_2,m_bj);

figure;
plot(yvp);
hold on;
plot(ys_arx);
plot(ys_armax);
plot(ys_oe);
plot(ys_bj);
grid on; title('Simulated model responses');
legend('true',sprintf('arx (%.2f %%)',fit_arx),sprintf('armax (%.2f %%)',fit_armax),sprintf('oe (%.2f %%)',fit_oe),sprintf('bj (%.2f %%)',fit_bj));
 
 
% Comparison in terms of prediction error:
 
[ys_arx,fit_arx]=compare(data_val_1,m_arx,1);
[ys_armax,fit_armax]=compare(data_val_1,m_armax,1);
[ys_oe,fit_oe]=compare(data_val_1,m_oe,1);
[ys_bj,fit_bj]=compare(data_val_1,m_bj,1);
 
figure;
plot(yv);
hold on;
plot(ys_arx);
plot(ys_armax);
plot(ys_oe);
plot(ys_bj);
grid on; title('Predicted model responses');
legend('true',sprintf('arx (%.2f %%)',fit_arx),sprintf('armax (%.2f %%)',fit_armax),sprintf('oe (%.2f %%)',fit_oe),sprintf('bj (%.2f %%)',fit_bj));
 


==> anc/Code1705/LPVcorev010/examples/D3_unbalanced_disk.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%                 DC motor utilisation demo with LPVcore
%            Demo 2: Data generation and SySID with LPV-SS models
%                          written by R. Toth
%                         version (10-07-2021)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

rng(1);
clearvars; close all;

%% Define model parameters
K=53.6*10^-3;   % [Nm/A] Motor torque constant
R=9.50;         % [Ohm] Motor resistance
L=0.84*10^-3;   % [H] Motor inductance
J=2.2*10^-4;    % [Nm^2] Complete disk inertia
b=6.6*10^-5;    % [Nms/rad] Friction coefficient
M=0.07;         % [kg] Additional mass
l=0.042;        % [m] Mass distance from the disk center
g=9.8;          % [m/s^2] Gravitational acceleration 
tau=(R*J)/(R*b+K^2);       % lumped back emf constant
Km=K/(R*b+K^2);            % lumped torque constant 

%% Define DT motor model as an idpoly object

Ts = 0.01;              % Sampling time
%% Create a DT - SS representation

th = preal('p','dt');       % Define DT scheduling variable
A=eye(2)+Ts*[-1/tau, -(M*g*l/J)*th; 1 0];
B=Ts*[Km/tau; 0];
C=[0 1];
D=0;
K = [0.108; 0.108];
sys_ss=lpvidss(A,B,C,D,'innovation',K, [], 0.001^2,Ts);
sys_ss.InputName = {'Voltage'};      % Naming of the signals
sys_ss.OutputName = {'Position'};


%% Create data sets
 
N=2000;         % Number of samples
p_mag=0.25;     % Scheduling variation
 
% Estimation data
u=idinput(N,'rgs');
p=(1-p_mag)+p_mag*idinput(N,'rbs',[0,0.05]);
% Note that for the sake of simplicity, 'p' is generated independently from
% the scheduling map and the associated angular position. This is not a
% limitation of the toolbox, but used to simplify the example.
 
[y,~,~,yp] = lsim(sys_ss,p,u);    % Generate data including noise signal
                                  % y - noisy output
                                  % yp - noise free output 
                                  
fprintf('The SNR is %f dB.\n', LPVcore.snr(yp,y-yp));  % Signal-to-noise ratio                            
                                  
 
data_est = lpviddata(y,p,u,Ts);      % Create an LPV data object
plot(data_est);                      % Show data
 
% Create a noisy and a noise free validation data set
uv=idinput(N,'rgs');
pv=(1-p_mag)+p_mag*idinput(N,'rbs',[0,0.05]);
[yv,~,~,yvp] = lsim(sys_ss,pv,uv);       
data_val_1 = lpviddata(yv,pv,uv,Ts);  % noisy data set
data_val_2 = lpviddata(yvp,pv,uv,Ts); % noise free data set 
 
 
%% LPV subspace identificaiton
n=2;           % model order
p_window=3;    % past window
template_ss=lpvidss(ones(n,n)+ones(n,n)*th,ones(n,1)+ones(n,1)*th,ones(1,n),ones(1,1),'innovation',ones(2,1), [], [],Ts);

options = lpvsidOptions('Display', 'on', ...
    'PastWindowSize', p_window);
m_ss_sid = lpvsid(data_est, template_ss, options);
 
% Plotting validation results 
[ys_ss_sid,fit_ss_sid]=compare(data_val_2,m_ss_sid);  % Simulation
 
f1=figure;
plot([yvp, ys_ss_sid]);
title('Simulated model response');
xlabel('Time sample [-]');
ylabel('Amplitude [-]');
leg1=[]; leg1{1}='Measured output (noise free)'; leg1{2}=sprintf('SS-SID (%.2f %%)',fit_ss_sid);
legend(leg1);
 
[ys_ss_sid,fit_ss_sid]=compare(data_val_1,m_ss_sid,1);  % Prediction
 
f2=figure;
plot([yv, ys_ss_sid]);
title('Predicted model response');
xlabel('Time sample [-]');
ylabel('Amplitude [-]');
leg2=[]; leg2{1}='Measured output'; leg2{2}=sprintf('SS-SID (%.2f %%)',fit_ss_sid);
legend(leg2);
 
 
%% LPV-PEM SS identification
 
% As a next step, let's use LPV-SS PEM. Note that this method uses a
% nonlinear optimisation to minimise the prediction error of LPV-SS model
% estimate. While it is capable to achieve consistent estimation of LPV-SS
% models compared to LPV subspace methods, it requires efficient
% initialisation. For this purpose we will use the previously identified
% model by the subspace method to initialise the estimation.
 
% First set the template structure to be similar as what we used for
% subspace:
template_ss=m_ss_sid; 
 
% Use default gradient search with DDLC, without specifying automatic
% initialisation the estimation will be initialised by the parameters of the
% template, i.e. in this case with the subspace estimate.
options = lpvssestOptions('Display','on');
m_ss_pem= lpvssest(data_est, template_ss, options);
 
% Plotting validation results 
[ys_ss_pem,fit_ss_pem]=compare(data_val_2,m_ss_pem);  % Simulation
 
figure(f1);
hold on;
plot(ys_ss_pem);
leg1{3}=sprintf('SS-PEM (%.2f %%)',fit_ss_pem);
legend(leg1);
 
[ys_ss_pem,fit_ss_pem]=compare(data_val_1,m_ss_pem,1);  % Prediction
 
figure(f2);
hold on;
plot(ys_ss_pem);
leg2{3}=sprintf('SS-PEM (%.2f %%)',fit_ss_pem);
legend(leg2);

==> anc/Code1705/LPVcorev010/examples/D4_improved_sysID.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%                      Advanced sysID with LPVcore
%                        Demo 4: Improved sysID
%                          written by R. Toth
%                         version (10-07-2021)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

clearvars; close all; clc;
rng(42);   % set random number generator seed so that results are reproducible
 
if ~exist('pmatrix','class'); cd(['..',filesep]); end  % Toolbox is not added to Matlab search path. Go to root of the toolbox
 

%% Define The Data Generating System
p= preal('p','dt','Range',[-1,1]);
a1=1-0.5*p-0.1*p^2;
a2=0.5-0.7*p-0.1*p^2;
b0=0.5-0.4*p+0.01*p^2;
b1=0.2-0.3*p-0.02*p^2;
c1=0.1*p;
d1=-1;
d2=0.2+0.1*p;
Ts=1;

sys = LPVcore.lpvidpoly([],{b0,b1},{1,c1},{1 d1 d2},{1, a1, a2}); % Create and idpolyobject => ARX model
sys.Ts = Ts;                   % Sampling time
sys.InputName = {'Input'};   % Naming of the signals
sys.OutputName = {'Output'};
sys.NoiseVariance = 0.0007;    % Specify noise variance

%% Data generation
N=4000;

% Estimation data
ue=1-2*rand(N,1);
pe=(0.5*sin(0.35*pi*(0:N-1))+0.5)';

[ye,~,~,yp] = lsim(sys,pe,ue);       % Generate data including noise signal
                                  % y - noisy output
                                  % yp - noise free output 
                                  
data_est = lpviddata(ye,pe,ue,Ts);   % Create an LPV data object
plot(data_est);                   % Show data

fprintf('The SNR is %f dB.\n', LPVcore.snr(yp,ye-yp));
 
% Create a noisy and a noise free validation data set
uv=idinput(N,'rgs');
pv=(0.5*sin(0.15*pi*(0:N-1)+0.25)+0.5)';
[yv,~,~,yvp] = lsim(sys,pv,uv);       
data_val_1 = lpviddata(yv,pv,uv,Ts);  % noisy data set
data_val_2 = lpviddata(yvp,pv,uv,Ts); % noise free data set 



%% LPV-ARX
am=1+p+p^2+p^3;
A_init={1, am, am};
B_init={am, am, am};
template_arx = LPVcore.lpvidpoly(A_init,B_init);
options = lpvarxOptions('Display','on');
m_arx = lpvarx(data_est, template_arx, options);
 
%% LPV-ARMAX
cm=1+p;
C_init={1, cm, cm};
template_armax = LPVcore.lpvidpoly(A_init, B_init,C_init);
opts = lpvpolyestOptions(...
    'Initialization', 'polypre', ...
    'Regularization', ...
        struct('Lambda', 1E-5), ...
    'SearchOptions', ...
        struct('StepSize', 1, 'StepTolerance', 1E-8, 'MaxIterations', 10), ...
    'Display', 'on');
m_armax = lpvpolyest(data_est, template_armax, opts);

%% LPV-IV estimate
template_iv = LPVcore.lpvidpoly([], m_arx.B,{1,1,1},{1,1,1},m_arx.A);
template_iv.Ts = 1;
opts = lpvrivOptions('MaxIterations', 10, 'Tolerance', 1E-4);
m_iv=lpvriv(data_est, template_iv, opts); 


%% LPV-OE
F_init=A_init;
opts = lpvpolyestOptions(...
    'Initialization', 'riv', ...
    'Regularization', ...
        struct('Lambda', 1E-5), ...
    'SearchOptions', ...
        struct('StepSize', 1, 'StepTolerance', 1E-8, 'MaxIterations', 10), ...
    'Display', 'on');
template_oe = LPVcore.lpvidpoly([], B_init,[],[],F_init);
m_oe = lpvpolyest(data_est, template_oe, opts);

%% LPV-BJ
D_init=C_init;
opts = lpvpolyestOptions(...
    'Regularization', ...
        struct('Lambda', 1E-5), ...
    'SearchOptions', ...
        struct('StepSize', 1, 'StepTolerance', 1E-8, 'MaxIterations', 10), ...
    'Display', 'on');
C_init{2}.matrices(:,:,1)=m_iv.C.Mat{2}.matrices(:,:,1);
C_init{3}.matrices(:,:,1)=m_iv.C.Mat{3}.matrices(:,:,1);
D_init{2}.matrices(:,:,1)=m_iv.D.Mat{2}.matrices(:,:,1);
D_init{2}.matrices(:,:,1)=m_iv.D.Mat{2}.matrices(:,:,1);
template_bj = LPVcore.lpvidpoly([], m_iv.B,C_init,D_init,m_iv.F);
m_bj = lpvpolyest(data_est, template_bj, opts);
 

%% Comparing results
figure;
compare(data_val_2,m_arx,m_armax,m_oe,m_iv,m_bj);
figure;
compare(data_val_1,m_arx,m_armax,m_oe,m_iv,m_bj,1);



==> anc/Code1705/LPVcorev010/examples/core/example_c2d.m <==
clearvars; close all; clc;

%% Example of c2d function (continuous to discrete conversion of models) 
% Based on example 1 of "On the Discretization of Linear Fractional Representations of LPV
% Systems" (2012) by R. Toth et al.

% Number of Monte Carlo trials (paper used N_trials = 100)
N_trials = 1;
% Store Mean-Squared Error (MSE) of each trial to compare
% discretization methods (rectangular, 2nd order polynomial, Tustin)
MSE_rect = NaN(1, N_trials);
MSE_poly = NaN(1, N_trials);
MSE_tustin = NaN(1, N_trials);

% Define CT model
A = [66, -136; ...
    116, -86];
B = [eye(2), [1; 1]];
C = [-58, 123; ...
    -10, 75; ...
    1, 1];
D = [zeros(2), ones(2, 1); ...
    -0.1, -0.1, 0.1];

G = ss(A, B, C, D, 0);
p = preal('p', 'ct');
Delta = blkdiag(p, p);

Td = 1E-4; % sampling time [seconds]

% Perform discretization
sysc = LPVcore.lpvlfr(Delta, G);
sysd_rect = c2d(sysc, Td, 'exact-zoh-euler');
sysd_poly = c2d(sysc, Td, 'exact-zoh-poly', 2);
sysd_tustin = c2d(sysc, Td, 'exact-zoh-tustin');

% Loop over the trials
for i=1:N_trials
rng(i);

%% Compare simulations
N = 1 / Td;
% White u
u = randn(N, sysc.Nu);
% Uniform distribution [-1, 1]
p = -1 + 2 * rand(N, sysc.Np);
t = Td * linspace(0, N-1, N).';
% Simulation
% Currently using adaptive step-size solver.
% Such a CT simulation is worse than the DT approximations.
% Need to use a fixed point solver with the same/better sampling time.
% ODE4 Runge-Kutta (Simulink solver) was used for the results in the paper.
% Step size: 10^-5 seconds (not sure)
% Otherwise, try 10^-8 seconds
% Check "calc_home" from the files sent by Roland
yc =        lsim(sysc, p, u, t, 'SolverInterpolationMode', 'accurate', ...
    'SolverOpts', struct('MaxStep', 1E-4));
yd_rect =   lsim(sysd_rect, p, u, t);
yd_poly =   lsim(sysd_poly, p, u, t);
yd_tustin = lsim(sysd_tustin, p, u, t);
% Calculate mean squared error
MSE_rect(i) = sum((yc - yd_rect).^2) / N;
MSE_poly(i) = sum((yc - yd_poly).^2) / N;
MSE_tustin(i) = sum((yc - yd_tustin).^2) / N;

fprintf('Trial %i / %i\t\tMSE: %.2d (rect)\t\t%.2d (poly)\t\t%.2d (tustin)\n', ...
    i, N_trials, MSE_rect(i), MSE_poly(i), MSE_tustin(i));

end

% Plot last trial
figure;
plot(t, yc, '-x', t, yd_rect, '--o', t, yd_poly, '--*', t, yd_tustin, '--x');
legend('ct', sprintf('dt rectangular (MSE=%.2d)', MSE_rect(i)), ...
    sprintf('dt 2nd-polynom (MSE=%.2d)', MSE_poly(i)), ...
    sprintf('dt tustin (MSE=%.2d)', MSE_tustin(i))); grid on;

==> anc/Code1705/LPVcorev010/examples/core/example_io2ss.m <==
clearvars; close all; clc;

%% Example of lpvioreal function (input-output form to state-space form conversion)
% For applications such as control synthesis, state-space forms are often
% required. To convert input-output forms into state-space forms, the
% LPVIOREAL function can be used to create a state-space realization of a
% given input-output model. The input-output model must be either:
%   * An LPVIO object
%   * An LPVIDPOLY object representing an LPV-OE (Output Error) model
%       structure
% For more information on the syntax and algorithm, type 'doc LPVIOREAL'
% Note that the realization is generally non-minimal, as will be
% illustrated by this example. Thus, a realization should typically be
% followed by a reduction step (using the LPVMODRED function which will be
% released in the near future).

%% Step 1: create input-output form
% Create a discrete-time scheduling signal
% Only discrete-time models are supported
p = preal('p', 'dt');
% Create input and output polynomials
% Note that the max. input shift is higher than the max. output shift (Nb >
% Na). This is automatically handled in LPVIOREAL by appending additional
% 0s to A.
A = {1, p, p^2};
B = {1, 0, 0   ,p + 1};
Ts = 2;  % seconds
% Signal properties specified, such as input and output name, are preserved
% after realization
sysio = LPVcore.lpvio(A, B, Ts, 'InputName', 'w', 'OutputName', 'z');

%% Step 2: realization of state-space form
sysss = lpvioreal(sysio);

%% Step 3: check minimality
% The resulting state-space model is non-minimal. Note that the state-space
% model has an LPV-LFR form (all LPVCORE.LPVSS objects are stored 
% internally as LPVLFR objects). In this case, a necessary condition for
% state-minimality is that the LTI block of the LPV-LFR form is
% state-minimal. This can be achieved by running MINREAL directly on the
% LPVCORE.LPVSS object
disp(sysss.Nx);
sysss = minreal(sysss);  % "1 state removed"
disp(sysss.Nx);

%% Step 4: verify equivalent input-output behavior
% Through a simulation, the equivalent input-output behavior of sysio and
% sysss will be demonstrated
% Nr. of time steps
N = 100;
% Input data
u = rand(N, 1);
p = rand(N, 1);
[yio, t] = lsim(sysio, p, u);
yss = lsim(sysss, p, u);
figure;
plot(t, yio, 'k-'); hold on;
plot(t, yss, 'k--');
plot(t, yio - yss, 'k-*');
xlabel('Time (s)'); ylabel('Output'); legend('LPVcore.lpvio', 'LPVcore.lpvss', 'Difference'); grid on;


==> anc/Code1705/LPVcorev010/examples/core/example_io_sim.m <==
%% In this example, we show the classes lpvio and lpvidpoly.
clearvars; close all; clc;

%% LPV-IO object

% Create the parameter-varying matrices
p1 = preal('pos', 'DT');
p2 = preal('vel', 'DT', 'Dynamic', -1);
p3 = preal('pos', 'DT', 'Dynamic', -2);
 
ny = 2;  nu = 3; B10 = randn(ny,nu);
a1 = diag([-0.5,-0.55])-0.1*p1;
a2 = diag([0.3,0.35])  +0.2*p2;
b1 = B10+0.1*p1+0.2*p3;
b2 = [diag([-0.25,-0.25]),[0;0]]*p1+[[0;0],diag([0.1,0.15])]*p3;

% Create LPV-IO object
sys = LPVcore.lpvio({eye(2)}, {b1,b2});
sys.InputName = {'Blue Frame', 'Red Frame','Silver Frame'};

size(sys)
ndims(sys)

% Simulate LPV-IO object, y(t) = B(q,p(t)) u(t).
N = 400;
u = randn(N,nu);
p = [sin((1:N)*0.1)', sin((1:N)*0.2)']; 

lsim(sys,p(:,1),u);

% Simulate LPV-IO object, A(q,p(t)) y(t).
sys = LPVcore.lpvio({eye(2), a1, a2}, {});
lsim(sys, p(1:50,:), [], ...
    'y0', 20 * randn(2, 2), ...
    'p0', 5 * randn(1, 2));
%    'InitialCondition', {20*randn(2,2), 5*randn(1,2),[]})

% Simulate LPV-IO object, A(q,p(t)) y(t) = B(q,p(t)) u(t).
sys = LPVcore.lpvio({eye(2), a1, a2}, {b1, b2});
[y,t] = lsim(sys,p,u);
figure; plot(t,y); legend('y1','y2');

%% LPV-IDPOLY object
% Create the parameter-varying matrices
p1 = preal('pos', 'DT');
p2 = preal('vel', 'DT', 'Dynamic', -1);
p3 = preal('pos', 'DT', 'Dynamic', -2);
 
ny = 2;  nu = 3; C10 = rand(ny,ny); C20 = rand(ny,ny); B10 = randn(ny,nu);
a1 = diag([-0.5,-0.55])-0.1*p1;
a2 = diag([0.3,0.35])  +0.2*p2;
c1 = C10+0.15*p1;
c2 = C20-0.35*p2;
b1 = B10+0.1*p1+0.2*p3;
b2 = [diag([-0.25,-0.25]),[0;0]]*p1+[[0;0],diag([0.1,0.15])]*p3;

% Create LPV-IDPOLY object. A(q,p(t)) y(t) =  C(q,p(t)) e(t).
sys = LPVcore.lpvidpoly({eye(2), a1, a2}, {}, {eye(2), c1, c2});
size(sys)
ndims(sys)

% Simulate LPV-IO object,
N = 400;
u = randn(N,nu);
p = [sin((1:N)*0.1)', sin((1:N)*0.2)']; 
%%
lsim(sys, p, []);

% Create LPV-IDPOLY object. A(q,p(t)) y(t) = B(q,p(t)) u(t) + C(q,p(t)) e(t).
sys = LPVcore.lpvidpoly({eye(2), a1, a2},{b1,b2},{eye(2), c1, c2});
lsim(sys,p,u);

    % Create LPV-IDPOLY object.  y(t) = F(q,p(t)) \ B(q,p(t)) u(t) + D(q,p(t)) \C(q,p(t)) e(t).
    %            A     B            C                   D               F
    %           ______ ________   __________________   ______________  ____________
sys = LPVcore.lpvidpoly(eye(2), {b1, b2}, {eye(2), C10,c1,c2}, {eye(2),a1,c2}, {eye(2), a1, a2});
lsim(sys,p,u);


==> anc/Code1705/LPVcorev010/examples/core/example_lpvgridss.m <==
clearvars; close all; clc; rng(1);
% Example script demonstrating the functionality of the grid-based LPV
% state-space object and global interpolation / approximation using the
% LPVINTERPSS function.
%
% The example script first creates a regular LPV
% state-space object using LPVCORE.LPVSS, which is used to sample local
% linearizations. These local models together with the corresponding 
% operating points are then used to create an LPVGRIDSS object.
%
% Then, the LPVGRIDSS object is converted into global form using several
% techniques available in the LPVINTERPSS function.
%

%% Configuration
% State space dimension
nx = 4;
% Input and output dimensions
ny = 1;
nu = 1;

%% Build LPV-SS model
% Define scheduling signals
p = preal('p', 'ct');
q = preal('q', 'ct');
% Define scheduling signal dependent matrix functions
A = -nx * eye(nx) + p * rand(nx) +      q * rand(nx);
B = randn(nx, nu) + p * randn(nx, nu) + q * randn(nx, nu);
C = randn(ny, nx) + p * randn(ny, nx) + q * randn(ny, nx);
D = randn(ny, nu) + p * randn(ny, nu) + q * randn(ny, nu);
% Create the LPVSS object
lpvsys = LPVcore.lpvss(A, B, C, D, 0, 'InputName', {'temperature'});

%% Sample from LPV-SS model
% Define a grid on the scheduling signals and sample
pGrid = linspace(-1, 0, 3);
qGrid = linspace(-1, 0, 3);
grid = struct('p', pGrid, 'q', qGrid);
sys = extractLocal(lpvsys, grid);

%% Store local linearization in LPVGRIDSS object
lpvgridsys = LPVcore.lpvgridss(sys, grid);
disp(lpvgridsys);

%% Method 1: Piece-wise linear interpolation
% The state-space coefficients are interpolated piecewise linearly. 
% Note that, since state-space coefficients are directly interpolated, it
% is important that all the local models are provided with coherent state
% bases.
lpvglobal_pwlinear = lpvinterpss(lpvgridsys, 'pwlinear');
lpvglobal_pwpoly   = lpvinterpss(lpvgridsys, 'pwpoly', 'spline');

%% Method 2: Global polynomial approximation
% The state-space coefficients are approximated by a global multivariable
% polynomial. Same as with piece-wise linear interpolation, the state bases
% must be coherent across the sampling grid.
%
% Global polynomial approximation is selected by setting the interpolation
% method argument to 'poly'. It requires another input: a structure array
% denoting the degree of the polynomial for each scheduling signal. Note
% that cross-terms (e.g., "p * q") are not supported currently.
%
% The state-space coefficients are approximated by a least-squares fit
% (i.e., based on "A \ b").
%
% Select degrees to be affine in 'p' and quadratic in 'q'.
degrees = struct('p', 1, 'q', 2);
lpvglobal_poly = lpvinterpss(lpvgridsys, 'poly', degrees);
% Note that the data-generating system is affine in both 'p' and 'q',
% indicating that the quadratic term in 'q' will be very small in
% magnitude. This can be checked by, e.g., running "lpvglobal_poly.D"

%% Method 3: Global behavioral approximation
% Behavioral approximation is supported in an H_infty sense. The worst-case
% H_infty error between the samples and the global model is minimized
% through a gradient-based optimization. In contrast to interpolation, this
% approximation scheme does NOT recover exactly the samples at the grid
% points. Furthermore, an initial global system representation must be supplied, from which the
% scheduling signal dependence and initial coefficient values are
% extracted.
init_sys = lpvsys;
% The global approximation is solved using HINFSTRUCT in the back-end,
% therefore the user may also specify an HINFSTRUCTOPTIONS object to
% configure aspects such as display and max. number of iterations.
hinfstructOpts = hinfstructOptions(...
    'Display', 'iter', ...
    'MaxIter', 50);
% Call LPVINTERPSS with interpolation method set to 'behavioral'
% In contrast to the methods based on interpolation of the state-space
% coefficients (such as 'pwlinear'), the state space bases of the local
% models need not be coherent.
lpvglobal_behavioral = lpvinterpss(lpvgridsys, 'behavioral', ...
    struct('init_sys', init_sys, 'hinfstructOptions', hinfstructOpts));

%% Validate results
% Results are validated by sampling the global models at a grid of points
% and comparing the samples with the true model.
pGridVal = linspace(-1, 0, 7);
qGridVal = linspace(-1, 0, 7);
for i=1:numel(pGridVal)
    for j=1:numel(qGridVal)
        % Sample models to compare
        sysTrue         = extractLocal(lpvsys,              [pGridVal(i), qGridVal(i)]);
        sysPwLinear     = extractLocal(lpvglobal_pwlinear,  [pGridVal(i), qGridVal(i)]);
        sysPwPoly       = extractLocal(lpvglobal_pwpoly,    [pGridVal(i), qGridVal(i)]);
        sysPoly         = extractLocal(lpvglobal_poly,      [pGridVal(i), qGridVal(i)]);
        sysBehavioral   = extractLocal(lpvglobal_behavioral,[pGridVal(i), qGridVal(i)]);
        % Compare by verifying Hinf error is sufficiently small
        assert(hinfnorm(sysTrue - sysPwLinear)    < 1E-10);
        assert(hinfnorm(sysTrue - sysPwPoly)      < 1E-10);
        assert(hinfnorm(sysTrue - sysPoly)        < 1E-10);
        assert(hinfnorm(sysTrue - sysBehavioral)  < 1E-10);
    end
end

==> anc/Code1705/LPVcorev010/examples/core/example_lpvlfr.m <==
%% LPV-LFR modeling and simulation
%
% LPVcore supports Linear Parameter-Varying Linear-Fractional (LPV-LFR)
% system representations. These representations are based on the following LFT
% interconnection of an LTI system (G) and a scheduling-dependent matrix
% function (Delta):
%
%            ┌──────────┐           
%       ┌────│ Delta(p) │◀───┐      
%       │    └──────────┘    │      
%     w │                    │ z    
%       │    ┌──────────┐    │      
%       └───▶│          │────┘      
%            │    G     │           
%  u ───────▶│          │────────▶ y
%            └──────────┘           
%
% Such an interconnection admit a more flexible scheduling dependence
% compared to LPV-SS representations (LPVcore.lpvss objects). In fact, the
% lpvss object is implemented as a so-called child class of the lpvlfr 
% object, which means that most functionality available for lpvlfr objects
% is directly available for lpvss objects. 
%
% To manipulate lpvlfr objects, LPVcore provides a wide range of functions.
% These functions will be demonstrated in this example script.
clearvars; clc; close all; rng(1);

%% Create LPV-LFR models
% Two lpvlfr objects will be created. First, the scheduling signals will be
% defined (in discrete-time, 'dt', although continuous-time, 'ct', is also
% possible).
a = preal('a', 'dt');
b = preal('b', 'dt');
c = preal('c', 'dt');

% Define the signal dimensions (see drawing on the top of this documents
% for the various signals defined for lpvlfr objects)
nx = 10;  % State dimension of LTI part
nu = 2;
ny = 2;
nw = 2;
nz = 2;

% Create the LTI part of the lpvlfr objects. Note the signal dimensions
% must be compatible with the LFR operation to be applied.
G1 = drss(nx, ny + nz, nu + nw);
G2 = drss(nx, ny + nz, nu + nw);
G1.Ts = 1;
G2.Ts = 1;

% Create the scheduling-dependent matrix functions (pmatrix objects)
D1 = a * randn(nw, nz) + b * randn(nw, nz);
D2 = c * randn(nw, nz) + b * randn(nw, nz);

sys1 = LPVcore.lpvlfr(D1, G1);
sys2 = LPVcore.lpvlfr(D2, G2);

%% Simulating lpvlfr objects
% Simulating lpvlfr objects is done with the "lsim" command (similar to the
% lpvio and lpvss objects). In addition to specifying the input signal, the
% scheduling signal must also be specified.
%
% First, we define the number of time steps and signals to excite the
% system.
N = 100;  % time steps
p = 0.01 * randn(N, sys1.Np);  % scheduling signal
u = randn(N, sys1.Nu);  % input signal
[y,t] = lsim(sys1, p, u);

% Display results
figure;
plot(t, y);
xlabel('Time (seconds)');
ylabel('Amplitude');
title('LPV Simulation Results');
            
%% Interconnecting lpvlfr objects
% Two or more lpvlfr objects can be combined in different ways that are
% available through intuitive commands.

% Example 1: parallel interconnection
%         ┌──────┐
%         │      │
% ───┬───►│ sys1 ├──────►+───►
%    │    │      │       ▲
%    │    └──────┘       │
%    │                   │
%    │    ┌──────┐       │
%    │    │      │       │
%    └───►│ sys2 ├───────┘
%         │      │
%         └──────┘
% To define a parallel interconnection, simply use the "+" operator.
sysparallel = sys1 + sys2;

% Example 2: serial interconnection
%     ┌──────┐   ┌──────┐
%     │      │   │      │
% ───►│ sys1 ├──►│ sys2 ├───►
%     │      │   │      │
%     └──────┘   └──────┘
% To define a serial interconnection, simply use the "*" operator.
sysserial = sys2 * sys1;

% Example 3: block-diagonal interconnection
%   ┌────────────────────────┐
%   │                        │
%   │  ┌────────┐            │
%   │  │        │            │
% ──┼─►│  sys1  ├────────────┼─►
%   │  │        │            │
%   │  └────────┘            │
%   │            ┌────────┐  │
%   │            │        │  │
% ──┼───────────►│  sys2  ├──┼─►
%   │            │        │  │
%   │            └────────┘  │
%   │                        │
%   └────────────────────────┘
% To define a block diagonal interconnection, use the "blkdiag" or "append"
% commands (both are equivalent).
sysblkdiag = blkdiag(sys1, sys2);

% Example 4: horizontal concatenation
%       ┌──────┐
%       │      │
% ─────►│ sys1 ├──────►+───►
%       │      │       ▲
%       └──────┘       │
%                      │
%       ┌──────┐       │
%       │      │       │
% ─────►│ sys2 ├───────┘
%       │      │
%       └──────┘
% Sum the output of both systems (keeping the inputs separate). This is a
% horizontal concatation and can be performed using bracket-notation
% ([sys1, sys2]).
syshorz = [sys1, sys2];

% Example 5: vertical concatenation
%          ┌──────┐
%          │      │
% ───┬────►│ sys1 ├────►
%    │     │      │
%    │     └──────┘
%    │
%    │     ┌──────┐
%    │     │      │
%    └────►│ sys2 ├────►
%          │      │
%          └──────┘
% Feed the same input to both systems (keeping the outputs separate). This
% is a vertical concatenation and can be performed using bracket-notation
% ([sys1; sys2]).
sysvert = [sys1; sys2];

% Example 6: general interconnection
% The most general interconnection command available is "connect". The user
% can specify which outputs of which systems should be connected to which
% inputs of which systems. The most convenient way to use it is name-based.
% This means that the interconnection is performed automatically by
% matching input and output names of the system.
%
% In the example, the following signal names will be used.
%
%       ┌──────┐
%       │      │
% u ───►│ sys1 ├────► y
%       │      │
%       └──────┘
%       ┌──────┐
%       │      │
% y ───►│ sys2 ├────► x
%       │      │
%       └──────┘
% Note that for vector-valued signals, the names are automatically
% expanded, i.e., 'u' becomes {'u(1)', 'u(2)', ..., 'u(nu)'}.
sys1.InputName = 'u';
sys2.InputName = 'y';
sys1.OutputName = 'y';
sys2.OutputName = 'x';
% Calling "connect" will connect the two signals both called "y".
% Besides the systems considered for the connection operation, we must also
% specify the final inputs and outputs. For the input, we select "u". For
% the output, we select "x" and also the first component of "y".
sysconn = connect(sys1, sys2, ...
    'u', {'y(1)', 'x'});
% Confirm the input and output signals
disp(sysconn.InputName');  % --> {'u(1)', 'u(2)'}
disp(sysconn.OutputName.'); % --> {'y(1)', 'x(1)', 'x(2)'}



==> anc/Code1705/LPVcorev010/examples/core/example_lpvss.m <==
%% In this example, we show the ARX identification scheme
%
%  This example requires to set the current working directory to the
%  root of the toolbox

clear all; close all; clc;

if ~exist('pmatrix','class'); cd(['..',filesep]); end  % Toolbox is not added to mathlab search path. Go to root of the toolbox


%% Example 1: LPV-SS Simulation
%
% LPV-SS simulation We take the the discrete-time mass-spring-damper system
% of [1].
p1 = preal('Stiffness', 'DT');
p2 = preal('Damping', 'DT', 'Dynamic', -1);
Ts = 1/20;

A   = eye(2) + Ts*[0, 1; -(1+p1), -(1+p2)];
% Discrete-time mass-spring-damper system
sys = LPVcore.lpvss(A, [0;Ts], [1 0], [], Ts, ...
    'StateName', {'Position','Velocity'}, ...
    'StateUnit', {'m','m/s'}, ...
    'OutputName', 'Position', 'OutputUnit','m', ...
    'InputName','Actuator','InputUnit','N');

ndims(sys)
size(sys)
        
N = 1e4;
u = 0.2*ones(N,1);
p = 0.4*[sin((1:N)*0.005)', cos((1:N)*0.01)'];

% Simulate LPV-SS object.
lsim(sys,p,u);

% Simulate LPV-SS object with initial condition.
x0 = [10 -10];      % x(0)
p0 = [-0.4,  -0.4   % p(-1)
      -0.39, -0.3]; % p(0)
u0 = 5;             % u(0)
lsim(sys,p,u, [], x0)


% Simulate LPV-SS object
[y,t,x] = lsim(sys,p,u);
    figure;
    subplot(2,1,1);
    title('Example 1: LPV-SS. States');
    stairs(t,x); 
    legend(sys.StateName);
    xlabel(['Time [',sys.TimeUnit,']']);
    ylabel('Amplitude [-]');
    
    subplot(2,1,2);
    title('Output');
    stairs(t,y);
    legend(sys.OutputName);
    xlabel(['Time [',sys.TimeUnit,']']);
    ylabel('Amplitude [-]');

    
% [1]: Cox, P. B., Weiland, S., and T�th, R. (2018). Affine
% Parameter-Dependent Lyapunov Functions for LPV Systems with Affine
% Dependence. IEEE Transactions on Automatic Control.    

==> anc/Code1705/LPVcorev010/examples/core/example_pmatrix.m <==
%% In this example, we show the classes pmatrix and timemap.
%
%  With timemap, we create the time-map of a scheduling signal. This object
%  is required to take track of the derivative or shift operator for the
%  scheduling signal.
%
%  With pmatrix, we create the parameter-varying matrix functions.
%

%% Timemap object

% A time-map is by default discrete-time, consisting of only p(t)
timemap;

% To create the following discrete-time time-map: rho(t) =
% [p(t+5),p(t+1),p(t-2)]; use
timemap([5,1,-2], 'dt');

% To create the following discrete-time time-map: rho(t)=[p(t), d^2/dt^2
% p(t), d^1/dt^1 p(t)]; use
timemap([0,2,1], 'dt');

% timemap objects can be joined together using UNION. For example
union(timemap(5, 'dt'), timemap([1 -2], 'dt'))
% provides a discrete-time time-map: rho(t) = [p(t+5),p(t+1),p(t-2)];

% To see more info on timemap, type "help timemap"


%% Simple parameter varying variables

k = preal('k');
c = preal('c');

A = [0 1;0 0] + [0 0;1 0]*k+ [0 0;0 1]*c*c;
% Alternatively
A = [0 1;k c*c];


% Continuous time
k = preal('k', 'ct');
c = preal('c', 'ct');

A = [0 1;k c*c];


%% Pbasis object - static dependency

% To create a parameter-varying, we will provide some examples

% ------
% To create the following affine parameter-varying scalar 
%
%       A = 5 * rho(t)
%
% with rho(t)=p(t) of dimension 1, use:
%
pmatrix(5)

5*pmatrix(1,'SchedulingName',{'position_x'})


% ------
% To create the following affine parameter-varying matrix 
%   
%       A = [1 2] + [3 4] * rho(t,1) + [5 6] * rho(t,2)
%
% where m(t) = p(t) use
%
pmatrix( cat(3,[1 2], [3 4], [5 6]), 'SchedulingDimension', 2 )

% ------
% * To create the following affine parameter-varying matrix 
%   
%       A = [1 2] * rho(t,3) + [3 4] * rho(t,4) + [5 6] * rho(t,2)
%
% where m(t) = p(t) use
%
pmatrix( cat(3,[1 2], [3 4], [5 6]), ...
    'SchedulingDimension', 4, ...
    'BasisParametrization', {3, 4, 2} )

% ------
% To create the following polynomial parameter-varying matrix 
%   
%       A = [1 2] + [3 4] * rho(t,1) + [5 6] * rho(t,1)^2
%
% where m(t) = p(t) use
%
pmatrix( cat(3,[1 2], [3 4], [5 6]), ...
    'BasisType', 'poly')

% ------
% To create the following polynomial parameter-varying matrix 
%   
%       A = [1 2] + [3 4] * rho(t,1) + [5 6] * rho(t,1)^2
%
% where m(t) = p(t) use
%
pmatrix( cat(3,[1 2], [3 4], [5 6]), ...
    'BasisType', 'poly')

% ------
% To create the following polynomial parameter-varying matrix 
%   
%       A = [1 2]* rho(t,1)^2 * rho(t,2) + [3 4] * rho(t,1) * rho(t,2)^4 *
%           rho(t,3)^5 + [5 6]
%
% where m(t) = p(t) use
%
pmatrix( cat(3,[1 2], [3 4],[5 6]), ...
    'SchedulingDimension', 3, ...
    'BasisType', 'poly', ...
    'BasisParametrization',{[2, 1, 0], [1, 4, 5], [0, 0, 0]})

% ------
% To create the following (custom) parameter-varying matrix 
%   
%       A = [1 2]* cos(rho(:,2)) + [3 4] * sin(rho(:,1)).^2 + [5 6]
%
% where m(t) = p(t) use
%
pmatrix( cat(3,[1 2], [3 4], [5 6]), ...
    'BasisType', 'custom', ...
    'BasisParametrization', {@(rho)cos(rho(:,2)), @(rho)sin(rho(:,1)).^2, []}, ...
    'SchedulingDimension', 2)


%% Pbasis object - Dynamic dependency
%
% ------
% To create the following discrete-time, affine parameter-varying matrix 
%
%       A = [1 2]* p(t) + [3 4] * p(t-1) + [5 6] * p(t+2)               (2)
%
% we will define rho(t) = [p(t+2); p(t); p(t-1)] via timemap([2 0 -1]), and
% we substitute rho(t) in the latter equation, which gives
%
%       A = [1 2]* rho(t,2) + [3 4] * rho(t,3) + [5 6] * rho(t,1).
%
% Hence, Eq. (2) is obtained by using 
%
pmatrix( cat(3,[1 2], [3 4], [5 6]), ...
    'BasisParametrization', {2, 1, 3}, ...
    'SchedulingTimeMap',timemap([2 0 -1], 'dt'))

% ------
% To create the following discrete-time, affine parameter-varying matrix 
%
%       A = [1 2]* p(t,1) + [3 4] * p(t-1,1) + [5 6] * p(t-1,2)         (3)
%
% we will define rho(t) = [p(t); p(t-1)] via timemap([0 -1]), and we
% substitute rho(t) in the latter equation, which gives
%
%       A = [1 2]* rho(t,1) + [3 4] * rho(t,3) + [5 6] * rho(t,4).
%
% Hence, Eq. (3) is obtained by using 
%
pmatrix( cat(3,[1 2], [3 4], [5 6]), ...
    'BasisParametrization', {3, 1, 2}, ...
    'SchedulingTimeMap', timemap([0 -1], 'dt', 'Dimension', 2))

%% Pbasis object - plus, minus, times, and divide operations
A1 = pmatrix(rand(3,2,3), ...
    'BasisType', 'poly', 'BasisParametrization', {[1 2], [2, 2], [0, 0]}, ...
    'SchedulingDimension', 2);
A2 = pmatrix(rand(3,2,2), ...
    'BasisType', 'poly', 'BasisParametrization', {[1 2],[1, 2]}, ...
    'SchedulingDimension', 2);
A3 = pmatrix(rand(3,2), ...
    'BasisType', 'poly', 'BasisParametrization', {[1 1]}, ...
    'SchedulingDimension', 2);
A4 = pmatrix(rand(3,2,3), ...
    'BasisParametrization', {0, 1, 2}, 'SchedulingDimension', 2);
A5 = pmatrix(rand(3, 3), ...
    'BasisType', 'poly', 'BasisParametrization', {[2 1]}, ...
    'SchedulingDimension', 2);

%Valid operations:
-A1
A1 + A2
A1 - A2
5*A1
rand(3,3)*A1
A1.*A4

randn(3,4)\A1
randn(3,2).\A1
A1 / rand(1,2)
A1 ./ rand(3,2)

[A4,A3;A5,rand(3,1)];

==> anc/Code1705/LPVcorev010/examples/core/example_timemap.m <==
% The timemap object keeps track of dynamic dependency and enables 
% the use of the derivative or shift operator for scheduling dependent 
% coefficients. The object creates a mapping between the scheduling signal 
% p(t) and the time-derivatives or time-shifts used in the pmatrix.
% The timemap object also functions as the core representation of a
% scheduling variable and hence it contains all relevant information about
% it.
%% Cerate a CT time map with static and dynamic dependence
T = timemap(0, 'CT');      % Static dependence on p(t)

%   Syntax:
%   obj = timemap;
%   obj = timemap(TimeMap);
%   obj = timemap(TimeMap,ContinuousTime);
%   obj = timemap(TimeMap,ContinuousTime,PV);
%
%   TimeMap 
%       The mapping of discrete time-shifts or continuous-time derivatives.
%       TimeMap is a vector of integers. For discrete-time maps the time
%       shifts can be any integer while for continuous-time maps, only
%       non-negative values are allowed. 
%
%   ContinuousTime 
%       Variable to indicate if the time map is continuous time or
%       discrete time. ContinuousTime = true or ContinuousTime = 'CT'
%       indicates continuous time, ContinuousTime = false or ContinuousTime
%       = 'DT' indicates discrete-time. Default ContinuousTime = false.

T = timemap([0 1 2], 'CT')   % Dynamic dependence on p(t), d/dt p(t), d^2/dt^2 p(t)

%% Create a DT time map with static and dynamic dependence

T = timemap(0, 'DT')      % Discrete dependence on p(t)

T = timemap([-2 0 1], 'DT')   % Dynamic dependence on p(t-2), p(t), p(t+1)


%% Additional properties
% Scheduling dimension:
T=timemap(0, 'DT', 'Dimension', 2)   % Creating two dimensional p(t)

% The dimension of the scheduling signal p(t). Should be a non-negative
% integer. This variable can be accessed by obj.np as well. Default:
% Dimension = 0.

% Naming of the scheduling variables
T = timemap(0,'DT','Dimension',2,'Name',{'postion','rotation'})

% Scheduling variable names, specified as one of the following:
%
% - Character vector: For a scalar scheduling signal. For example,
%   'velocity'. 
% - Cell array of character vectors: For multi-dimensional scheduling
%   signals.  
%         
% You can use the shorthand notation p to refer to the SchedulingName
% property. For example, sys.p is equivalent to sys.SchedulingName.
%         
% Default: {'p1','p2',...} for all scheduling channels.

% Specifying the units of the sceduling variables

T=timemap(0,'DT','Dimension',2,'Unit',{'m','rad'})
% Scheduling channel units, specified as one of the following:
%
% - Character vector: For a scalar scheduling signal. For example, 
%   'seconds'.
% - Cell array of character vectors: For multi-dimensional scheduling
%   signals.
%         
% Use SchedulingUnit to keep track of scheduling signal units.
% SchedulingUnit has no effect on behavior of system objects.
%         
% Default: '' for all scheduling channels

% Scheduling range
R={[-1 pi]; [2 pi]};
T=timemap(0,'DT','Dimension',2,'Range',R)
% Scheduling channel range, specified as a cell array of Dimension
% elements, where each element is a vector with 2 elements indicating the
% minimum and maximum range of the scheduling signal for that dimension.
% 
% Use SchedulingRange to specify the range for which the i-th scheduling
% variable is bound to, i.e., a_{i,min} <= p_i(t) <= a_{i,max}. Then 
%         SchedulingRange = [a_{1,min}, ... , a_{np,min}
%                            a_{1,max}, ... , a_{np,max} ];

%% Operations

T.Dimension       % Displays selected property

T.Range=R;         % Sets selected property

length(T)       % Gives the dimension of the time-map signal rho(t)

size(T)         % Gives the dimension of the time-map signal rho(t)
[mp,np]=size(T)     % Gives the dimension of the time-map signal rho(t) 
                    % and the dimension of the scheudling variable p(t) 
                    % in the time map
                    
rho=createRho(T,[sin(pi/2*(1:5));cos(pi/4*(1:5))]')  
% Evaluates the time map for a given trajectory of p(t)

shift(T,2)      % Shifts the discrete-time timemap by 2 smaples forward

T.Domain = 'ct';
shift(T,1)       % Differentiates the continuous-time timemap once


T1=timemap(0,'DT','Dimension',2,'Name',{'postion','rotation'});
T2=timemap(-1,'DT','Name',{'current'});

T= union(T1, T2);           % It is possible to fuse time maps by adding them together, 
                  % which corresponds to the set operation union.
%% References: 
%
% [1] Toth, R.: Modeling and identification of linear
%     parameter-varying systems. Lecture Notes in Control and Information
%     Sciences, Vol. 403, Springer, Heidelberg, 2010.





==> anc/Code1705/LPVcorev010/examples/nonlinear/example_difform.m <==
% Example script: Differential form construction and available methods
clear; close all;

% Nonlinear state-space representation
sys = LPVcore.nlss(@(x,u) [x(2); -x(1)-x(2)^3 + u], ...
                   @(x,u) x(2)^2 + u^2, 2, 1, 1)

% Construct differential form
dfsys = LPVcore.difform(sys)

% By default dfsys.A, dfsys.B, etc. depends on both (the full) x and u. The
% real dependency can be checked by calling dependency
dep = dependency(dfsys)

% It can be seen that the A-matrix depends on x2, the C-matrix on
% x2, and the D-matrix on u1

% We can simplify the differential form such that dfsys.A, dfsys.B, etc.
% also only depend on x2 and u1, by calling simplify.
dfsys2 = simplify(dfsys)

% By default simplify ensures that each (nonlinear) matrix functions
% depends on the same inputs, i.e., in this example, even though A-matrix
% only depends on x2, it still takes (x2, u1) as input (like C and D. 
% By calling simplify with the option 'full', each matrix function is fully
% simplified. Such that the A-matrix now only requires x2 as input (and for
% this example the D-matrix now only requires u1 as input).
dfsys3 = simplify(dfsys,'full')

==> anc/Code1705/LPVcorev010/examples/nonlinear/example_nlss.m <==
%% Example of LPVcore.nlss class
clear; close all;

%% System creation
% Continuous-time (driven) Van der Pol Oscillator 
f = @(x, u) [-x(2); x(1) - 0.3 * (1 - x(1)^2) * x(2) + u];
h = @(x,u) x(1);

nx = 2;
nu = 1;
ny = 1;

sys = LPVcore.nlss(f, h, nx, nu, ny);

% Discrete-time nonlinear system
f2 = @(x, u) [-0.5 * x(2) + u(1); 0.9 * sin(x(1)) + u(2)];
h2 = @(x,u) [x(1); x(2)];

nx2 = 2;
nu2 = 2;
ny2 = 2;
Ts2 = 0.1;

sys2 = LPVcore.nlss(f2, h2, nx2, nu2, ny2, Ts2);

% Continuous-time using non-differntiable function
f3 = @(x, u) [-interp1([0 1 2 3], [1 3 4 9], x(1, :)); ...
              -x(1, :) - x(2, :) + u(1, :)];
h3 = @(x,u) x(1, :);

nx3 = 2;
nu3 = 1;
ny3 = 1;

sys3 = LPVcore.nlss(f3, h3, nx3, nu3, ny3, 0, false);

%% Methods
%% C2D
% conversion from continous-time to discrete-time nonlinear system
f = @(x, u) [-x(2); x(1) - 0.3 * (1 - x(1)^2) * x(2) + u];
h = @(x,u) x(1);

nx = 2;
nu = 1;
ny = 1;

sys = LPVcore.nlss(f, h, nx, nu, ny);

sysdt1 = c2d(sys, 0.1, 'eul');      % Using (forward) Euler discretization
sysdt2 = c2d(sys, 0.1, 'rk4');      % Using 4th order Runge-Kutta method

%% SIM
% Simulation of nonlinear system
f = @(x, u) [-x(2); x(1) - 0.3 * (1 - x(1)^2) * x(2) + u];
h = @(x,u) x(1);

nx = 2;
nu = 1;
ny = 1;

sys = LPVcore.nlss(f, h, nx, nu, ny);

x0 = [1;0];
u = @(t) sin(2 * pi * t);
tspan = [0, 10];

[y, tout, x] = sim(sys, u, tspan, x0);

figure;
plot(tout, y); grid on;
xlabel("Time t"); ylabel("Output y");

% Simulation of nonilnear system with input given as vector
t = linspace(0, 10, 1e2)';
u = sin(0.1 * pi * t);
x0 = [1;0];

[y, tout, x] = sim(sys, u, t, x0);

figure;
plot(tout, y); grid on;
xlabel("Time t"); ylabel("Output y");


==> anc/Code1705/LPVcorev010/examples/nonlinear/example_nlss2lpvgridss.m <==
% Example script: Embedding NL state-space rep. of (driven) Van der Pol 
% oscillator in an (grid-based) LPV state-space representation.
% LPV representation.
clear; close all;

%% (Driven) Van der Pol Oscillator 
sys = LPVcore.nlss(@(x,u) [-x(2); x(1)-.3*(1-x(1)^2)*x(2) + u], ...
                   @(x,u) x(1), 2, 1, 1);

%% Create grid
grid = struct('x1', -1:.2:1, 'x2', -.5:.1:.5, 'u', 0);

%% Obtain lpvgridss
lpvsys = LPVcore.nlss2lpvgridss(sys, grid);

%% Compute L2-gain
gam = lpvnorm(lpvsys);

==> anc/Code1705/LPVcorev010/examples/nonlinear/example_nlss2lpvss.m <==
% Example script: Embedding NL state-space rep. of unbalanced disk in an 
% LPV state-space representation.
clear; close all;

%% Unbalanced disk NL state-space rep.
par = load("parameters.mat");

nlsys = LPVcore.nlss(@(x,u) ubdiskFun(x, u, par), @(x,u) x(1), 2, 1, 1, 0);

%% Embedding/conversion to lpvss rep.
% Standard option: The integral is computed numerically for the embedding
% (part of the scheduling map) and each (nonlinear) element of the matrix
% functions is taken as scheduling-variable (except when multiple elements
% are the same function).
[lpvsys1,eta1] = LPVcore.nlss2lpvss(nlsys);

fprintf('Default options (lpvsys1 & eta1):\n\n');
fprintf('lpvsys1.A=\n\n');
display(lpvsys1.A);
fprintf('eta1.map=\n\n');
display(eta1.map);

% Different option: The integral is computed analytically for the embedding
% and each nonlinear element is factorized (somewhat) to obtain a simpeler
% scheduling map (compared to taking the whole element of the matrix as
% scheduling variable).
[lpvsys2,eta2] = LPVcore.nlss2lpvss(nlsys,"analytical","factor");

fprintf('----------------------------------------------------\n')
fprintf('Alternative options (lpvsys2 & eta2):\n\n');
fprintf('lpvsys2.A=\n\n');
display(lpvsys2.A);
fprintf('eta2.map = :\n\n');
display(eta2.map);

%%
function dx = ubdiskFun(x, u, p)
    theta = x(1);
    omega = x(2);

    thetadot = omega;
    omegadot = p.M*p.g*p.l/p.J*sin(theta) - 1/p.tau*omega + p.Km/p.tau*u;

    dx = [thetadot; omegadot];
end

==> anc/Code1705/LPVcorev010/examples/reduction/example_lpvddnred.m <==
%% Example script demonstrating usage of LPVDNNRED
%
% In this example we apply scheduling reduction using LPVDNNRED to the
% two-link robot arm example from "Scheduling Dimension Reduction of LPV 
% Models - A Deep Neural Network Approach" by P.J.W. Koelewijn and R. Toth 
% (ACC, 2020).

clearvars; close all; rng(1);

%% Robot arm physical parameters
a = 5.6794;     b = 1.473;      c = 1.7985;
d = 4e-1;       e = 4e-1;       f = 2;
n = 1;

param = [a,b,c,d,e,f,n];

%% Nonlinear simulation of the robot arm
uFun = @(t) [3 * sin(t), -cos(t)];

t = linspace(0, 20, 5000);

odefun = @(t,x) robotArm(x, uFun(t), param);
[t, x] = ode45(odefun, t, zeros(4,1));

%% Compute the scheduling trajectory
pTraj = schedMap(x', param)';
N = numel(t);

%% Create the LPV system with 10 scheduling-variables
np = size(pTraj, 2);

p = cell(np,1);
for i = 1:np
    p{i} = preal(sprintf(sprintf('p(%%0%id)', numel(num2str(np))), i));
end

A = [ 0,         0,        1,    0;
      0,         0,        0,    1;
      c*d*p{3}, -b*e*p{4}, p{5}, b*p{6};
     -b*d*p{7},  a*e*p{8}, p{9}, p{10}];

B = [ 0,         0;
      0,         0;
      c*n*p{1}, -b*n*p{2};
     -b*n*p{2},  a*n*p{1}];

C = [eye(2),zeros(2)];
D = zeros(2);

sys = LPVcore.lpvss(A,B,C,D);

%% Reduce the scheduling dimension using LPVDNNRED
nrho = 2;
% Increase the number of epochs if needed to achieve better performance
num_epochs = 10;
[sysr, map_fcn, info] = lpvdnnred(sys, nrho, pTraj, ...
    'trainingOptions', struct('epochs', num_epochs));

%% Verification of reduced system
% Bode
rng(2);
nCheck = 10;

pCheck = pTraj(randperm(N, 10), :);
rhoCheck = map_fcn(pCheck);

pCell = mat2cell(pCheck, ones(nCheck, 1), np);
rhoCell = mat2cell(rhoCheck, ones(nCheck, 1), nrho);

G = extractLocal(sys, pCell);      G = cat(3, G{:});
Gh = extractLocal(sysr, rhoCell);  Gh = cat(3, Gh{:});

f1 = figure(1);
bodemag(G,Gh); grid on;
legend('Full LPV, Np = 10', ...
    sprintf('Reduce LPV, Np = %i', nrho), 'FontSize', 13);

% Simulation
y_sys = lsim(sys, pTraj, uFun(t), t);
y_sysr = lsim(sysr, map_fcn(pTraj), uFun(t), t);

lw = 2;     % lineWidth
fs = 15;    % axis fontsize

f2 = figure(2);
tiledlayout(2,1,"TileSpacing","compact","Padding","compact");

nexttile
plot(t, x(:,1), LineWidth = lw);  hold on;
plot(t, y_sys(:,1), '--', LineWidth = lw);
plot(t, y_sysr(:,1), '-.', LineWidth = lw);
grid on;
ylabel('$q_1$ [rad]', Interpreter = 'latex', FontSize = fs);

nexttile
plot(t, x(:,2), LineWidth = lw);  hold on;
plot(t, y_sys(:,2), '--', LineWidth = lw);
plot(t, y_sysr(:,2), '-.', LineWidth = lw);
grid on;
ylabel('$q_2$ [rad]', Interpreter = 'latex', FontSize = fs);
xlabel('$t$ [s]', Interpreter = 'latex', FontSize = fs)
legend('Nonlinear', 'Full LPV, Np = 10', ...
    sprintf('Reduce LPV, Np = %i', nrho), ...
    'FontSize', fs - 2);

f2.Position(1) = f1.Position(1) + f1.Position(3) + 1; % place next to other
                                                      % figure

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %%
%                             LOCAL FUNCTIONS                             %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function xdot = robotArm(x, u, par)
    a = par(1);
    b = par(2);
    c = par(3);
    d = par(4);
    e = par(5);
    f = par(6);
    n = par(7);

    q1 = x(1);
    q2 = x(2);
    q1dot = x(3);
    q2dot = x(4);

    u = [u(1);u(2)];

    M = [a,                b * cos(q1 - q2);
         b * cos(q1 - q2), c];

    C = [b * sin(q1 - q2) * q2dot^2 + f * q1dot;
         -b * sin(q1 - q2) * q1dot^2 + f * (q2dot - q1dot)];

    g = [-d * sin(q1);
         -e * sin(q2)];

    qddot = M \ (n * u - C - g);
    
    xdot = [q1dot;q2dot;qddot];
end

function p = schedMap(x, par)
    a = par(1);
    b = par(2);
    c = par(3);
    f = par(6);

    q1 = x(1,:);
    q2 = x(2,:);
    q1d = x(3,:);
    q2d = x(4,:);

    cosd = cos(q1-q2);
    sind = sin(q1-q2);

    h = 1 ./ (a * c - b^2 * cosd.^2);
    
    p = [h;
         cosd .* h;
         sincFun(q1) .* h;
         cosd .* sincFun(q2) .* h;
         (-b^2 * cosd .* sind .* q1d - (c + b * cosd) * f) .* h;
         (-c * sind .* q2d + cosd * f) .* h;
         cosd .* sincFun(q1) .* h;
         sincFun(q2) .* h;
         (a * b * sind .* q1d + f * (a + b * cosd)) .* h;
         (b^2 * sind .* cosd .* q2d - a * f) .* h];
end

% sinc function
function  y = sincFun(x)
    y = sin(x)./x;
    y(x == 0) = 1;
end

==> anc/Code1705/LPVcorev010/examples/reduction/example_lpvmmred.m <==
%% Moment matching based model reduction
% This example script demonstrates the usage of the function LPVMMRED.
clearvars; close all; rng(1);

ny = 1;
nu = 1;
time = 'dt';

% Time domain simulation takes much longer with the continuous-time model.
% Thus, we reduce the number of states in that case.
if strcmp(time, 'ct')
    nx = 100;
else
    nx = 1000;
end
% Number of time samples to match exactly in ROM
% The greater N, the higher the dimension of the ROM
N = 2;

% Build FOM
p = preal('p', time);
A0 = rand(nx);
A1 = rand(nx);
if strcmp(time, 'dt')
    A0 = A0 ./ (3*max(abs(eig(A0))));
    A1 = A1 ./ (3*max(abs(eig(A1))));
elseif strcmp(time, 'ct')
    A0 = A0 - 3*max(real(eig(A0))) * eye(nx);
    A1 = A1 - 3*max(real(eig(A1))) * eye(nx);
end
A = A0 + p * A1;
B = rand(nx, nu);
C = rand(ny, nx);
D = rand(ny, nu);

sys = LPVcore.lpvss(A, B, C, D);

%% Reduction
disp('Reduction mode = T'); tic;
sysr_T = lpvmmred(sys, N, 'T'); toc;
disp('Reduction mode = R'); tic;
sysr_R = lpvmmred(sys, N, 'R'); toc;
disp('Reduction mode = O'); tic;
sysr_O = lpvmmred(sys, N, 'O'); toc;
r_T = size(sysr_T.A, 1);
r_R = size(sysr_R.A, 1);
r_O = size(sysr_O.A, 1);

% Alternatively, the same algorithm is wrapped by the more general function LPVMODRED.
% The difference between calling LPVMMRED and LPVMODRED is that LPVMMRED
% requires the user to specify the number of time steps to match, while
% LPVMODRED requires the user to specify the maximum state dimension (an
% iterative procedure then determines the appropriate number of time
% steps).
[sysr_modred, info] = lpvmodred(sys, 12, [], 'momentmatching', ...
    struct('verbose', true, 'mode', 'T'));
% The number of time steps matched is stored in the info structure
disp(info);

%% Time-domain simulation
Nt = N * 20;
t = linspace(0, 1, Nt);
u = randn(Nt, nu);
p = rand(Nt, sys.Np);

disp('Simulating FOM'); tic;
y = lsim(sys, p, u, t); toc;
disp('Simulating ROM mode T'); tic;
yr_T = lsim(sysr_T, p, u, t); toc;
disp('Simulating ROM mode R'); tic;
yr_R = lsim(sysr_R, p, u, t); toc;
disp('Simulating ROM mode O'); tic;
yr_O = lsim(sysr_O, p, u, t); toc;

%% Visualize results
figure;
subplot(3, 1, 1);
plot(u, 'k-*'); hold on; grid on;
plot(p, 'k--o');
legend('Input', 'Scheduling');
title('Input & scheduling');
subplot(3, 1, 2);
plot(y, 'k-*'); hold on; grid on;
plot(yr_T, 'r-*');
plot(yr_R, 'g-*');
plot(yr_O, 'b-*');
legend(sprintf('FOM (n=%i)', nx), ...
    sprintf('ROM mode T (n=%i)', r_T), ...
    sprintf('ROM mode R (n=%i)', r_R), ...
    sprintf('ROM mode O (n=%i)', r_O));
title('Output');
subplot(3, 1, 3);
plot(abs(y - yr_T), 'r-*'); hold on;
plot(abs(y - yr_R), 'g-*');
plot(abs(y - yr_O), 'b-*');
if strcmp(time, 'dt')
    xline(N, 'k--', sprintf('Exact match R & O (N=%i)', N));
    xline(2*N, 'k--', sprintf('Exact match T (N=%i)', 2*N));
end
xlabel('time sample');
title('Error'); grid on;
sgtitle('Time-domain simulation');


==> anc/Code1705/LPVcorev010/examples/reduction/example_lpvmodred.m <==
clearvars; close all; clc; rng(2);

%% Example 1: LPVLFR reduction
% Create full-order model
p = preal('p', 'dt');
Delta = diag([p, p^2, p^3]);
nz = size(Delta, 1);
nw = size(Delta, 2);
ny = 1;
nu = 2;
nx = 10;
% State reduction order
rx = 7;
% Generate a random G block
G = drss(nx, nz + ny, nw + nu);
assert(isstable(G));
% Scale G to ensure a stable LPV-LFR form
G = G / hinfnorm(G);
% Construct LPV-LFR form
sys = LPVcore.lpvlfr(Delta, G);

% Reduction of state
[sysr_ltibalred, info_ltibalred] = lpvmodred(sys, rx, [], 'ltibalred');

% Show Hankel Singular Values (HSV) of G
figure;
semilogy(info_ltibalred.HSV); grid on;
xline(rx, 'r', 'rx');
xlabel('Order (Number of States)');
ylabel('State Contribution');
title('Hankel Singular Values of sys.G (ltibalred)');

% Reduction of Delta block
rd = 2;
[sysr_deltabalred, info_deltabalred] = lpvmodred(sys, [], rd, 'deltabalred');

% Show Hankel Singular Values (HSV) of Delta balancing system
figure;
semilogy(info_deltabalred.DeltaHankelSingularValues); grid on;
xline(rd, 'r', 'rd');
xlabel('Order (Number of States)');
ylabel('State Contribution');
title('Hankel Singular Values of Delta balancing system (deltabalred)');

% Simulation
% Nr. of time steps
N = 20;
% Input data
u = rand(N, nu);
p = rand(N, sys.Np);
[y, t] = lsim(sys, p, u);
yr_ltibalred = lsim(sysr_ltibalred, p, u);
yr_deltabalred = lsim(sysr_deltabalred, p, u);

figure;
plot(t, y, 'k-'); hold on;
plot(t, yr_ltibalred, 'r--');
plot(t, yr_deltabalred, 'b--');
grid on; legend('sys', 'sysr (ltibalred)', 'sysr (deltabalred)'); xlabel('Time (s)'); ylabel('Output');
title('Time-domain Validation of Reduced Model');

%% Example 2: LPVSS reduction with combined Delta and state reduction
% This example shows the sequential reduction of Delta block size and state
% dimension of an LPVSS model.
% The reduction is achieved by 2 calls to LPVMODRED. The first call used
% the 'deltasvdred' method to reduced the Delta size. The result is then
% passed to a second call using the 'momentmatching' method to reduce the
% state size.

% First, generate a random LPVCORE.LPVSS full-order model
p = preal('p', 'dt');
nx = 10;
rng(1);
A = p * diag(rand(nx, 1)) + (0.1 + 0.1 * p^2) * rand(nx);
B = randn(nx, 1);
C = randn(1, nx);
D = 0;
sys = LPVcore.lpvss(A, B, C, D, 1);

% Delta block reduction step
rd = 10;
[sysr_rd, info] = lpvmodred(sys, [], rd, 'deltasvdred');

% State reduction step
rx = 6;
% The returned model is in LPVLFR form.
% Convert back to LPVCORE.LPVSS as required by the 'momentmatching' state
% reduction method.
sysr_rd = LPVcore.lpvss(sysr_rd);
sysr_rx = lpvmodred(sysr_rd, rx, [], 'momentmatching');

% Show Delta Singular Values
figure;
semilogy(info.DeltaSingularValues); grid on;
xline(rd, 'r', 'rd');
xlabel('Order (Size of Delta block)');
ylabel('Delta Element Contribution');
title('Singular Values of Scheduling-Dependent System Matrix Coefficients');

% Simulation
% Nr. of time steps
N = 50;
% Input data
u = rand(N, sys.Nu);
p = rand(N, sys.Np);
[y, t] = lsim(sys, p, u);
yr_rd = lsim(sysr_rd, p, u);
yr_rx = lsim(sysr_rx, p, u);

figure;
plot(t, y, 'k-'); hold on;
plot(t, yr_rd, 'r--');
plot(t, yr_rx, 'b-*');
grid on; legend(sprintf('sys  (Delta: %i, State: %i)', size(sys.Delta, 1), sys.Nx), ...
    sprintf('sysr (Delta: %i, State: %i)', size(sysr_rd.Delta, 1), sysr_rd.Nx), ...
    sprintf('sysr (Delta: %i, State: %i)', size(sysr_rx.Delta, 1), sysr_rx.Nx));
xlabel('Time (s)'); ylabel('Output');
title('Time-domain Validation of Reduced Model');

==> anc/Code1705/LPVcorev010/examples/reduction/example_lpvobliquered_msd.m <==
%% Example script showing LPVOBLIQUERED command
%
% In this script, we reproduce the results of the reference of
% LPVOBLIQUERED:
%
%   [1] "LPV Model Order Reduction by Parameter-Varying Oblique Projection"
%   by J. Theis, P. Seiler and H. Werner (2018)
%
% We implement the first example (Section IV.A): a nonlinear mass-spring
% damper system where the stiffness is a cubic function of displacement.
%
clearvars; close all; clc; rng(1);
set(0, 'DefaultLineLineWidth', 1.5);

%% Define system parameters
N = 50;     % [-] Number of blocks
m = 1;      % [kg] Mass of each block
d = 1;      % [Ns/m] Damping constant of linear dampers
k1 = 0.5;   % [N/m] Linear stiffness coefficient
k2 = 1;     % [N/m^3] Cubic stiffness coefficient

%% Define model structure
M = m * speye(N);  % Mass matrix
% The linear force terms (damping and linear stiffness)
% can be expressed in terms of the following structure matrix S
% such that Fdamp = d*S and Flinstiff = k1*S:
%
%   S = [2, -1, 0, ..., 0; ...
%        -1, 3, -1, 0, ..., 0; ...
%        0, -1, 3, -1, ..., 0; ...
%
%       0, ..., 0, -1, 3, -1; ...
%       0, ..., 0, 0, -1, 2]
S = gallery('tridiag', N, -1, 3, -1);
S(1, 1) = 2;
S(end, end) = 2;

D = d * S;                  % Damping matrix
K1 = k1 * S;                % Linear stiffness matrix
K2 = @(q) get_K2(q, k2);    % Nonlinear stiffness
J_K2 = @(q) get_K2_J(q, k2);% Jacobian of nonlinear stiffness
B = [zeros(N-1, 1); 1];     % Input-to-force matrix
F = [zeros(1, N-1), 1];     % State-to-output matrix (qN is output)

% Validate the correctness of the Jacobian
% If correct, the following should hold (for sufficiently small dq):
%   K2(q0 + dq) = K2(q0) + J_K2(q0) dq
%   ||K2(q0 + dq) - K2(q0) - J_K2(q0) dq)|| / || K2(q0) ||
q0 = randn(N, 1); q0 = q0 / norm(q0);
for i=1:10
    dq = randn(N, 1); dq = dq / (norm(dq) * 1E10);
    J_K2_error = norm(K2(q0 + dq) - K2(q0) - J_K2(q0)*dq) / norm(K2(q0));
    fprintf('Jacobian relative 2-norm error is %.3e\n', J_K2_error);
end

% Using the above matrices and function handles,
% the nonlinear dynamics can be described by the following differential
% equation:
%
%   M ddqdtt + D dqdt + K1 q + K2(q) = B (u + rho)
%
% The scheduling signal is rho. To obtain local models at frozen values of
% rho, we need to find the equilibrium displacement q0 for a given rho
% (with u = 0). This is done by solving for q the following
% nonlinear system of equations:
%
%           K1 q + K2(q) = B rho
%
% The solution to this system is q0.
fun = @(q, rho) K1*q + K2(q) - B*rho;
q0 = @(rho) fsolve(@(q) fun(q, rho), zeros(N, 1), ...
    optimoptions('fsolve', 'Display', 'off'));

% sys is the linearized scheduling-dependent model
% Using full(), we convert it to first-order form as is required by
% LPVGRIDSS and LPVOBLIQUERED.
sys = @(rho) full(mechss(M, D, K1 + J_K2(q0(rho)), B, F));

%% Build grid container of the linearized models
pgrid = struct('rho', [0, 1, 2]);
models(:, :, 1) = sys(pgrid.rho(1));
models(:, :, 2) = sys(pgrid.rho(2));
models(:, :, 3) = sys(pgrid.rho(3));
sysgrid = LPVcore.lpvgridss(models, pgrid);

%% Reduction
r = 4;
sysrgrid = lpvobliquered(sysgrid, r, struct('Verbose', 1));

%% Show results (figure 1 from [1])
figure;
w = {1E-2, 1E2};
bodemag(models, 'k-', w); grid on; hold on;
bodemag(sysrgrid, 'r-', w);
bodemag(models - sysrgrid, 'r--', w);
legend(sprintf('Full model (%d states)', 2*N), ...
    sprintf('Reduced model (%d states)', r), ...
    'Reduction error');
title('Linearized MSD system for different external forces \rho');

%% Show results (Table 1 from [1])
% Calculate maximum local Hinf error
hinf_errors = hinfnorm(models - sysrgrid.ModelArray);
max_hinf_error = max(hinf_errors);
fprintf('Local Hinf norm error: %.3e\n', max_hinf_error);

%% Local functions and linearization details
function K2 = get_K2(q, k2)
    % Return the nonlinear stiffness force:
    %   K2 = get_K2(q, k2)
    % where K2 is an N-by-1 column vector of nonlinear stiffness forces.
    q = q(:);
    K2 = q.^3;
    K2(2:end)   = K2(2:end)   + (q(2:end)   - q(1:end-1)).^3;
    K2(1:end-1) = K2(1:end-1) + (q(1:end-1) - q(2:end)  ).^3;
    K2 = k2 * K2;
end

function J = get_K2_J(q, k2)
    % Return the nonlinear stiffness Jacobian as a matrix.
    % We have a nonlinear component of the force caused by the nonlinear
    % stiffness:
    %   Fnl(q) = k2 * [Fnl,1(q); ...; Fnl,N(q)]
    %
    % with
    %   Fnl,1(q) = q1^3 + (q1 - q2)^3
    %   Fnl,i(q) = qi^3 + (qi - q(i-1))^3 + (qi - q(i+1))^3,  1<i<N
    %   Fnl,N(q) = qN^3 + (qN - q(N-1)^3
    %
    % for which the Jacobian is given by:
    %
    %   dFnl/dq1(q) = 3 * [ q1^2 + (q1 - q2)^2; ...
    %                       -(q2-q1)^2; 
    %                       0; 
    %                       ...; 
    %                       0]
    %   dFnl/dqi(q) = 3 * [ 0;
    %                       ...
    %                       0;
    %                            - (q(i-1)-qi)^2; ...
    %                       qi^2 + (qi-q(i-1))^2 + (qi-q(i+1))^2;
    %                                            - (q(i+1)-qi)^2; ...
    %                       0;
    %                       ...; 
    %                       0]
    q = q(:);
    N = numel(q);
    J = sparse(N, N);
    % dq = [(q2-q1)^2; ...; (qN-q(N-1))^2]
    dq = (q(2:end) - q(1:end-1)).^2;
    % Loop over differentiation variables
    for i=1:N
        % Loop over rows of Jacobian
        for j=1:N
            Jji = 0;
            if i == j
                if i == 1
                    Jji = Jji + q(i)^2 + dq(1);
                elseif i == N
                    Jji = Jji + q(i)^2 + dq(end);
                else
                    Jji = Jji + q(i)^2 + dq(i-1) + dq(i);
                end
            elseif j == i-1
                Jji = Jji - dq(i-1);
            elseif j == i+1
                Jji = Jji + dq(i);
            end
            % TODO: make this more efficient
            J(j, i) = Jji; %#ok<SPRIX>
        end
    end
    J = k2*3*J;
end


==> anc/Code1705/LPVcorev010/examples/reduction/example_lpvobliquered_synthetic.m <==
%% Example script showing LPVOBLIQUERED command
clearvars; close all; clc; rng(1);

%% Define full-order model (FOM)
% The FOM is a SISO synthetic example with 2 scheduling signals and 10 states.
% Full order
nx = 10;
% Reduced order
r = 1;
% Scheduling signals
p = preal('p', 'ct');
q = preal('q', 'ct');
A = (-10 * eye(nx) + rand(nx)) + (0.4 * p + 0.4 * q) * (rand(nx));
B = (1 + q) * ones(nx, 1);
C = ones(1, nx);
D = 1;

sys = LPVcore.lpvss(A, B, C, D, 0);
pgrid = struct('p', [-1, 0, 1], 'q', [-1, 0, 1]);
models = extractLocal(sys, pgrid);
assert(isstable(models));
sysgrid = LPVcore.lpvgridss(models, pgrid);
sys = lpvinterpss(sysgrid, 'pwlinear');

%% Reduction
sysrgrid = lpvobliquered(sysgrid, r, struct('Verbose', 1));

% Form global models
sysr = lpvinterpss(sysrgrid, 'pwlinear');

% Define validation grid
pgridVal = struct('p', [-0.5, 0.5], 'q', [0.5, 0.5]);

%% Local validation
figure;
subplot(2, 1, 1);
bode(sysgrid); hold on; grid on;
bode(sysrgrid, 'r');
legend('FOM', 'ROM');
title('Reduction grid');
subplot(2, 1, 2);
bode(extractLocal(sys, pgridVal)); hold on; grid on;
bode(extractLocal(sysr, pgridVal));
title('Validation grid');

%% Global validation
N = 100;
M = 5;
tData = linspace(0, 2, N * M);
uData = kron(randn(1, N), ones(1, M)).';
fp = 3;  % Hz
fq = 2;  % Hz
pData = [sin(2 * pi * fp * tData.'), cos(2 * pi * fq * tData.')];
[yData, t] = lsim(sys, pData, uData, tData);
yrData = lsim(sysr, pData, uData, tData);

figure;
subplot(3, 1, 1);
plot(t, uData, 'k'); grid on; title('Input signal');
subplot(3, 1, 2);
plot(t, pData); grid on; title('Scheduling signal');
legend('p', 'q');
subplot(3, 1, 3);
plot(t, yData, 'k-'); hold on; grid on; title('Output signal');
plot(t, yrData, 'k--');
xlabel('time (s)');
legend('FOM', 'ROM');

==> anc/Code1705/LPVcorev010/examples/reduction/example_lpvpcared.m <==
%% Example script demonstrating usage of LPVPCARED
%
% The LPVPCARED script simplifies the scheduling dependence of a given
% LPVLFR object by 1) lowering the dimension of the scheduling signal; and
% 2) 
clearvars; close all; rng(1);

% Set up the full model to be reduced with LPVPCARED
p = preal('p', 'ct');
q = preal('q', 'ct');
% State and input-output dimensions are parametrized
nx = 1;
ny = 1;
nu = 1;
% Generate state-space coefficients
A = (p + q + 0.5 * p^2) * eye(nx);
B = p * ones(nx, nu);
C = p^2 * ones(ny, nx);
D = 10 * ones(ny, nu);
sys = LPVcore.lpvss(A, B, C, D);

% Generate simulation data
N = 100;
u = randn(N, sys.Nu);
rho = randn(N, sys.Np);
t = linspace(0, 1, N);
y = lsim(sys, rho, u, t);
data = lpviddata(y, rho, u, t(2)-t(1));

% Use LPVPCARED to generate a system SYSR with the following reductions in
% complexity:
%   1) Lower scheduling signal dimension from 2 to 1
%   2) Affine dependence in scheduling signal (instead of basis-affine
%           dependence in SYS)
[sysr, mapping_fnc, info] = lpvpcared(sys, 1, data);
% Besides the reduced-complexity model SYSR, a function handle MAPPING_FNC
% is returned that is used to convert the original scheduling signal
% (associated with SYS) to the scheduling signal associated with SYSR.
% It takes as input argument an N-by-Nrho matrix of N time samples of the
% original scheduling signal (dimension Nrho) and returns an N-by-Nrho_sysr
% matrix with the reduced scheduling signal.
rho_sysr = mapping_fnc(rho);
% Subsequently, we can perform simulations with SYSR
yr = lsim(sysr, rho_sysr, u, t);

% The third output of LPVPCARED is a structure with additional information.
% For example, the singular values of the data matrix, which can be plotted
% to determine an appropriate scheduling signal dimension.
figure;
semilogy(info.DataMatrixSingularValues, '*-'); grid on;
title('Singular values of data matrix');
xline(sysr.Np, 'r--', 'sysr.Np');
xline(sys.Np, 'b--', 'sys.Np');

% Validate the reduced-complexity model by comparing a time-domain
% simulation of the input-output behavior between SYS and SYSR
figure;
subplot(2, 1, 1);
plot(t, y, 'k-'); hold on; grid on;
plot(t, yr, 'k--');
title('Output response');
legend(sprintf('Original (Np = %i)', sys.Np), ...
    sprintf('Affine/reduced (Np = %i)', sysr.Np));
subplot(2, 1, 2);
plot(t, y - yr, 'r'); grid on;
title(sprintf('Error (fit = %.3f)', goodnessOfFit(yr, y, 'NRMSE')));

%% Example 1 from [1]
% TODO: fix issues with this example
% [1] "Affine linear parameter-varying embedding of non-linear models with
% improved accuracy and minimal overbounding" (IET Control Theory &
% Applications, 2021)
clearvars; close all; rng(1);

a1 = preal('a1', 'ct');
a2 = preal('a2', 'ct');
a3 = preal('a3', 'ct');

A = [1 + 2 * a1, 3 + a2; 2 + 3 * a3, 20 * a1 + 5 * a2];
B = [3 * a3 + 7 * a2; 1];
C = [a1, 0];
D = 0;

sys = LPVcore.lpvss(A, B, C, D, 0, 'SVDTolerance', -1);

N = 3000;
Ts = 1E-3;
t = linspace(0, (N-1)*Ts, N).';

alpha = [2 * sin(10*t).^2, 5*cos(20*t + pi/5).^2, sin(10*t).*cos(20*t)];

[sysr, mapping_fnc, info] = lpvpcared(sys, 2, alpha);

rho = mapping_fnc(alpha);

a11 = 1 + 2 * alpha(:, 1);
a22 = 20 * alpha(:, 1) + 5 * alpha(:, 2);
b11 = 3 * alpha(:, 3) + 7 * alpha(:, 2);

Atilde = feval(sysr.A, rho);
Btilde = feval(sysr.B, rho);
a11_tilde = reshape(Atilde(1, 1, :), [], 1);
a22_tilde = reshape(Atilde(2, 2, :), [], 1);
b11_tilde = reshape(Btilde(1, 1, :), [], 1);

figure;
subplot(2, 3, 1);
plot(t, a11, 'k--'); grid on; hold on;
plot(t, a11_tilde, 'g');

subplot(2, 3, 2);
plot(t, a22, 'k--'); grid on; hold on;
plot(t, a22_tilde, 'g');

subplot(2, 3, 3);
plot(t, b11, 'k--'); grid on; hold on;
plot(t, b11_tilde, 'g');

subplot(2, 3, 4);
plot(t, a11 - a11_tilde, 'g'); grid on;
ylim([-1.5, 2]);

subplot(2, 3, 5);
plot(t, a22 - a22_tilde, 'g'); grid on;
ylim([-6, 8]);

subplot(2, 3, 6);
plot(t, b11 - b11_tilde, 'g'); grid on;
ylim([-15, 12]);

==> anc/Code1705/LPVcorev010/examples/synthesis/example_lpvnorm.m <==
%% In these examples, we show the LPVNORM function
clear; close all; clc;

%% Example 1: Induced L2-gain analysis
%
% Induced L2-gain analysis of mass-spring-damper system with varying
% spring constant.

%
% Mass-spring damper system:
%
%                  ┆┈┈▶ x(t), F(t)
%   ╲│             ┆
%   ╲│    k   ┌─────────┐ 
%   ╲│─╱╲╱╲╱╲─│         │
%   ╲│        |    m    |
%   ╲│──[| ]──│         │
%   ╲│    d   └─────────┘
%   ╲│
%
%   (varying) spring constant:  k       [N/m]
%   damping constant:           d       [Ns/m]
%   mass:                       m       [kg]
%   position:                   x       [m]
%   input force:                F       [N]
%
% Differential equation:
%   ẍ = - k*x/m - d*ẋ/m + F/m
%

fprintf([repelem('-',76),'\n'])
fprintf('Example 1:\n')  
fprintf(['Induced L2-gain analysis of mass-spring-damper system\n', ...
         'varying spring constant\n\n']);

% Parameters
k  = preal('k', 'ct', 'Range', [1 12]);  % We assume 1 <= k <= 12
d  = 2;
m  = 0.5;

% Create LPV model
A = [0 1;-k/m -d/m];
B = [0;1/m];
C = [1 0];
D = 0;

sys = LPVcore.lpvss(A,B,C,D);

% Compute induced L2-gain
[gamma,X] = lpvnorm(sys,'l2');

% Showing results
fprintf('\nPrinting results:\n\n')
fprintf('L2-gain: %.3g\n\n',gamma)

fprintf('Storage/Lyapunov function:\n\n')
fprintf(['\t       [ %.3f  %.3f ] [ x ]\n',...
         '\t[x  ẋ] [ %.3f  %.3f ] [ ẋ ]\n'],X(1),X(2),X(3),X(4))

%% Example 2: Induced L2-gain analysis with known parameter rate variation
%
% Induced L2-gain analysis of mass-spring-damper system with varying
% spring constant. (See also Example 1)
%

clearvars;
fprintf([repelem('-',76),'\n'])
fprintf('Example 2:\n')
fprintf(['Induced L2-gain analysis of mass-spring-damper with known\n', ...
    'parameter rate variation\n\n'])   

% parameters
k  = preal('k', 'ct', 'Range', [1 12],...       % We assume 1 <= k <= 12
                      'RateBound', [-8 8]);     % We assume -8 <= k̇ <= 8
d  = 2;
m  = 0.5;

% Create LPV model
A = [0 1;-k/m -d/m];
B = [0;1/m];
C = [1 0];
D = 0;

sys = LPVcore.lpvss(A,B,C,D);

% Compute induced L2-gain
[gamma,X] = lpvnorm(sys,'l2');

% Showing results
fprintf('\nPrinting results:\n\n')
fprintf('L2-gain: %.3g\n\n',gamma)

fprintf('Storage/Lyapunov function:\n\n')
fprintf(['\t         ( [ %.3f  %.3f ]   [ %.3f   %.3f ]   ) [  x   ]\n',...
         '\t[x  xdot]( [ %.3f  %.3f ] + [ %.3f  %.3f ]*k ) [ xdot ]\n'],...
         X.matrices(1),X.matrices(2),X.matrices(5),X.matrices(6),...
         X.matrices(3),X.matrices(4),X.matrices(7),X.matrices(8));

%% Example 3: Passivitiy analysis
%
% Passivitity analysis of RLC circuit with varying resistor.
%
% RLC circuit:
%
%    I(t) ─▶     R            L
%   ──────────╱╲╱╲╱╲╱╲─────@@@@@@@───────┐
%   +                                    |     +
%    Vi(t)                              ─── C    Vc(t)
%                                       ───
%   -                                    |     -
%   ─────────────────────────────────────┘
%
%   (Varying) Resistance:   R       [Ohm]
%   Inductance:             L       [H]
%   Capacitance:            C       [F]
%   Capacitor voltage:      Vc      [V]
%   Current:                I       [A]
%   Input voltage:          Vi      [V]
%
% Differential equations:
%   İ  = -R*I/L - Vc/L + Vi/L
%   V̇c = I/C
%

clearvars;
fprintf([repelem('-',76),'\n'])
fprintf('Example 3:\n')
fprintf('Passivity analysis of RLC circuit with varying resistor\n\n')

% Parameters
R = preal('R', 'ct', 'Range', [100 200]);    % We assume 100 <= R <= 200
Lgrid = 0.5;
C = 0.1;

% Create LPV model
A = [-R/Lgrid, -1/Lgrid; 1/C, 0];
B = [1/Lgrid;0];
C = [1 0];
D = 0;

sys = LPVcore.lpvss(A,B,C,D);

% Check if system is passive
[out,X] = lpvnorm(sys,'passive');

% Showing results
fprintf('\nPrinting results:\n\n')
if out; fprintf('Passive: true\n\n');else; fprintf('Passive: false\n\n');end

fprintf('Storage/Lyapunov function:\n\n')
fprintf(['\t        [ %.3f  %.3f ] [ i  ]\n',...
         '\t[i  Vc] [ %.3f  %.3f ] [ Vc ]\n'],X(1),X(2),X(3),X(4))

%% Example 4: Discrete-time LPV model analysis
%
% Generalized H2 analysis of discrete-time LPV system with affine
% scheduling dependency.
% 
% x(k+1) = A(p) x(k) + B(p) u(k);
%   y(k) = C(p) x(k);
%

clearvars;
fprintf([repelem('-',76),'\n'])
fprintf('Example 4:\n')
fprintf('Generalized H2 analysis of discrete-time LPV system\n\n')

% parameters
p1 = preal('p1','dt','Range',[-3 -2]);
p2 = preal('p2','dt','Range',[-1 2]);

% LPV system
A = [-0.1*p1, 0.2;
     -0.3*p2, 0.8];
B = [0.2*p1+p2;
     0.5];
C = [1+p1 -p2];
D = 0;

Ts = 0.1;   % Sampling-time of system

sys = LPVcore.lpvss(A,B,C,D,Ts);

% Compute generalized H2 norm
[gamma,X] = lpvnorm(sys,'h2');

% Showing results
fprintf('\nPrinting results:\n\n')
fprintf('Generalized H2 norm: %.3g\n\n',gamma)

fprintf('Storage/Lyapunov function:\n\n')
fprintf(['\t         [ %.3f  %.3f ] [ x1 ]\n',...
         '\t[x1  x2] [ %.3f  %.3f ] [ x2 ]\n'],X(1),X(2),X(3),X(4))

%% Example 5: Linf analysis of grid-based model
%
% Linf analysis of grid-based LPV model of container crane load swing
% model. 
% 
% Model from: Hoffman, Radisch, Werner, "Active Damping of Container
% Crane Load Swing by Hoisting Modulatoin - An LPV Approach," CDC 2012.
%

clearvars;
fprintf([repelem('-',76),'\n'])
fprintf('Example 5:\n')
fprintf(['Linf analysis of grid-based LPV model of container crane load',...
        'swing model.\n\n'])

% Parameters
tau = 0.1;
d = 1.4;
g = 9.81; 

% System model functions
Afun = @(phi,phidot,L) [0,                  1, 0, 0;
                        -g*sincFun(phi)/L, -d, 0, -2*phidot/L;
                        0,                  0, 0, 1;
                        0,                  0, 0, -1/tau];
B = [0;
     0;
     0;
     1/tau];
C = [1 0 0 0];
D = 0;

% Sampling grid
phiGrid = [-pi/4, 0, pi/4];
phidotGrid = [-0.25, 0, 0.25];
Lgrid = [3, 7.5, 12];

grid.phi = phiGrid;
grid.phidot = phidotGrid;
grid.L = Lgrid;

% Sample A-matrix
for i = 1:numel(phiGrid)
    for j = 1:numel(phidotGrid)
        for k = 1:numel(Lgrid)
            A(:,:,i,j,k) = Afun(phiGrid(i),phidotGrid(j),Lgrid(k));
        end
    end
end

% Create sampled model
sysSample = ss(A,B,C,D);

% Create gridded LPV model
sys = LPVcore.lpvgridss(sysSample,grid);

% Compute induced Linf norm
[gamma,X] = lpvnorm(sys,'linf');

% Showing results
fprintf('\nPrinting results:\n\n')
fprintf('Linf gain: %.3g\n\n',gamma)

fprintf('Storage/Lyapunov function:\n\n')
fprintf(['                      [ %.3f\t%.3f\t%.3f\t%.3f\t] [  phi   ]\n',...
         '                      [ %.3f\t%.3f\t%.3f\t%.3f\t] [ phidot ]\n',...
         '                      [ %.3f\t%.3f\t%.3f\t%.3f\t] [   L    ]\n',...
         '  [phi phidot L Ldot] [ %.3f\t%.3f\t%.3f\t%.3f\t] [  Ldot  ]\n'],...
         X(1),X(2),X(3),X(4),X(5),X(6),X(7),X(8),X(9),X(10),X(11),...
         X(12),X(13),X(14),X(15),X(16));

% Bonus: analysis with parameter-varying storage
phi = preal('phi', ...
    'Range', [phiGrid(1), phiGrid(2)], ...
    'RateBound', [phidotGrid(1) phidotGrid(2)]);
L = preal('L', ...
    'Range', [Lgrid(1), Lgrid(2)], ...
    'RateBound', [-0.1 0.1]);
storageTemplate = 1 + phi + phi^2 + L;
[gamma2,X] = lpvnorm(sys,'linf', 'ParameterVaryingStorage', storageTemplate);

fprintf('Linf gain with paramter-varying storage: %.3g\n\n',gamma2)

%% Local functions
%% sinc function
function  y = sincFun(x)
    if x == 0
        y = ones(numel(x),1);
    else
        y = sin(x)./x;
    end
end

==> anc/Code1705/LPVcorev010/examples/synthesis/example_lpvsyn.m <==
%% In these examples, we show the LPVSYN function
clear; close all; clc;

%% Example 1: L2-gain optimal LPV controller design
%
% In this example we're going to design an L2-gain optimal LPV controller 
% for a mass-spring-damper (MSD) system with varying spring constant, see 
% also Example 1 in example_lpvnorm.m. The objective for the controller
% will be to track (constant) references and  reject (constant) 
% disturbances.
%

fprintf([repelem('-',76),'\n'])
fprintf('Example 1:\n')  
fprintf(['L2-gain optimal LPV controller synthesis for mass-spring-', ...
    'damper system\nwith varying spring constant\n\n']);

% Parameters
k  = preal('k', 'ct', 'Range', [1 12]);
d  = 2;
m  = 0.5;

% Create LPV model of MSD system
A = [0 1;-k/m -d/m];
B = [0;1/m];
C = [1 0];
D = 0;

G = LPVcore.lpvss(A,B,C,D);     % plant to be controlled
G.InputName = 'F';      % input force
G.OutputName = 'x';     % position

% Generalized plant design (P)
%
%                     d ──┐
%                         │
%            e ┌ ─ ─ ┐    ▼    ┌─────┐
%   r ──▶(+)──▶   K   ──▶(+)──▶│  G  │──┐ x
%         ▲    └ ─ ─ ┘ u     F └─────┘  │
%         │  ┌────┐                     │
%         └──│ -1 │◀────────────────────┘
%            └────┘
%
%   G: plant (MSD)
%   K: To-be-synthesized LPV controller
%
%   r: reference
%   e: tracking error
%   u: control input
%   d: disturbance
%   F: input force of MSD
%   x: position of MSD
%

P = connect(G, ...
            sumblk('e = r - x'), ...
            sumblk('F = d + u'), ...
            {'r','d','u'},...
            {'e','u','e'});

ny = 1;     % number of measured outputs ('e' with size 1 goes into controller)
nu = 1;     % number of controlled inputs ('u' with size 1 comes out of controller)

% Weighting filters
Wr = 1;
Wd = 1;
Ww = blkdiag(Wr, Wd);

We = makeweight(db2mag(60),[0.5*2*pi, db2mag(0)], db2mag(-6));
Wu = makeweight(db2mag(-30), [10*2*pi, db2mag(0)], db2mag(40));
Wz = blkdiag(We, Wu);

% Weighted generalized plant (Pw)
%
%                 ┌─────┐        ┌─────┐
%                 │ We  │─▶ z1   │  Wd │◀─ w2
%                 └─────┘        └─────┘
%                    ▲              │   
%       ┌────┐       │  ┌ ─ ─ ┐     ▼    ┌─────┐
% w1 ──▶│ Wr │──▶(+)─┴─▶   K   ─┬─▶(+)──▶│  G  │──┐ 
%       └────┘    ▲     └ ─ ─ ┘ │        └─────┘  │
%                 │             │  ┌────┐         │
%                 │             └─▶│ Wu │─▶ z2    │
%                 │  ┌────┐        └────┘         │
%                 └──│ -1 │◀──────────────────────┘
%                    └────┘
%

Pw = blkdiag(Wz,eye(ny))*P*blkdiag(Ww,eye(nu));

% Set synthesis options
synOpt = lpvsynOptions('performance', 'l2');

% Synthesis
%
% Synthesize an LPV controller that optimizes the closed-loop L2-gain from 
% w to z, i.e.
%
% min γ  s.t. ‖ z ‖_2 <= γ ‖ w ‖_2
%

fprintf('Synthesizing controller:\n\n')

[K, gamma, X] = lpvsyn(Pw, ny, nu, synOpt);

fprintf('\nPrinting results:\n\n')
fprintf('Obtained closed-loop L2-gain: %.3g\n\n',gamma)

% Verify
CLw = lft(Pw,K);    % weighted closed-loop
gammaVerify = lpvnorm(CLw,'l2');    % Might be slightly different to 
                                    % numerical computation.

fprintf('Verified closed-loop L2-gain: %.3g\n\n',gammaVerify)

% Create closed-loop
CL = lft(P,K);

% Frozen frequency-response analysis
f1 = figure('Name','Example 1 - Bode'); 
bodemag(CL,(1:12)');
hold on;
bodemag([inv(We)*inv(Wr), inv(We)*inv(Wd); ...
         inv(Wu)*inv(Wr), inv(Wu)*inv(Wd)]);
grid on;
title('Closed-loop Bode diagram')

% Simulation
t = linspace(0, 10, 200)';  % time vector
k = stepFun(5, 3, 8, t);    % scheduling-variable (spring constant k)

r = stepFun(2, 0, 1, t);    % reference
d = stepFun(7, 0, 1, t);    % disturbance

yCL = lsim(CL, k, [r,d], t);    % Simulate

% Get signals
e = yCL(:,1);       
u = yCL(:,2);
xCL = r - e;

% Plot simulation results
f2 = figure('Name','Example 1 - Simulation');
tiledlayout(3,1);

nexttile
plot(t, xCL);hold on;
plot(t, r, '--');
legend('Response','Reference')
xlabel('Time $t$ [seconds]','Interpreter','latex')
ylabel('Position $x$ [m]','Interpreter','latex')
grid on;

nexttile
plot(t,u);
xlabel('Time $t$ [seconds]','Interpreter','latex')
ylabel('Control input $u$ [N]','Interpreter','latex')
grid on;

nexttile
plot(t,k);
xlabel('Time $t$ [seconds]','Interpreter','latex')
ylabel('Scheduling-variable $k$ [N$\cdot$m$^{-1}$]','Interpreter','latex')
grid on;
ylim([0,10]);

% Show figures next to each other
f2.Position(2) = f1.Position(2);
f2.Position(1) = f1.Position(1)+f1.Position(3);

%% Example 2: Generalized H2 optimal LPV controller design for DT plant 
%             using a parameter dependent storage function.
%
% In this example we're going to design a generalized H2 norm optimal LPV
% controller for an unbalanced disk (UD) system. The objective for the
% controller is to keep the disk balanced and reject disturbances.
%
% Model from: Koelewijn, Tóth, "Physical Parameter Estimation of an
% Unbalanced Disc System," TUe CS Report, 2019.
%

clearvars;
fprintf([repelem('-',76),'\n'])
fprintf('Example 2:\n')  
fprintf(['L2-gain optimal LPV controller synthesis for mass-spring-', ...
    'damper system\nwith varying spring constant\n\n']);

% Plan parameters
J = 2.4e-4;
Km = 11;
M = 7.6e-2;
g = 9.8;
l = 4.1e-2;
tau = 4.0e-1;

% Scheduling-variable
p = preal('sinc(θ)','dt',...
          'Range', [0.9, 1], ...    % θ ∈ [-.8 .8] rad => p ∈ [0.9 1]
          'Ratebound', [-0.1, 0.1]);  % p(k+1)-p(k) ∈ [-0.1 0.1]


% Construct discrete time plant (using forward Euler discretization)
Ts = 0.05;  % Sampling time for discretization;

A = eye(2)+Ts*[0, 1;M*g*l*p/J, -1/tau];
B = Ts*[0; Km/tau];
C = [1 0];
D = 0;

G = LPVcore.lpvss(A,B,C,D,Ts);

G.InputName = 'V';      % input voltage
G.OutputName = 'θ';     % angle of the disk

% Generalized plant design (P)
%
%             d ──┐
%                 │
%      ┌ ─ ─ ┐    ▼    ┌─────┐
%  ┌──▶   K   ──▶(+)──▶│  G  │──┐ θ
%  │   └ ─ ─ ┘ u     V └─────┘  │
%  │                            │
%  └────────────────────────────┘
%   
%   G: plant (UD)
%   K: To-be-synthesized LPV controller
%
%   u: control input
%   d: disturbance
%   V: input voltage to UD
%   theta: angle of UD
%

P = connect(G, ...
            sumblk('V = d + u'), ...
            {'d','u'},...
            {'θ','u','θ'});

ny = 1;     % number of measured outputs ('theta' with size 1 goes into controller)
nu = 1;     % number of controlled inputs ('u' with size 1 comes out of controller)

% Weighting filters
Wd = 1;
Ww = Wd;

Wtheta = c2d(makeweight(db2mag(60),[10, db2mag(0)], db2mag(-6)), Ts);
Wu = c2d(makeweight(db2mag(-30), [20, db2mag(-3)], db2mag(0)), Ts);
Wz = blkdiag(Wtheta, Wu);

% Weighted generalized plant (Pw)
%
%                   ┌────┐
%                 ┌─│ Wd │◀── w
%                 │ └────┘
%      ┌ ─ ─ ┐    ▼     ┌─────┐      ┌────────┐
%  ┌──▶   K   ─┬─▶(+)──▶│  G  │──┬──▶│ Wtheta │──▶ z1
%  │   └ ─ ─ ┘ │        └─────┘  │   └────────┘
%  │           │  ┌────┐         │
%  │           └─▶│ Wu │──▶ z2   │
%  │              └────┘         │
%  └─────────────────────────────┘
% 

Pw = blkdiag(Wz,eye(ny))*P*blkdiag(Ww,eye(nu));

% Synthesis
%
% Synthesize an LPV controller that optimizes the closed-loop generalized
% H2 norm from w to z, i.e.
%
% min γ  s.t. ‖ z ‖_∞ <= γ ‖ w ‖_2
%

fprintf('Synthesizing controller:\n\n')

% Set synthesis options
synOpt = lpvsynOptions('performance', 'h2', ...
                       'ParameterVaryingStorage', 1);

[K, gamma, X] = lpvsyn(Pw, ny, nu, synOpt);

fprintf('\nPrinting results:\n\n')
fprintf('Obtained closed-loop generalized H2 norm: %.3g\n\n',gamma)

% Verify
CLw = lft(Pw,K);    % weighted closed-loop
gammaVerify = lpvnorm(CLw,'h2');    % Might be slightly different to 
                                    % numerical computation.

fprintf('Verified closed-loop generalized H2 norm: %.3g\n\n',gammaVerify)

% Create closed-loop
CL = lft(P,K);

% Frozen frequency-response analysis
f1 = figure('Name','Example 2 - Bode'); 
bodemag(CL,(-0.22:.2:1)');
grid on;
title('Closed-loop Bode diagram')

% Simulation
N = 10/Ts;  % number of samples to simulate;
k = 0:N;    % time index vector

xCL = zeros(CL.Nx, N);
yCL = zeros(CL.Ny, N);
p = zeros(CL.Np, N);
d = stepFun(10, 0, 1, k) - stepFun(20, 0, 1, k);    % impulse

for i = k+1
    p(i) = sincFun(xCL(1,i));

    xCL(:,i+1) = peval(CL.A, p(i))*xCL(:,i) + peval(CL.B, p(i)) * d(i);
    yCL(:,i)   = peval(CL.C, p(i))*xCL(:,i);
end

% Get signals
theta = yCL(1,:);       
u = yCL(2,:);

% Plot simulation results
f2 = figure('Name','Example 2 - Simulation');
tiledlayout(2,2);

nexttile
stairs(k, theta);hold on;
xlabel('Time instant $k$ [-]','Interpreter','latex')
ylabel('Angle $\theta$ [rad]','Interpreter','latex')
grid on;

nexttile
stairs(k,u); hold on;
stairs(k, d, '--');
legend('Response','Disturbance')
xlabel('Time instant $k$ [-]','Interpreter','latex')
ylabel('Control input $u$ [V]','Interpreter','latex')
grid on;

nexttile
stairs(k,p);
xlabel('Time instant $k$ [-]','Interpreter','latex')
ylabel('Scheduling-variable $p$ [V]','Interpreter','latex')
grid on;

nexttile
stairs(k(1:end-1),diff(p)); 
xlabel('Time instant $k$ [-]','Interpreter','latex')
ylabel('Scheduling-var. rate $p_{k+1}-p_k$ [-]','Interpreter','latex')
grid on;

% Show figures next to each other
f2.Position(2) = f1.Position(2);
f2.Position(1) = f1.Position(1)+f1.Position(3);

%% Example 3: Grid-based LPV control of NASA X-53 Active Aeroelastic Wing (AAW)
% This example is based on the control example described in Chapter 19 of
% [1], specifically section 19.6. In the example, an L2-gain optimal LPV 
% controller is designed for the rigid body dynamics of the AAW to match an
% ideal response.
%
% [1]: Mohammadpour Velni, J. and Scherer, C. W., "Control of Linear 
% Parameter Varying Systems with Applications," Springer, 2012.
%

clearvars;
fprintf([repelem('-',76),'\n'])
fprintf('Example 3:\n')  
fprintf('Grid-based LPV control of NASA X-53 Active Aeroelastic Wing (AAW)\n\n');

% Rigid body model  - eq. (19.2)
LpMat = [-0.5652 -0.4614 -0.4009;
         -0.5415 -0.4363 -0.3737;
         -0.5165 -0.4128 -0.3606;
         -0.5034 -0.3982 -0.3531];

LdMat = [1.2916 1.3756 1.2425;
         0.9305 1.0524 1.1958;
         0.6032 0.7009 0.8326;
         0.3056 0.4110 0.5258];

pvGrid = struct('h',[10e3, 15e3, 20e3, 25e3],...
                'M',[1.1, 1.2, 1.3]);

A = reshape(LpMat,[1 1 numel(pvGrid.h) numel(pvGrid.M)]);
B = reshape(LdMat,[1 1 numel(pvGrid.h) numel(pvGrid.M)]);
C = 1;
D = 0;
Ggrid = ss(A,B,C,D);

Grig = LPVcore.lpvgridss(Ggrid, pvGrid);
Grig.InputName = 'delta';
Grig.OutputName = 'p';

% Weighted generalized plant
%
%                           ┌────────┐               ┌────┐
%          ┌───────────────▶│ Gideal │────────▶(+)──▶│ Wp │───▶ z1
%          │                └────────┘          ▲    └────┘
%          │                                    │
%          │                  ┌─────┐         ┌────┐
%          │                  │ Wd  │◀─ d     │ -1 │ 
%          │                  └─────┘         └────┘
%          │                     │              ▲
%          │         ┌ ─ ─ ┐     ▼    ┌──────┐  │
%  pcmd ───┴─▶(+)───▶   K   ─┬─▶(+)──▶│ Grig │──┤ p
%              ▲     └ ─ ─ ┘ │        └──────┘  │
%              │             │  ┌────┐          │
%              │             └─▶│ Wa │─▶ z2     │
%              │  ┌────┐        └────┘          ▼    ┌────┐
%              └──│ -1 │◀──────────────────────(+)◀──│ Wn │◀─── n
%                 └────┘                             └────┘
%

wd = 1.25;
zeta = 0.8;
Gideal = tf(wd^2,[1 2*zeta*wd wd^2]);
Gideal.InputName = 'pcmd';
Gideal.OutputName = 'pf';

Wa = tf([100 25], [1 2500]);
Wa.InputName = 'u';
Wa.OutputName = 'z2';

Wp = tf([0.01 12.5], [1 0.125]);
Wp.InputName = 'e';
Wp.OutputName = 'z1';

Wd = ss(0.1);
Wd.InputName = 'd';
Wd.OutputName = 'dt';

Wn = ss(0.01);
Wn.InputName = 'n';
Wn.OutputName = 'nt';

Pw = connect(Grig, Gideal, Wa, Wp, Wd, Wn, ...
             sumblk('y = pcmd - pt'),...
             sumblk('delta = dt + u'),...
             sumblk('pt = p + nt'),...
             sumblk('e = pf - p'),...
             {'pcmd','d','n','u'},{'z1','z2','y'});

ny = 1;
nu = 1;

% Synthesis
fprintf('Synthesizing controller:\n\n')

% Set synthesis options
synOpt = lpvsynOptions('performance', 'l2');

[K, gamma, X] = lpvsyn(Pw, ny, nu, synOpt);

fprintf('\nPrinting results:\n\n')
fprintf('Obtained closed-loop L2-gain: %.3g\n\n',gamma)
% Note that obtained gamma is (nearly) the same as in [1].

% Verify
CLw = lft(Pw,K);    % weighted closed-loop
gammaVerify = lpvnorm(CLw,'l2');    % Might be slightly different to 
                                    % numerical computation.

fprintf('Verified closed-loop L2-gain: %.3g\n\n',gammaVerify)

% Frozen frequency-response analysis of LPV controller
% Similar to Figure 19.9 in [1]
f1 = figure('Name','Example 3 - Controller Bode'); 
bodeopt = bodeoptions;
bodeopt.PhaseMatching = 'on';

bode(K,bodeopt);
grid on;
title('LPV controller Bode diagram');

f1.Children(3).XLim = [1e-2, 1e3];
f1.Children(3).YLim = [-80, 40];
f1.Children(2).XLim = [1e-1, 1e3];
f1.Children(2).YLim = [-180,-45];

% Bonus: Synthesis with parameter-varying storage function

% Create template storage function
h = preal('h', ...
    'Range', [min(pvGrid.h), max(pvGrid.h)], ...
    'RateBound', [-100, 100]);
M = preal('M', ...
    'Range', [min(pvGrid.M), max(pvGrid.M)], ...
    'RateBound', [-0.01 0.05]);

storageTemplate = 0 + h + M^2;

synOpt.ParameterVaryingStorage = storageTemplate;
[K2, gamma2] = lpvsyn(Pw, ny, nu, synOpt);

fprintf('Obtained closed-loop L2-gain with parameter-varying storage: %.3g\n\n',gamma2)


%% Example 4 (Advanced): Pole contraints and controller restrictions
% We take the system from Example 1, but this this time we add constraints
% to ensure all the (for a frozen scheduling-variable) closed-loop poles 
% are within a certain region, and the controller is of the form 
%
%    (d/dt)x = A(p) x + B u
%          y = C x 
%
% i.e., the B and C matrix are constant and the D-matrix is zero.
%

clearvars;
fprintf([repelem('-',76),'\n'])
fprintf('Example 4:\n')  
fprintf('Synthesis with pole contraints and controller restrictions\n\n');

% Create weighted generalized plant (from Example 1)
k  = preal('k', 'ct', 'Range', [1 12]);
d  = 2;
m  = 0.5;

A = [0 1;-k/m -d/m];
B = [0;1/m];
C = [1 0];
D = 0;

G = LPVcore.lpvss(A,B,C,D);
G.InputName = 'F';
G.OutputName = 'x';

P = connect(G, ...
            sumblk('e = r - x'), ...
            sumblk('F = d + u'), ...
            {'r','d','u'},...
            {'e','u','e'});

ny = 1;
nu = 1;

Wr = 1;
Wd = 1;
Ww = blkdiag(Wr, Wd);

We = makeweight(db2mag(60),[0.5*2*pi, db2mag(0)], db2mag(-6));
Wu = db2mag(-30);       % We've changed Wu to a constant weight compared to example 1
Wz = blkdiag(We, Wu);

Pw = blkdiag(Wz,eye(ny))*P*blkdiag(Ww,eye(nu));

% Create pole constraint options
% Ensure that all (frozen) closed-loop poles are within the region right of
% -10 and within a (conic) sector with an angle of 65 degrees. 
% See also the figure below.
%
%                                        
%           │╲       ▲ Im                
%                    │                   
%           │ ╱╲     │                   
%            ╱       │                   
%           │  ╱ ╲   │                   
%             ╱  ╱   │                   
%           │╱  ╱  ╲ │                   
%              ╱   ╱ │               Re  
%    ◀──────┼─╱───╱──╳───────────────▶   
%       -10  ╱   ╱ ◟ │                   
%           │   65°╱ │                   
%              ╱     │                   
%           │ ╱  ╱   │                   
%            ╱       │                   
%           │  ╱     │                   
%                    │                   
%           │╱       ▼                   
%    
%

poleOpt = poleConstraintOptions('rightHalfPlane', -10,...
                                'sector', deg2rad(65));

% Set synthesis options
%
% Ensure the controller is of the form
%
%    (d/dt)x = A(p) x + B u
%          y = C x 
%
% To ensure this, we set the depency of the transformed controller matrices
% to be parameter-independent, i.e., K, L, M, N (see eq. (4.2.14) in [2])
% are set to be parameter-indpendent. This will result in the B and C
% matrix of our controller to be parameter-independent.
%
% [2]: Scherer, C. W. and Weiland, S., "Linear Matrix Inequalities in 
% Control, Jan. 2015.
% url: https://www.imng.uni-stuttgart.de/mst/files/LectureNotes.pdf
%  

synOpt = lpvsynOptions('performance', 'l2', ...
                       'directFeedThrough', 0,...
                       'Dependency', [0 0 0 0],...
                       'PoleConstraint', poleOpt);

fprintf('Synthesizing controller:\n\n')

[K, gamma, X] = lpvsyn(Pw, ny, nu, synOpt);

fprintf('\nPrinting results:\n\n')
fprintf('Obtained closed-loop L2-gain: %.3g\n\n',gamma)

% Verify
CLw = lft(Pw,K);    % weighted closed-loop
gammaVerify = lpvnorm(CLw,'l2');    % Might be slightly different to 
                                    % numerical computation.

fprintf('Verified closed-loop L2-gain: %.3g\n\n',gammaVerify)

% Create closed-loop
CL = lft(P,K);

% Frozen frequency-response analysis
f1 = figure('Name','Example 4 - Bode'); 
bodemag(CL,(1:12)');
hold on;
bodemag([inv(We)*inv(Wr), inv(We)*inv(Wd); ...
         inv(Wu)*inv(Wr), inv(Wu)*inv(Wd)]);
grid on;
title('Closed-loop Bode diagram')

% Frozen eigen value analysis
eigVal = computeEigenValues(CLw, 1:12);
eigVal = reshape(eigVal,[],1);

f2 = figure('Name','Example 4 - Eigenvalues');
patch([-10, 0, -10],[tan(deg2rad(65))*-10, 0, tan(deg2rad(65))*10],'y','FaceAlpha', 0.1);
hold on;
scatter(real(eigVal),imag(eigVal));
grid on;
legend('Pole constraint region', '(Frozen) eigenvalues')

% Simulation
t = linspace(0, 10, 200)';  % time vector
k = stepFun(5, 3, 8, t);    % scheduling-variable (spring constant k)

r = stepFun(2, 0, 1, t);    % reference
d = stepFun(7, 0, 1, t);    % disturbance

yCL = lsim(CL, k, [r,d], t);    % Simulate

% Get signals
e = yCL(:,1);       
u = yCL(:,2);
xCL = r - e;

% Plot simulation results
f3 = figure('Name','Example 4 - Simulation');
tiledlayout(3,1);

nexttile
plot(t, xCL);hold on;
plot(t, r, '--');
legend('Response','Reference')
xlabel('Time $t$ [seconds]','Interpreter','latex')
ylabel('Position $x$ [m]','Interpreter','latex')
grid on;

nexttile
plot(t,u);
xlabel('Time $t$ [seconds]','Interpreter','latex')
ylabel('Control input $u$ [N]','Interpreter','latex')
grid on;

nexttile
plot(t,k);
xlabel('Time $t$ [seconds]','Interpreter','latex')
ylabel('Scheduling-variable $k$ [N$\cdot$m$^{-1}$]','Interpreter','latex')
grid on;
ylim([0,10]);

% Show figures next to each other
f2.Position(2) = f1.Position(2);
f2.Position(1) = f1.Position(1)+f1.Position(3);

%% Local functions
% Step function
function y = stepFun(tStep,a,b,t)
%   Step from 'a' to 'b' at time 'tStep' evaluated at time 't'.
    y = (min(t,tStep) >= tStep)*(b-a)+a;
end

% Compute eigenvalues
function eigVal = computeEigenValues(sys, p)
% Returns eigenvalues of lpvss system 'sys' for frozen scheduling-variables
% 'p'.
    A = sys.A;

    eigVal = NaN(sys.Nx,numel(p));
    for i = 1:numel(p)
        eigVal(:,i) = eig(peval(A,p(i),0));
    end
end

% sinc function
function  y = sincFun(x)
    if x == 0
        y = ones(numel(x),1);
    else
        y = sin(x)./x;
    end
end

==> anc/Code1705/LPVcorev010/examples/synthesis/example_lpvsynsf.m <==
%% In these examples, we show the LPVSYNSF function
clear; close all; clc;

%% Example 1: L2-gain optimal LPV controller design
%
% In this example we're going to design an L2-gain optimal state-feedback 
% LPV controller for a mass-spring-damper (MSD) system with varying spring
% constant, see also Example 1 in example_lpvsyn.m. The objective for the 
% controller will be to track (constant) references and  reject (constant) 
% disturbances.
%

fprintf([repelem('-',76),'\n'])
fprintf('Example 1:\n')  
fprintf(['L2-gain optimal state-feedback LPV controller synthesis for' ...
    ' mass-spring-damper system\nwith varying spring constant\n\n']);

% Parameters
k  = preal('k', 'ct', 'Range', [1 12]);
d  = 2;
m  = 0.5;

% Create LPV model of MSD system
A = [0 1;-k/m -d/m];
B = [0;1/m];
C = [1 0];
D = 0;

G = LPVcore.lpvss(A,B,C,D);     % plant to be controlled
G.InputName = 'ug';
G.OutputName = 'yg';

% Generalized plant design (P)
%   
%                 ┌ ─ ─ ─ ─ ─ ─ ─ ─ ─ ─ ─ ─ ─ ─ ─ ─ ─ ─ ─ ─ ─ ─ ─ ─ ┐
%   w1            ╷   ┌────┐                                     P  ╷
%     ────────────╷──▶│ Wr │────────────────────────────┐           ╷
%                 ╷   └────┘                            │           ╷
%   w2            ╷   ┌────┐                            │           ╷
%     ────────────╷──▶│ Wd │──┐                         │           ╷
%                 ╷   └────┘  │                         │           ╷
%        ┌ ─ ─ ┐  ╷           ▼     ┌─────┐   ┌────┐    ▼    ┌────┐ ╷   z1
%    ┌──▶   K   ──╷────┬────▶(+)───▶│  G  │──▶│ -1 │──▶(+)──▶│ We │─╷──▶
%    │   └ ─ ─ ┘  ╷ u  │         ug └─────┘yg └────┘         └────┘ ╷
%    │            ╷    │                                     ┌────┐ ╷   z2
%    │            ╷    └────────────────────────────────────▶│ Wu │─╷──▶
%    │            ╷                                          └────┘ ╷
%    │            └ ─ ─ ─ ─ ─ ─ ─ ─ ─ ─ ─ ─ ─ ┬ ─ ─ ─ ─ ─ ─ ─ ─ ─ ─ ┘ 
%    │                                        │
%    └────────────────────────────────────────┘
%                  x
%
%   G:  Plant (MSD)
%   W*: Weighting filters
%   P:  Generalized Plant (interconnection of G and filters W)
%   K:  To-be-synthesized state-feedback controller
%
%   x:  States of P
%   z*: Generalized performance channels
%   w*: Generalized disturbance channels
%   u:  Control Input

nu = 1;     % number of controlled inputs

Wr = 1; 
Wd = 1;
Ww = blkdiag(Wr, Wd);

We = makeweight(db2mag(60),[0.5*2*pi, db2mag(0)], db2mag(-6));
Wu = makeweight(db2mag(-30), [10*2*pi, db2mag(0)], db2mag(40));
Wz = blkdiag(We, Wu);

Puw = connect(G,...
              sumblk('ug = u + w2'), ...
              sumblk('z1 = w1 - yg'), ...
              {'w1','w2','u'},...
              {'z1','u'});

P = Wz*Puw*blkdiag(Ww,eye(nu));

% Set synthesis options
synOpt = lpvsynsfOptions('performance', 'l2');

% Synthesis
%
% Synthesize a state-feedback LPV controller that optimizes the closed-loop 
% L2-gain from w to z, i.e.
%
% min γ  s.t. ‖ z ‖_2 <= γ ‖ w ‖_2
%

fprintf('Synthesizing controller:\n\n')

[K, gamma, X] = lpvsynsf(P, nu, synOpt);

fprintf('\nPrinting results:\n\n')
fprintf('Obtained closed-loop L2-gain: %.3g\n\n',gamma)

% Verify
nw = P.Nu-nu;

CL = LPVcore.lpvss(P.A+P.B(:,nw+1:end)*K, P.B(:,1:nw), ...
                   P.C+P.D(:,nw+1:end)*K, P.D(:,1:nw));
gammaVerify = lpvnorm(CL,'l2');    % Might be slightly different to 
                                   % numerical computation.

fprintf('Verified closed-loop L2-gain: %.3g\n\n',gammaVerify)

==> anc/Code1705/LPVcorev010/examples/sysid/example_armax.m <==
%% In this example, we show the ARMAX identification scheme
clearvars; close all; clc; rng(1);

%% Example 1: LPV-ARMAX Identification
%
% LPV-ARMAX Identification with polynomial dependency. We take the
% identification setting and data-generating system of [1].

% Create the parameter-varying matrices
p1 = preal('pos', 'dt');

a1 = 1   - 0.5*p1 - 0.3*p1*p1;
a2 = 0.5 - 0.7*p1 - 0.5*p1*p1;

b1 = 0.5 - 0.4*p1 + 0.1*p1*p1;
b2 = 0.2 - 0.3*p1 - 0.2*p1*p1;

c1 = 0.9 * p1;
c2 = b2;
c3 = b1;

sys = LPVcore.lpvidpoly({1, a1,a2},{0,b1}, {1, c1, c2, c3}); % TODO: bug if first b1 == []
sysArx = LPVcore.lpvidpoly({1, a1, a2}, {0, b1});
sys.NoiseVariance = 0.1^2;
sysArx.NoiseVariance = sys.NoiseVariance;

N = 4000;
u = rand(N,1);
p = 0.2+0.4 * sin(0.035*pi*(1:N)')+ 0.3*rand(N,1);

[y,~,~,yp,v] = lsim(sys,p,u);       % Generate data including noise signal

fprintf('The SNR is %f dB\n', LPVcore.snr(yp,v)); 

% Create LPV data object and plot it
data = lpviddata(y,p,u,0.1);
plot(data);

% LPV-ARMAX identification. The original system is in the
% model set.
sysestArx = lpvarx(data, randlpvidpoly(sysArx));
options = lpvarmaxOptions('Display', 'on', ...
    'Regularization', struct('Lambda', 1E-7));
sysestArmax = lpvarmax(data, sysestArx, options);

y = lsim(sys, p, u, [], zeros(N, 1));
ys1Arx = lsim(sysestArx,p,u,[],zeros(N,1));        % Simulate sysest with no noise input
ys1Armax = lsim(sysestArmax, p, u, [], zeros(N, 1));

farx = bfr(y, ys1Arx);
farmax = bfr(y, ys1Armax);
fprintf('Fit: %f %% (ARX), %f %% (ARMAX)\n', farx, farmax);

figure;
    plot([y(1:200),ys1Arx(1:200),ys1Armax(1:200)]);
    title('Example 1: LPV-ARMAX. Output channel 1');
    xlabel('Time sample [-]');
    ylabel('Amplitude [-]');
    legend('Measured output', 'ARX model', 'ARMAX model')

% [1]:?Piga, D., Cox, P., T?th, R., & Laurain, V. (2015). LPV system
% identification under noise corrupted scheduling and output signal
% observations. Automatica, 53, 329?338.

%% Example 2: LPV-ARX Identification
%
% An example with scheduling variables with a time delay. LPV-ARX
% identification is performed with a template for the A and B polynomial.

% Create the parameter-varying matrices
p1 = preal('pos', 'dt');
p2 = pmatrix(1, 'BasisType', 'affine', ...
    'BasisParametrization', {}, ...
    'SchedulingTimeMap', timemap(-1, 'dt','Name', {'vel'}));
p3 = pmatrix(1, 'BasisType', 'affine', ...
    'BasisParametrization', {}, ...
    'SchedulingTimeMap', timemap(-2, 'dt','Name', {'pos'}));
 
ny = 2;  nu = 3; B10 = randn(ny,nu);
a1 = diag([-0.5,0.55])-0.1*p1;
a2 = diag([0.3,0.35])  +0.2*p2;
b1 = B10+0.1*p1+0.2*p3;
b2 = [diag([-0.25,0.25]),[0;0]]*p1+[[0;0],diag([0.1,0.15])]*p3;

% Create LPV-IDPOLY object. A(q,p(t)) y(t) = B(q,p(t)) u(t) + e(t).
sys = LPVcore.lpvidpoly({eye(2), a1, a2},{b1, b2});
sys.NoiseVariance = 0.02;

% Simulate LPV-IO object,
N = 1000;
u = randn(N,nu);
p = [sin((1:N)*0.1)', sin((1:N)*0.2)']+0.3*randn(N,2);

[y,~,~,yp,v] = lsim(sys,p,u);       % Generate data including noise signal

fprintf('The average SNR is %f\n', mean(LPVcore.snr(yp,v)) ); 

% Create LPV data object
data = lpviddata(y,p,u,0.1); 

plot(data);     % Show data

% LPV-ARX identification, unregularized. We create a template for the A
% and B polynomial. The original system is in the model set.
sysest = LPVcore.lpvidpoly({eye(2), a1, a2, a1, a2},{b1,b2,b1});
sysest = lpvarx(data,sysest);

ys1 = lsim(sysest,p,u,[],zeros(N,2));        % Simulate sysest with no noise input

figure;
subplot(2,1,1)
    plot([y(1:200,1),ys1(1:200,1)]);
    title('Example 2: LPV-ARX without regularization. Output channel 1');
    xlabel('Time sample [-]');
    ylabel('Amplitude [-]');
    legend('Measured output', 'Simulated output')
subplot(2,1,2)
    plot([y(1:200,2),ys1(1:200,2)]);
    title('Output channel 2');
    xlabel('Time sample [-]');
    ylabel('Amplitude [-]');
    legend('Measured output', 'Simulated output')


% LPV-ARX identification, regularized
options = lpvarxOptions;
optionsRegul = lpvarxRegulOptions;
sysest = LPVcore.lpvidpoly({eye(2), a1, a2, a1, a2},{b1,b2,b1});
sysest = lpvarx(data,sysest,options,optionsRegul);

ys1 = lsim(sysest,p,u,[],zeros(N,2));        % Simulate sysest with no noise input

figure;
subplot(2,1,1)
    plot([y(1:200,1),ys1(1:200,1)]);
    title('Example 2: LPV-ARX with regularization. Output channel 1');
    xlabel('Time sample [-]');
    ylabel('Amplitude [-]');
    legend('Measured output', 'Simulated output')
subplot(2,1,2)
    plot([y(1:200,2),ys1(1:200,2)]);
    title('Output channel 2');
    xlabel('Time sample [-]');
    ylabel('Amplitude [-]');
    legend('Measured output', 'Simulated output')
    

==> anc/Code1705/LPVcorev010/examples/sysid/example_arx.m <==
%% In this example, we show the ARX identification scheme
%
%  This example requires to set the current working directory to the
%  root of the toolbox.
return; % TODO: does not work yet
clear all; close all; clc;

if ~exist('pmatrix','class'); cd(['..',filesep]); end  % Toolbox is not added to mathlab search path. Go to root of the toolbox

%% Example 1: LPV-ARX Identification
%
% LPV-ARX Identification with polynomial dependency. We take the
% identification setting and data-generating system of [1].


% Create the parameter-varying matrices
p1 = preal('pos', 'dt');

a1 = 1   - 0.5*p1 - 0.3*p1*p1;
a2 = 0.5 - 0.7*p1 - 0.5*p1*p1;

b1 = 0.5 - 0.4*p1 + 0.1*p1*p1;
b2 = 0.2 - 0.3*p1 - 0.2*p1*p1;


sys = LPVcore.lpvidpoly({1, a1,a2},{0,b1,b2});
sys.NoiseVariance = 0.01^2;

N = 4000;
u = rand(N,1);
p = 0.2+0.4 * sin(0.035*pi*(1:N)')+ 0.3*rand(N,1);

[y,~,~,yp,v] = lsim(sys,p,u);       % Generate data including noise signal

%fprintf('The SNR is %f\n', LPVcore.snr(yp,v)); 


    % Create LPV data object
data = lpviddata(y,p,u,0.1); 

plot(data);     % Show data


    % LPV-ARX identification, unregularized. The original system is in the
    % model set.
options = lpvarxOptions('Display','on');
sysest = lpvarx(data,[3 3],[],'poly',options);

ys1 = lsim(sysest,p,u,[],zeros(N,1));        % Simulate sysest with no noise input

figure;
    plot([y(1:200),ys1(1:200)]);
    title('Example 1: LPV-ARX. Output channel 1');
    xlabel('Time sample [-]');
    ylabel('Amplitude [-]');
    legend('Measured output', 'Simulated output')

% [1]:?Piga, D., Cox, P., T?th, R., & Laurain, V. (2015). LPV system
% identification under noise corrupted scheduling and output signal
% observations. Automatica, 53, 329?338.

%% Example 2: LPV-ARX Identification
%
% An example with scheduling variables with a time delay. LPV-ARX
% identification is prefored with a template for the A and B polynomial.

    % Create the parameter-varying matrices
p1 = preal('pos');
p2 = pmatrix(1,'affineBasis',[], 'SchedulingTimeMap', timemap(-1,false,'SchedulingName','vel'));
p3 = pmatrix(1,'affineBasis',[], 'SchedulingTimeMap', timemap(-2,false,'SchedulingName','pos'));
 
ny = 2;  nu = 3; B10 = randn(ny,nu);
a1 = diag([-0.5,0.55])-0.1*p1;
a2 = diag([0.3,0.35])  +0.2*p2;
b1 = B10+0.1*p1+0.2*p3;
b2 = [diag([-0.25,0.25]),[0;0]]*p1+[[0;0],diag([0.1,0.15])]*p3;


    % Create LPV-IDPOLY object. A(q,p(t)) y(t) = B(q,p(t)) u(t) + e(t).
sys = LPVcore.lpvidpoly({1, a1, a2},{b1,b2});
sys.NoiseVariance = 0.02;    % same as diag([0.3 0.3])

    % Simulate LPV-IO object,
N = 1000;
u = randn(N,nu);
p = [sin((1:N)*0.1)', sin((1:N)*0.2)']+0.3*randn(N,2);

[y,~,~,yp,v] = lsim(sys,p,u);       % Generate data including noise signal

fprintf('The average SNR is %f\n', mean(snr(yp,v)) ); 

    % Create LPV data object
data = lpviddata(y,p,u,0.1); 

plot(data);     % Show data


    % LPV-ARX identification, unregularized. We create a template for the A
    % and B polynomial. The original system is in the model set.
options = lpvarxOptions('Display','off');
sysest = lpvarx(data,{1, a1,a2,a1,a2},{b1,b2,b1},options);

ys1 = lsim(sysest,p,u,[],zeros(N,2));        % Simulate sysest with no noise input

figure;
subplot(2,1,1)
    plot([y(1:200,1),ys1(1:200,1)]);
    title('Example 2: LPV-ARX without regularization. Output channel 1');
    xlabel('Time sample [-]');
    ylabel('Amplitude [-]');
    legend('Measured output', 'Simulated output')
subplot(2,1,2)
    plot([y(1:200,2),ys1(1:200,2)]);
    title('Output channel 2');
    xlabel('Time sample [-]');
    ylabel('Amplitude [-]');
    legend('Measured output', 'Simulated output')


    % LPV-ARX identification, regularized
optionsRegul = lpvarxRegulOptions;
sysest = lpvarx(data,sys.A,sys.B,options,optionsRegul);

ys1 = lsim(sysest,p,u,[],zeros(N,2));        % Simulate sysest with no noise input

figure;
subplot(2,1,1)
    plot([y(1:200,1),ys1(1:200,1)]);
    title('Example 2: LPV-ARX with regularization. Output channel 1');
    xlabel('Time sample [-]');
    ylabel('Amplitude [-]');
    legend('Measured output', 'Simulated output')
subplot(2,1,2)
    plot([y(1:200,2),ys1(1:200,2)]);
    title('Output channel 2');
    xlabel('Time sample [-]');
    ylabel('Amplitude [-]');
    legend('Measured output', 'Simulated output')
    

==> anc/Code1705/LPVcorev010/examples/sysid/example_bayesops.m <==
rng(3);

p = preal('p', 'dt');

N = 3;
np = 1;

Delta = 0.1 * p;
G = drss(10, 2, 2);
assert(isstable(G));
Dzw = -0.1;
G.D = [Dzw, 0; 0, 0];
G = G / (hinfnorm(G) * 2);
sys = LPVcore.lpvlfr(Delta, G);

pVec = linspace(-1, 1, N);
p = cell(1, N);
for i=1:N
    p{i} = pVec(i);
end

G = extractLocal(sys, p);

[pNext, nugapEst, results] = bayesops(G, p);

%% Plot results
N = 10;

P = linspace(-1, 1, N);
Q = linspace(-1, 1, N);
F = NaN(N, N);
F_hat = NaN(N, N);
for i=1:N
    for j=1:N
        [~, F(i, j)] = gapmetric(extractLocal(sys, P(i)), ...
            extractLocal(sys, Q(j)));
        F_hat(i, j) = nugapEst(P(i), Q(j));
    end
end
subplot(1, 2, 1);
surf(P, Q, F);
xlabel('p');
ylabel('q');
zlabel('f(p, q)');

subplot(1, 2, 2);
surf(P, Q, F_hat);
xlabel('p');
ylabel('q');
zlabel('f(p, q)');


==> anc/Code1705/LPVcorev010/examples/sysid/example_compare.m <==
clearvars; close all; clc;
%% Example script for lpviddata/compare
% This example script demonstrates the functionality of the compare method
% of the lpviddata object class. The functionality is similar to that of
% the System Identification Toolbox:
%   * When called without output arguments, a plot is shown comparing a dataset
%       (in the form of an lpviddata object) to one or more (identified)
%       models.
%   * When called with output arguments, the fit is returned per output
%       channel.
%   * Initial conditions may be either explicitly specified, or, by
%       default, estimated based on the dataset.

%% Data-generating system
% First, let's generate a data-generating system and dataset to use with
% the compare function.
p = preal('p', 'dt');
nx = 5;  % state dimension
ny = 2;  % output dimension
nu = 1;  % input dimension
% Randomly generate an A-matrix and ensure it is stable (at least in the
% nominal case: p = 0).
A = rand(nx) * 0.1;
assert(max(abs(eig(A))) < 1);
A = A / 2 + p * A / 2;
% Construct model structure with additional random coefficients in the B
% and C matrices. No direct feedthrough.
sys = LPVcore.lpvss(A, randn(nx, nu) * 1 + p, randn(ny, nx) * 1 + randn(ny, nx) * p, [], 1);
% Generate a random initial condition for the simulation.
x0 = rand(nx, 1);
% Simulation
N = nx * 2;  % Number of time samples
u = zeros(N, sys.Nu);
p = randn(N, sys.Np);
y = lsim(sys, p, u, [], 'x0', x0);

data = lpviddata(y, p, u, sys.Ts);

% The compare script can automatically estimate the initial conditions
% based on the dataset and models. Here, 3 options are shown:
%   * The initial condition is estimated (this is the default behavior).
%   * The initial condition is set to 0.
%   * The initial condition is set to the true initial condition.
figure(1);
compare(data, sys);  % to explicitly specify: add "struct('InitialCondition', 'e')" 
sgtitle('x0 estimated (default)');
figure(2);
compare(data, sys, struct('InitialCondition', 0));
sgtitle('x0 = 0');
figure(3);
compare(data, sys, struct('InitialCondition', x0));
sgtitle('x0 true');

==> anc/Code1705/LPVcorev010/examples/sysid/example_lpviddata.m <==
%% In this example, we show the lpviddata class
%
%  This example requires to set the current working directory to the
%  root of the toolbox.

clear all; close all; clc;

if ~exist('pmatrix','class'); cd(['..',filesep]); end  % Toolbox is not added to mathlab search path. Go to root of the toolbox


%% Simulate a system in LPV-ARX form

    % Create the parameter-varying matrices
p1 = preal('pos', 'DT');
p2 = preal('vel', 'DT', 'Dynamic', -1);
p3 = preal('pos', 'DT', 'Dynamic', -2);


a1 = diag([-0.5,-0.55])-0.1*p1;
a2 = diag([0.3,0.35])  +0.2*p2;
b1 = randn(2,3)+0.1*p1+0.2*p3;
b2 = [diag([-0.25,-0.25]),[0;0]]*p1+[[0;0],diag([0.1,0.15])]*p3;


sys = LPVcore.lpvidpoly({eye(2), a1,a2},{b1,b2});
    % Generate input and scheduling signals
N = 400;
u = randn(N,3);
p = [sin((1:N)*0.1)', sin((1:N)*0.2)']; 

y = lsim(sys,p,u);



%% Construct the lpviddata object


data = lpviddata(y,p,u,0.1,'InputName','motor','TimeUnit','minutes');

data = set(data,'SchedulingName',{'Blue frame','Red frame'}, 'SchedulingUnit', 'rad/s', 'Tstart', 5)
get(data)

[N,ny,np,nu] = size(data);
length(data)
ndims(data)


    % Plotting the first 50 time samples
dataSmall = data(1:50);
plot(dataSmall);

    % Plotting the last 50 time samples of y1, p2 only

datay = data(end-49:end, 1, 2, []);
plot(datay);



%% Removing offset in dataset

OutputOffset     = [-5 5];
SchedulingOffset = [];
InputOffset      = -1;  % remove -1 from each signal

dataOff = rmOffset(data,OutputOffset,SchedulingOffset,InputOffset);
plot(dataOff);

==> anc/Code1705/LPVcorev010/examples/sysid/example_lpvidobf.m <==
%% Example script for LPVIDOBF object
clearvars; clc; close all; rng(1);

% Pole location of inner function
v = [0.7, 0.8, 0.9];
% Number of extensions of inner function
ne = 3;

%% Parameterize scheduling dependence
% Dependence on the scheduling dependence enters the LPVIDOBF model
% structure through 2 filters: the Wiener and Hammerstein filters. These
% are placed before and after the linear time-invariant OBF bank,
% respectively.
% First, create the scheduling signals.
p = preal('p', 'dt');
% Then, determine the parametrization of the Wiener and Hammerstein
% filters. Each filter may be set to empty ("[]") to exclude it from being
% used. Note that a scalar expression will be expanded to match the number
% of coefficients (ne * numel(v) + 1).
% Wiener filter
% TODO: allow nb-by-1 and (nb-1)-by-1 (the coefficient corresponding to the static
% basis function is set to 1).
Wf = [];
% Hammerstein filter
Hf = [0, ones(1, ne * numel(v)) * 2 + p].';


%% Create LPVIDOBF object
% An LPVIDOBF object is a special instance of an LPVIDSS object. Therefore,
% all properties of that object, such as InputName, NoiseVariance and
% OutputName, can be used directly to construct LPVIDOBF objects.
NoiseVariance = .01;
Ts = 1;  % seconds
sys = LPVcore.lpvidobf(v, ne, Wf, Hf, NoiseVariance, Ts, ...
    'InputName', 'u', 'OutputName', 'y');

%% Analyze LPVIDOBF object
% Check that the pole locations and multiplicities are as specified
disp('Pole locations of OBFs (including multiplicities:');
disp(pole(extractLocal(sys, ones(sys.Np))));

%% Identification of LPVIDOBF objects
N = nparams(sys, 'free') * 100;
u = randn(N, sys.Nu);
p = randn(N, sys.Np);
x0 = randn(sys.Nx, 1);
y = lsim(sys, p, u, [], x0);
data_est = lpviddata(y, p, u, sys.Ts);
% Create template model structure (from which the scheduling dependence,
% state order and IO size are determined). The parameter values are not
% used in the identification.
template_sys = sys;
options = lpvobfestOptions('InitialState', 'estimate');
[est_sys, est_x0] = lpvobfest(data_est, template_sys, options);

%% Compare estimated model, template model and data
figure(1);
compare(data_est, est_sys); grid on;
disp('Relative 2-norm error of estimated initial state:');
disp(norm(est_x0 - x0) / norm(x0));

%% Validation
u_val = randn(N, sys.Nu);
p_val = randn(N, sys.Np);
y_val = lsim(sys, p_val, u_val, [], x0);
data_val = lpviddata(y_val, p_val, u_val, sys.Ts);
figure(2);
% TODO: Compare script should also estimate the initial condition
compare(data_val, est_sys); grid on;

==> anc/Code1705/LPVcorev010/examples/sysid/example_lpvssest.m <==
clearvars; close all; clc; rng(1);

p = preal('p', 'dt');

A = 0.1 + 0.1 * p;
B = 1;
C = 1;
D = 1;
K = 0;
NoiseVariance = 0.01;
Ts = 1;

template_sys = LPVcore.lpvidss(A, B, C, D, 'innovation', K, [], NoiseVariance,Ts);

N = 10;
u = randn(N, template_sys.Nu);
p = rand(N, template_sys.Np);
y = lsim(template_sys, p, u);
data = lpviddata(y, p, u, template_sys.Ts);

initSearchMethod = 'gradient';

sys = lpvssest(data, template_sys, ...
    lpvssestOptions(...
        'Display', 'on'));

compare(data, sys);









==> anc/Code1705/LPVcorev010/examples/sysid/example_pem_grad.m <==
rng(42);
%% Model structure
p = preal('p', 'dt');

B = {1 + p, 4 + 2 * p * p};
F = {1, 0.5 + 0.5 * p};

C = {1, 1 + p};
D = {1, 0.5 + 0.5 * p};

B_init = {1 + p, 2 + 2 * p * p};
F_init = {1, 0.4 + 0.4 * p};

C_init = {1, 0.6 + 0.4 * p};
D_init = {1, 0.4 + 0.6 * p};

sys = LPVcore.lpvidpoly([], B, C, D, F);

%% Estimation
sys_init = LPVcore.lpvidpoly([], B_init, C_init, D_init, F_init);

N = 100;
u = randn(N, 1);
p = -0.5 + rand(N, 1);

[y, t] = lsim(sys, p, u);
data = lpviddata(y, p, u);
sys_est = lpvpolyest(data, sys_init, ...
    lpvpolyestOptions(...
        'Display', 'on', ...
        'SearchOptions', ...
            struct('StepSize', 10), ...
        'Regularization', ...
            struct('Lambda', 1)));

%% Validation
u_val = randn(N, 1);
p_val = -0.5 + rand(N, 1);
y_val = lsim(sys, p_val, u_val, [], zeros(size(u)));
y_init = lsim(sys_init, p_val, u_val, [], zeros(size(u)));
y_est = lsim(sys_est, p_val, u_val, [], zeros(size(u)));

fit_init = goodnessOfFit(y_init, y_val, 'nmse');
fit_est = goodnessOfFit(y_est, y_val, 'nmse');
fprintf('Validation fit (init --> est): %.2f --> %.2f\n', fit_init, fit_est);

plot(t, y_val, 'k'); hold on;
plot(t, y_est, 'k--');
title('Validation results');
grid on;
legend('True', 'Estimated');
xlabel('t');
ylabel('y');


==> anc/Code1705/LPVcorev010/examples/sysid/example_pem_ls.m <==
%% LPV-PEM identification
clearvars; close all; clc;
rng(1);

%% Example 1: Simple LPV-PEM identification
%
% Create the parameter-varying matrices
p1 = preal('pos', 'dt');

A = {1, 0.1 * p1};
b1 = 0.5 - 0.4*p1 + 0.1*p1*p1;
b2 = 0.2 - 0.3*p1 - 0.2*p1*p1;
B = {0, b1, b2};
C = {1, 1 - 0.3*p1 - 0.2*p1*p1};
D = {1, 1 - 0.1*p1};
f1 = 1   - 0.5*p1 - 0.3*p1*p1;
f2 = 0.5 - 0.7*p1 - 0.5*p1*p1;
F = {1, f1, f2};

% Data-generating system (ground truth)
sysGt = LPVcore.lpvidpoly({1}, B, C, D, F);
sysGt.NoiseVariance = 0.08^2;

% Generate model structures
sysOe = LPVcore.lpvidpoly({1}, B, {1}, {1}, F);
sysArx = LPVcore.lpvidpoly(F, B);
sysArmax = LPVcore.lpvidpoly(F, B, C);
sysBj = LPVcore.lpvidpoly({1}, B, C, D, F);

N = 400;
u = rand(N,1);
p = 0.2+0.4 * sin(0.035*pi*(1:N)')+ 0.3*rand(N,1);

%% Generate data
[y,~,~,yp,v] = lsim(sysGt, p, u);

fprintf('The SNR is %f\n', LPVcore.snr(yp,v)); 

% Create LPV data object
data = lpviddata(y,p,u,0.1); 

plot(data);     % Show data

%% Do identification
options = lpvarxOptions('Display','on');
sysestOe = lpvoe(data, randlpvidpoly(sysOe), ...
    lpvoeOptions('SearchMethod', 'pseudols', 'Display', 'on'));
sysestArx = lpvarx(data, randlpvidpoly(sysArx), ...
    options);
sysestArmax = lpvarmax(data, randlpvidpoly(sysArmax), ...
    lpvarmaxOptions('SearchMethod', 'pseudols', 'Display', 'on'));
sysestBj = lpvbj(data, randlpvidpoly(sysBj), ...
    lpvbjOptions('SearchMethod', 'pseudols', 'Display', 'on'));

y = lsim(sysGt, p, u, [], zeros(N, 1));
ys1Oe = lsim(sysestOe, p, u, [], zeros(N, 1));
ys1Arx = lsim(sysestArx, p, u, [], zeros(N, 1));
ys1Armax = lsim(sysestArmax, p, u, [], zeros(N, 1));
ys1Bj = lsim(sysestBj, p, u, [], zeros(N, 1));

foe = bfr(y, ys1Oe);
farx = bfr(y, ys1Arx);
farmax = bfr(y, ys1Armax);
fbj = bfr(y, ys1Bj);
fprintf('The fit is %f (OE) vs. %f (ARX) vs. %f (ARMAX) vs. %f (BJ)\n', ...
    foe, farx, farmax, fbj);

figure;
    plot([y(1:200),ys1Oe(1:200),ys1Arx(1:200),ys1Armax(1:200),ys1Bj(1:200)]);
    title('Example 1: LPV-OE. Output channel 1');
    xlabel('Time sample [-]');
    ylabel('Amplitude [-]');
    legend('Measured output', 'OE', 'ARX', 'ARMAX', 'BJ')

%% Example 2: LPV-BJ Identification with Regularization
%
% An example of LPV-BJ identification with an overparametrized model
% structure. The effect of tuning the regularization parameter Lambda is
% demonstrated by looking at the fit on a validation data set.
rng(1); clearvars; close all;

p = preal('p', 'dt');
noiseVariance = 0.1;

sys = LPVcore.lpvidpoly(1, [1, 2], ...
    {1, 0.1 * p^2, 0.5, 0.6 * p}, {1, 0, 0, 0, 0.4}, {1, 0, -0.1 * p, 0.1}, noiseVariance);
% For the template system, we will use an overparametrized BJ system for which
% each term of C, D and F depends affinely on p^1 and p^2.
t = 1 + p + p^2;
T = {1, t, t, t, t};  % a monic term and 4 delay terms
template_sys = LPVcore.lpvidpoly(1, [1, 2], ...
    T, T, T, noiseVariance);

% Create training and validation datasets
N = 100;
u = randn(N, sys.Nu);
p = randn(N, sys.Np);
y = lsim(sys, p, u);
data = lpviddata(y, p, u);

uVal = randn(N, sys.Nu);
pVal = randn(N, sys.Np);
yVal = lsim(sys, pVal, uVal);
dataVal = lpviddata(yVal, pVal, uVal);

% Values of lambda to iterate over
lambda = [0.1, 1, 10, 100];
fit = NaN(size(lambda));

for i=1:numel(lambda)
    fprintf('Regularized LPV-BJ identification with Lambda = %.1f\n', ...
        lambda(i));
    
    % Regularization is parametrized through the "Regularization"
    % structure. For more information, see LPVBJOPTIONS.
    regularization.Lambda = lambda(i);

    sysest = lpvbj(data, template_sys, lpvbjOptions('SearchMethod', 'pseudols', 'Display', 'on', ...
        'Regularization', regularization, ...
        'SearchOptions', struct('MaxIterations', 10)));

    [~, fit(i)] = compare(dataVal, sysest);
    fprintf('Fit: %.1f%%\n', max(fit(i), 0));
end

semilogx(lambda, max(fit, 0), 'k-*'); grid on;
title('Fit to validation data');
ylabel('Fit (%)');
xlabel('\lambda');
    

==> anc/Code1705/LPVcorev010/examples/sysid/example_riv.m <==
close all; clearvars; clc; rng(1);
%% Refined-IV method for identification of LPV Box-Jenkins models
%
% This example script demonstrates the functionality of the LPVRIV command,
% which implements the identification approach proposed in:
%
%   [1] "Refined instrumental variable methods for identification of LPV
%   Box-Jenkins models" by V. Laurain et al. (2010)
%

%% Simulation example 1: SISO
% This simulation example is described in [1, Section 5].
fprintf('---- Simulation example 1 ----\n');
p = preal('p', 'dt');
a1 =   1 - 0.5 * p - 0.1 * p^2;
a2 = 0.5 - 0.7 * p - 0.1 * p^2;
b0 = 0.5 - 0.4 * p + 0.01 * p^2;
b1 = 0.2 - 0.3 * p - 0.02 * p^2;
sys = LPVcore.lpvidpoly([], {b0, b1}, {1}, {1}, {1, a1, a2});
% sys.NoiseVariance = 0.0008;   % 15 dB
% sys.NoiseVariance = 0.003;   % 10 dB
% sys.NoiseVariance = 0.009;   % 5 dB
sys.NoiseVariance = 0.026;   % 0 dB
rho0 = getpvec(sys, 'free');
% Simulation data
Nmc = 10;  % Number of Monte Carlo trials
N = 4000; % Number of time step per trial
rho = NaN(nparams(sys, 'free'), Nmc);
for i=1:Nmc
    rng(i);
    fprintf('Monte Carlo trial %i / %i... ', i, Nmc); tic;
    k = linspace(0, N-1, N).';
    p = 0.5*sin(0.35*pi*k) + 0.5;
    u = rand(N, 1);
    [y, ~, e, yp] = lsim(sys, p, u, k);
    fprintf('SNR is %.2f dB... ', LPVcore.snr(yp, e));
    
    data = lpviddata(y, p, u);
    template_sys = sys;
    
    sys_est = lpvriv(data, template_sys, ...
        lpvrivOptions(...
        'Implementation', 'lpvcore', ...
        'Initialization', 'template', ...
        'Focus', 'prediction', ...
        'MaxIterations', 10, ...
        'Display', 'on'));
    rho_est = getpvec(sys_est, 'free');
    % Only store the values if rho ~= 0 (otherwise, algorithm did not
    % converge)
    if norm(rho_est) ~= 0
        rho(:, i) = rho_est;
    end
    toc;
end

figure;
compare(data, sys_est, 1);
figure;
compare(data, sys_est, Inf);

% Remove NaN columns as they did not converge
rho = rho(:, ~isnan(rho(1, :)));

BN = norm(rho0 - mean(rho, 2));
VN = norm(mean(rho - mean(rho, 2)));
fprintf('Converged runs: %d / %d\n', size(rho, 2), Nmc);
fprintf('Bias Norm     BN = %.4f\n', BN);
fprintf('Variance Norm VN = %.4f\n', VN);

%% Simulation example 2: MIMO 
fprintf('---- Simulation example 2 ----\n');
% IO size
ny = 2;
nu = 2;
% Scheduling signal
p = preal('p', 'dt');
% Process part
B = {randn(ny, nu) + p * randn(ny, nu)};
F = {eye(ny), 0.1 * eye(ny) + p * diag([0.1, -0.05])};
% Noise part (must be scheduling-independent)
C = eye(ny);
D = eye(ny);
% Create LPVIDPOLY object
NoiseVariance = 1;
Ts = 1;
sys = LPVcore.lpvidpoly([], B, C, D, F, NoiseVariance, Ts, 'ZeroIsNonFree', true);
sys.OutputName = {'yA', 'yB'};
% Construct template system object from which scheduling dependency is extracted 
% (alternatively, an ARX pre-initialization is done by LPVRIV to find
% initial values for the iterative process).
template_sys = sys;

%% Estimation
% Create dataset for estimation
N = 100;  % num. time samples
u = randn(N, sys.Nu);
p = rand(N, sys.Np);
[y, t, ~, yNoiseFree] = lsim(sys, p, u);
fprintf('SNR is %.2f dB\n', LPVcore.snr(y, yNoiseFree - y));

max_iter = 4;
data = lpviddata(y, p, u);
[sys_est, pvec, theta] = lpvriv(data, template_sys, ...
    lpvrivOptions(...
        'Implementation', 'lpvcore', ...
        'Initialization', 'polypre', ...
        'Display', 'on', ...
        'MaxIterations', max_iter));

%% Validation
u_val = randn(N, sys.Nu);
p_val = rand(N, sys.Np);
y_val = lsim(sys, p_val, u_val, [], zeros(size(y)));
data_val = lpviddata(y_val, p_val, u_val);
% Simulation error
figure;
compare(data_val, sys_est); grid on;

==> anc/Code1705/LPVcorev010/examples/sysid/example_subspace.m <==
clearvars; close all; clc; rng(1);
addpath(genpath('../../src'));
%% LPV subspace identification
% From: "Subspace identification of Bilinear and LPV systems for open- and closed-loop data"
% Example 7.3 (without Monte Carlo study, past window fixed to 3, with parameter-varying C and D)

% Increasing the past window lowers the bias and increases the variance.
past_window = 3;
% Sample to generate
N = 1000;

%% Data generating system
p = preal('p', 'dt');
A = [0.5, 0.5; -0.5, 0.5] + pshift(p, -20) * [0.2, 0.2; -0.2, 0.2];
B = [1; 0] + p * [1; 1];
C = [1, 1] + p * [1, 1];
D = 10 + 0 * p;
K = [1; 0] + p * [0; 1];

NoiseVariance = 0.5;  % Gives approx. 15 SNR
Ts = 1;  % [s]

sys = LPVcore.lpvidss(A, B, C, D, 'innovation', K, [], NoiseVariance, Ts);
nx = sys.Nx;
nu = sys.Nu;
ny = sys.Ny;
np = sys.Np;

% Generate identification input
Range = [-1, 1];
Band = [0, 0.8];
u = idinput([N, nu], 'rgs', Band, Range);
p = u;
[y, ~, ~, yp] = lsim(sys, p, u);
fprintf('The SNR is %f dB.\n', LPVcore.snr(yp,y-yp));

data = lpviddata(y, p, u);
plot(data);

% Estimate the system (the true system is only passed as template system
% for extracting the basis functions, the coefficients are not used).

% 1: Without kernelization
options = lpvsidOptions(...
    'Display', 'on', ...
    'PastWindowSize', past_window, ...
    'Kernelization', false);
sys_est_nokernel = lpvsid(data, sys, options);

% 2: With kernelization
options = lpvsidOptions(...
    'Display', 'on', ...
    'PastWindowSize', past_window, ...
    'Kernelization', true, ...
    'KernelizationRegularizationConstant', 1);
sys_est_kernel = lpvsid(data, sys, options);

% Generate validaton data
u_val = idinput([N, nu], 'rgs', Band, Range);
p_val = u_val;
y_val = lsim(sys, p_val, u_val, [], 0, zeros(N, ny));
data_val = lpviddata(y_val, p_val, u_val);
y_val_est_nokernel = lsim(sys_est_nokernel, p_val, u_val, [], 0, zeros(N, ny));
y_val_est_kernel = lsim(sys_est_kernel, p_val, u_val, [], 0, zeros(N, ny));

%% Plot results
figure;
compare(data_val, sys_est_nokernel, sys_est_kernel);

% Close-up
figure;
plot(y_val(1:100, :), 'k-'); hold on; grid on;
plot(y_val_est_nokernel(1:100, :), 'b--');
plot(y_val_est_kernel(1:100, :), 'r--');
xlabel('k');
title('First 100 steps');
legend('true', 'est', 'est (kernelized)');
fprintf('Non-kernelized\n\tBest-Fit-Rate: %.1f%%\n\tVariance-Accounted-For: %.1f%%\n', ...
    bfr(y_val, y_val_est_nokernel), vaf(y_val, y_val_est_nokernel));
fprintf('Kernelized\n\tBest-Fit-Rate: %.1f%%\n\tVariance-Accounted-For: %.1f%%\n', ...
    bfr(y_val, y_val_est_kernel), vaf(y_val, y_val_est_kernel));

%% Local functions
function f = vaf(y, yhat)
    % Variance Accounted For (VAF)
    f = max(0, 1 - var(y - yhat) / var(y)) * 100;
end

==> anc/Code1705/LPVcorev010/examples/sysid/example_subspace_pbsidtoolbox.m <==
clearvars; close all; clc; rng(1);
%% Comparing subspace implementation of LPVcore and PBSID-Toolbox
% The PBSID-Toolbox can be found here:
%   https://github.com/jwvanwingerden/PBSID-Toolbox
% Ensure that it is installed and added to the path.
% This script is based on Example 20 of PBSID-Toolbox.
if ~exist('idafflpv', 'file')
    warning('PBSID-Toolbox must be installed. Exiting.');
    return;
end

n = 5;  % The order of the system
m = 2;  % The number of scheduling parameters (including constant term)
r = 1;  % The number of inputs
l = 1;  % The number of outputs

% System matrices
A1 = .1 * rand(n);
A2 = zeros(n);
B1 = ones(n, 1);
B2 = zeros(n, 1);
K = -0.01 * ones(n, 1);
C = [eye(l), zeros(l, n-l)];
D = zeros(l, r);
Alpv = [A1 A2];
Blpv = [B1 B2];
Clpv = [C zeros(l,n)];
Dlpv = [D zeros(l,r)];
Klpv = [K zeros(n,l)];

%% LPVcore model structure
rho = preal('rho', 'dt');
A = A1 + A2 * rho;
B = B1 + B2 * rho;
template_sys = LPVcore.lpvidss(A, B, C, D, 'innovation', K);

%% Open-loop identification experiment
% Simulation of the model in open loop

% Measured data from the scheduling parameters
N = 1000;  % number of data points
t = (0:1:(N-1))';
rho = rand(N,1);
mu = [ones(N,1) rho];

% Measured input data
u = randn(N, r);

% Simulation of the system without noise
M = idafflpv(Alpv,Blpv,Clpv,Dlpv,Klpv,[],1);
y0 = sim(M,u,t,mu(:,2:end));

% Simulation of the system with noise
e = 0.05.*randn(N,l);
y = sim(M,u,t,mu(:,2:end),e);
disp('Signal to noise ratio (SNR) (open-loop)')
snr(y,y0)

%% Check simulation LPVcore
[y_lpvcore, ~, ~, y0_lpvcore] = lsim(template_sys, mu(:, 2), u, t, 0, e);
% Noise-free output
figure;
plot(t, y0(:, 1)); hold on; grid on;
plot(t, y(:, 1));
plot(t, y0_lpvcore(:, 1));
plot(t, y_lpvcore(:, 1));
xlabel('time'); ylabel('output');
legend('PBSID (noise-free)', 'PBSID (noise)', ...
    'LPVcore (noise-free)', 'LPVcore (noise)');

%%
% Identification of the model in open loop

% Defining a number of constants
p = 6;     % past window size
f = 6;     % future window size

% LPV identification
[~,x] = lordvarx(u,y,mu,f,p,'none','gcv',[0 0 0]);
x = lmodx(x,n);
[Aid,Bid,Cid,Did,Kid] = lx2abcdk(x,u,y,mu,f,p,[0 0 0]);
[Aid1,Bid1,Cid1,Did1,Kid1] = lx2abcdk(x,u,y,mu,f,p,[0 0 0],1);

Mi = idafflpv(Aid,Bid,Cid,Did,Kid,[],1);

%% Check subspace id LPVcore
data = lpviddata(y, mu(:, 2:end), u);
options = lpvsidOptions('PastWindowSize', p, ...
    'Display', 'off', 'Kernelization', true);
Mi_lpvcore = lpvsid(data, template_sys, options);

%% Validation results
% Validation data from the scheduling parameters
rho = rand(N,1);
mu = [ones(N,1) rho];

% Validation data
u = randn(N, r);

% Simulation of the system without noise
y0 = sim(M,u,t,mu(:,2:end));

% Simulation of identified LPV system
yid = sim(Mi,u,t,mu(:,2:end));
disp('VAF of identified LPV system')
vaf(y0,yid)

%% Check simulation identifified LPVcore system
[~, ~, ~, yid_lpvcore] = lsim(Mi_lpvcore, mu(:, 2:end), u);
disp('VAF of identified LPV system (LPVcore)')
vaf(y0, yid_lpvcore)

==> anc/Code1705/LPVcorev010/examples/sysid/tutorial_sysid.m <==
%%
%%  LPVcore System Identification tutorial
%%
%#ok<*VUNUS>
close all; clearvars;
rng(1); % for reproducibility

%% 0. Introduction
%
%   This tutorial shows the algorithms that are availabe for system
%   identification.
%   After following this tutorial, you'll know ...
%       ... which types of system identification algorithms are available.
%       ... how to use model representations for system identification.
%       ... how to identify a model from data and validate it.
%

%% 1. Simple data-generating system
%
% At first, we'll consider a simple discrete-time data-generating system with a single
% scheduling variable, p, which can be represented using an LPV-BJ (Box
% Jenkins) model structure. We'll generate two datasets: one for performing
% the identification and one for validating identified models. The
% following approaches will be used to identify the system:
%   1. Global identification using Prediction-Error-Method (PEM) with a
%   Pseudo-Linear Least Squares approach.
%   2. Global identification using PEM with a gradient descent approach.
%

p = preal('p', 'dt');
A = {1};
B0 = 0.5 + p + p^2;
B1 = -1 + p^2;
B2 = 0.25 + 0.5 * p;
B = {B0, B1, B2};
C1 = p; C2 = p^2;
C = {1, C1, C2};
D1 = p - p^2;
D = {1, D1};
F1 = 0.1 + 0.3 * p; F2 = -0.4 - 0.1 * p + 0.5 * p^2;
F = {1, F1, F2};

% Next, we'll set the output noise variance and sampling time
NoiseVariance = 0.05;
Ts = 1; % [s]

% We create the model using LPVIDPOLY, which is similar to IDPOLY.
dg_sys = LPVcore.lpvidpoly(A, B, C, D, F, NoiseVariance, Ts);

% For the global optimization methods, we create a dataset
N = 100;
uData = randn(N, dg_sys.Nu);
pData = rand(N, dg_sys.Np);
% A noise signal with the specified NoiseVariance 
[yData, ~, eData] = lsim(dg_sys, pData, uData);
fprintf('SNR is %.1f dB\n', LPVcore.snr(yData, eData));
% The signals are collected in LPVIDDATA, similar to IDDATA.
data = lpviddata(yData, pData, uData);
% A second, noiseless dataset is created to assess model quality
uValData = randn(N, dg_sys.Nu);
pValData = rand(N, dg_sys.Np);
[yValData, t] = lsim(dg_sys, pValData, uValData, [], zeros(N, 1));
val_data = lpviddata(yValData, pValData, uValData);

% An initial system is constructed by using RANDLPVIDPOLY.
% This function takes an LPVIDPOLY object and returns another LPVIDPOLY
% object with the same model structure and parameter dependence, but with
% random coefficient values.
init_sys = randlpvidpoly(dg_sys);

%% 1b. Creating more complicated data-generating systems
%% MIMO
% MIMO systems are supported for identification using the pseudo-linear LS
% approach, but not gradient descent (this will be added in a future
% version). To create a MIMO system, simply pass matrices instead of
% scalars into the polynomial terms A, B, C, D and F. The following example
% shows how to define a MIMO LPV-ARX system of the following form:
%
%   (I + A1 * p * z^{-1} ) y(t) = (B0 * p + B1 * p * z^{-1}) * u(t)
%
A1 = randn(2); B0 = randn(2); B1 = randn(2);
A_mimo = {eye(2), A1 * p};
B_mimo = {B0 * p, B1 * p};
sys_mimo = LPVcore.lpvidpoly(A_mimo, B_mimo);

%% Input delay
% System with an input delay can be modeled by setting the InputDelay
% property which is common to all LPV system representations in LPVcore
% (besides LPVIDPOLY, these include LPVSS, LPVIO and others). The following
% example shows how to define a MIMO LPV-ARX system with unit input delay:
%
%   (I + A1 * p * z^{-1} ) y(t) = (B0 * p + B1 * p * z^{-1}) * u(t - 1)
%
sys_mimo.InputDelay = 1;        % scalar input delay is expanded
sys_mimo.InputDelay = [1; 1];   % equivalent to previous line
sys_mimo.InputDelay = [1; 2];   % different delay per channel

%% Polynomial dependence on scheduling signal
% Models with a more complicated dependency on the scheduling signal can be
% created by creating more elaborate PMATRIX objects. This example shows
% how to construct an LPV-ARX system with Na = 1 and Nb is a
% hyper-parameter. Each term in B depends on the scheduling signal through
% some unknown polynomial in temperature ('T'). Only the maximum degree,
% d, of this polynomial is known.
% Order of the LPV-ARX system
nb = 3;
% Max. degree of the polynomial basis function
d = 4;
% Create the polynomial PMATRIX with specified degree and name
b_pol = pmatrix(ones(1, 1, d), ...
    'BasisType', 'poly', ...
    'SchedulingName', {'T'});
% Assign the polynomial to each term in B.
B_pol = cell(1, nb + 1);
B_pol(1, :) = {b_pol};
% Create the template system. Note that the values of the coefficients (in
% this case, they are all 1) are not used for LPVARX, but they are used for
% LPVPOLYEST. Thus, if a better initial estimate is available, that one
% should be used instead.
sys_pol = LPVcore.lpvidpoly({1}, B_pol, 'InputDelay', 1);

clearvars A1 B0 B1 A_mimo B_mimo sys_mimo B_pol b_pol sys_pol;

%% 2. Global PEM using Pseudo-Linear Least Squares
% Global PEM using a pseudo-linear least squares is implemented for the
% following discrete-time model structures:
%   LPVARX, LPVARMAX, LPVOE, LPVBJ
% Each of these functions needs only two input arguments:
%   data: an LPVIDDATA object containing the measured data.
%   template_sys: a template system of the corresponding model structure
%   from which the parameter-dependence is extracted, as well as the free
%   and non-free parameters.
options = lpvbjOptions('SearchMethod', 'pseudols', 'Display', 'on');
ls_sys = lpvbj(data, init_sys, options);

% The COMPARE function is implemented for LPVIDPOLY objects.
% We use it to see how the fit is improved from the random initial system
% to the identified model.
[y_ls_sys, fit_ls] = compare(val_data, ls_sys);

%% 3. Global PEM using Gradient Descent
grad_sys = lpvbj(data, ls_sys, ...
    lpvbjOptions(...
        'SearchMethod', 'gradient', ...  % <-- 'gradient' is the default
        'Display', 'on', ...
        'Regularization', struct('Lambda', 1E-4)));
[y_grad_sys, fit_grad] = compare(val_data, grad_sys);

%% 4. Compare systems
figure;
plot(t, yValData); hold on; grid on;
plot(t, y_ls_sys, 'k--');
plot(t, y_grad_sys, 'g--');
xlabel(['Time (', dg_sys.TimeUnit, ')']);
ylabel('Amplitude');
title('Simulated Response Comparison');
legend('Measured', ...
    sprintf('Pseudo-LS (fit: %.2f%%)', fit_ls), ...
    sprintf('Grad. descent refinement (fit: %.2f%%)', fit_grad));

%% More topics
% Regularized estimation: examples/sysid/example_pem_ls

==> anc/Code1705/LPVcorev010/examples/tutorial.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%                          LPVcore Tutorial
%                written by R. Toth and P. den Boef
%                         version (25-06-2021)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%% 0. Introduction
%
%   Welcome to LPVcore!
%   This tutorial shows the most important concepts in the toolbox.
%   After following this tutorial, you'll be able to 
%       (a) construct an LPV model of a mass-spring-damper system.
%       (b) simulate the time-behaviour of the model under excitation.
%       (c) identify an LPV model from simulation data.
%       (d) synthesise a stabilising controller for your LPV model.
%   After completing the tutorial you may also run the demo scripts D1-D3
%   for the unbalanced disk example located in this folder.
%
%   We will use the following abbreviations:
%       LPV Linear Parameter-Varying
%       CT  Continuous Time
%       DT  Discrete Time       
 
%% 0. Quick test to verify path
% To install LPVcore, it suffices to add the "src" directory to your MATLAB
% path. For some functionality, additional toolboxes are required. Consult
% README.md for more information.
try
    preal('p');
catch
    error('Please ensure the "src" directory is added to your MATLAB path.');
end

% Commands have a simple help, but documentation also available via, e.g.:
% doc preal

%% 1. Creating a scheduling variable
% Create a scheduling variable in continuous time (CT) / discrete time (DT)
% using PREAL
p = preal('p', 'ct');
q = preal('q', 'dt');
disp(p);

% Note that 'p' is a very simple instance of the PMATRIX class used to
% represent scheduling dependent coefficients or matrices. This class will 
% be discussed in more detail later in the tutorial. For now, focus on the 
% TIMEMAP property of p. A TIMEMAP is an object that translates a 
% scheduling variable to an "extended" scheduling rho to represent so 
% called dynamic dependence. In this case, the  "extended" scheduling is 
% the same as the original scheduling signal. However, some LPV 
% representations contain derivatives (CT) or time-shifted (DT) versions of
% the scheduling. To maintain a consistent representation of the LPV system
% regardless of operations that produce such dynamic dependence of the 
% coefficients, the scheduling is mapped to the extended scheduling 
% variable using the TIMEMAP object,
% i.e.:
%
%   [p(t), p(t-1), p(t-2)] ---> TIMEMAP ---> [rho1(t), rho2(t), rho3(t)]
%
% Differentiated or time-shifted versions of the scheduling can be obtained
% in several ways:
%  (i)   by calling PDIFF (CT) or PSHIFT (DT) on the scheduling

pd = pdiff(p, 1);
qd = pshift(q, 1);

%   (ii)  at construction time via preal 
pdd = preal('p', 'ct', 'Dynamic', 1);

%   (iii) directly modifying the timemap (only for advanced users, not 
%         treated here).
 

% The range and unit of a scheduling variable can be specified
x = preal('x', 'ct', ...
    'Range', [-1, +1], ...
    'Unit', 'cm');

%% 2. Parameter-varying matrices
%
% As we have seen, a scheduling variable is an instance of the PMATRIX 
% class. The PMATRIX class is a generalisation of a single scheduling 
% variable, i.e., 1*p(t), to parameter-varying scalar coefficients and even
% matrices of the following form:
%
%   A(p(t)) = A1 * phi_1(p(t)) + ... + An * phi_n(p(t))
%
% where A1, ..., An are regular matrices and phi_1, ..., phi_n are basis
% functions that map the (extended) scheduling rho to a scalar.
%
% The easiest way to create them is by combining a PREAL with a regular
% double. For example, the following line creates a PMATRIX with linear 
% static dependence on p(t):

A = randn(2) * p

% Besides the TIMEMAP, which we have seen in the previous section, PMATRIX
% has two other important properties: 'matrices' and 'bfuncs'. The former
% contains the constant matrices A1, ..., An in a 3D-array. The 'bfuncs'
% property stores the basis functions phi_1, ..., phi_n in a cell array.
% Currently, the following basis functions are supported:
%   1. PBCONST: phi(rho) = 1
%   2. PBAFFINE: phi(rho) = rho_i
%   3. PBPOLY: phi(rho) = rho_1^(d1) * ... * rho_m^(dm)
%   4. Custom made basis functions, e.g. trigonometrical, are also allowed
% The PMATRIX we created in the last line, has a single PBAFFINE basis
% function:

disp(A.bfuncs{1});

% PMATRIX objects can be manipulated and combined using various operators.
2 * A           % scalar and matrix multiplication
A * A
A .* A          % element-wise multiplication
A + A           % addition and subtraction
A - 2 * A
kron(A, A)      % Kronecker product
A'              % transposition
A.'
[A, A; A, A]    % horizontal and vertical concatenation
blkdiag(A, A) 
A^2             % exponentiation
A.^2 

% Note that performing arithmetics on a PMATRIX will automatically transform
% the basis functions in an appropriate way. For example, multiplying two
% PMATRIX objects composed of affine basis functions of the same scheduling
% variable results in a polynomial PMATRIX object (i.e, with PBPOLY basis 
% functions).

A = preal('p') * preal('p');
disp(A.bfuncs{1});

% The value of a PMATRIX at a certain frozen scheduling value can be
% extracted. In this operation, derivatives and time-shifted versions of p 
% are handled automatically.

A_f = freeze(A, 1)

% Sometimes, a PMATRIX contains many terms. For example, when the following
% PMATRIX is created for arbitrary degree d:
%
%   P = a_0 + a_1 p + a_2 * p^2 + ... + a_d * p^d
%
% In this case, the BasisType parameter can be specified as 'poly'
% (polynomial) and the exact coefficient values of the expression can be 
% given as an array. Example with coefficients a_0=1, a_1=2, a_3=3, etc.:
d = 5;
P_pol = pmatrix(reshape(1:d, 1, 1, d), 'BasisType', 'poly');
fplot(@(p) freeze(P_pol, p), [-1, 1]);
% Note: FPLOT currently throws a warning about properly vectorizing the
% function. This will be implemented in a future version.

% For more information on creating PMATRIX objects, see
% examples/core/example_pmatrix.m.

%% 3. LPV system representations
%
% Using parameter-varying matrices, parameter-varying system
% representations can be constructed. The LPVCORE.LPVSS class implements 
% LPV system representations in a state-space form with basis-affine 
% scheduling-dependent state-space matrices. The LPVIO class implements LPV
% system in an input-output (filter) form with basis-affine 
% parameter-dependent input-output coefficients.
%
% In the following example, a mass-spring-damper system with
% position-dependent spring and damper coefficients is modelled, both with 
% an LPV-SS representation and with an LPV-IO representation. 
%
% LPV-SS representation in continuous time:
x = preal('x', 'ct', 'Unit', 'm', 'Range', [-0.1, 0.1]);
kd = 1 + x^2;   % damper coefficient
ks = 1;         % spring coefficient
m = 1;          % mass
% LPV-SS model
A = [-kd / m, -ks / m; 1, 0];
B = [1 / m; 0];
C = [0, 1];
D = 0;
sysSS = LPVcore.lpvss(A, B, C, D);

% To show more functionalites we will develop a model of the system in DT 
% using an Euler discretisation. 
%
% LPV-IO model is considered in a filter form and it is parametrised by two
% cell arrays, A and B, of PMATRIX  objects. Each element of the cell array
% corresponds to a different order of the backward time-shift operator, 
% i.e.:
%
%   A_{i+1}(p) q^{-i}
%
% where q^{-i}u(k) = u(k-i).
% A filters the output, B filters the input. A must be monic (A{1} = 1).

Ts=0.01;
xd = preal('x', 'dt', 'Unit', 'm', 'Range', [-0.1, 0.1]); % DT scheduling
kd = 1 + xd^2;   % damper coefficient in DT
a0=1;
a1=pshift(kd,-2)/m*Ts-2;
a2=ks/m*Ts^2-kd/m*Ts+1;

A = {a0, a1, a2};   
B = {0, 0, Ts^2/m};
sysIO = LPVcore.lpvio(A, B, Ts);

% The CT version would be:
% a0=1;
% a1=kd/ks;
% a2=m/ks;
%  
% A = {a0, a1, a2};   
% B = {1};
% sysIO = LPVcore.lpvio(A, B);

% To verify that the two representations are equivalent, we perform a
% time-domain simulation using randomly generated data for the input and
% parameter.
N = 10;
NT=floor(1/Ts);
t = 0:Ts:(N-Ts);
u = kron(randn(N, 1),ones(NT,1));
p = kron(rand(N, 1),ones(NT,1));
t=t(1:length(u));

[ySS, tSS] = lsim(sysSS, p, u, t);
[yIO, tIO] = lsim(sysIO, p, u, t);

figure;
subplot(2, 1, 1);
plot(tSS, yIO, 'k--*'); grid on; title('LPV-IO in discrete time');
subplot(2, 1, 2);
plot(tSS, ySS, 'k--*'); grid on; title('LPV-SS in continuous time');
xlabel('t (s)'); ylabel('position (m)');

%% 4. Application domain: system identification
%
% LPVcore has algorithms for identifying LPV models from data.
% Broadly speaking, these algorithms can be divided into two classes:
%   1. Local methods: based on local linearizations of the underlying
%   system, i.e. the scheduling signal is kept constant during experiments.
%   2. Global methods: the scheduling signal is varied during the
%   experiments.
% In this tutorial, a global method for the identification of an LPVIDPOLY
% model is discussed. This model type is similar to IDPOLY from the System
% Identification toolbox, with scheduling-dependent coefficients. For an
% example of a local method to identify an LPV-SS model, see 
% examples/example_hinfid.m.
%

% First, a simple ARX data-generating system is defined.
p = preal('p', 'dt');
A = {1, 0.5 * p}; 
B = {1 + p, 1 - p};
sysDG = LPVcore.lpvidpoly(A, B);
sysDG.NoiseVariance = 0.1;

% Two datasets are generated (train and test) with N number of samples.
N = 200;
uTrain = randn(N, 1);
pTrain = rand(N, 1);
yTrain = lsim(sysDG, pTrain, uTrain);
dataTrain = lpviddata(yTrain, pTrain, uTrain);
uTest = randn(N, 1);
pTest = rand(N, 1);
yTest = lsim(sysDG, pTest, uTest, [], zeros(N, 1));
dataValid = lpviddata(yTest, pTest, uTest);

% Two algorithms will be explored to estimate this ARX model.
% First, a least-Squares approach based ARX estimation method using LPVARX.
% Then, a gradient search approach is used to estimate an ARMAX model with
% using LPVPOLYEST.
 
% Note that the optimisation problem is convex for ARX models, furthermore 
% the ARMAX parametrisation includes ARX models and the involved estimation 
% method is consistent therefore both methods asymptotically converge to a 
% global optimum.
%
 
% The model structure for the estimation methods is defined through a
% template system. The exact value of the parameters in the template is not
% important only the corresponding structure of the dependence that  
% is defined by them. This is used by the algorithms to estimate the 
% coefficients (i.e., the parameters).
 
% Both methods are given an LPVIDPOLY template with random coefficients, 
% but the same structure as the data-generating system (RANDLPVIDPOLY).
% Note that LPVARX does not make use of the value of the coefficients 
% (it only uses the structure). However, in case of LPVPOLYEST, the
% parameter values can be used as initial seeds for the optimisation. 
% The later is the default option, and one can see that convergence really
% depends on the initialisation. For automatic initialisation, see the help
% for polyest and demo D2.

AST = {1, 1 + p}; 
BST = {1 + p, 1 - p};
CST = {1, 1 + p};

struct_arx= LPVcore.lpvidpoly(AST, BST);
sysID1 = lpvarx(dataTrain, randlpvidpoly(struct_arx));

struct_armax= LPVcore.lpvidpoly(AST, BST, CST);
opts = lpvpolyestOptions('Display', 'on', ...
    'Regularization', struct('Lambda', 0.01), ...
    'SearchOptions', struct('StepSize', 10));
sysID2 = lpvpolyest(dataTrain, randlpvidpoly(struct_armax), opts);


[ys_arx,arx_fit]=compare(dataValid,sysID1,1);
[ys_armax,armax_fit]=compare(dataValid,sysID2,1);

fprintf('Fit LPV-ARX: %.1f%%\nFit LPV-ARMAX: %.1f%%\n', ...
    arx_fit, armax_fit);

figure;
plot(yTest);
hold on;
plot(ys_arx);
plot(ys_armax);
grid on; title('Simulated model responses');
legend('true','arx','armax');


==> anc/Code1705/LPVcorev010/install_lpvcore.m <==
%% Installation script for LPVcore
other_paths = which('core/@pmatrix/pmatrix.m', '-all');

addpath(genpath('src'))
if ~isempty(other_paths)
    fprintf('LPVcore was already installed at:\n\n');
    disp(cellfun(@(x) x(1:end-28), other_paths, 'UniformOutput', false))
else
    disp('''src'' has been added to your MATLAB path');
end

%% Check dependencies
v = ver;
% Show a warning on R2019b and older
if verLessThan('matlab', '9.8')
    warning('Some features of LPVcore may not work for MATLAB R2019b or older');
end

% Standard toolboxes
requiredToolboxes = ["Control System Toolbox"; ...
    "Optimization Toolbox"; ...
    "Robust Control Toolbox"; ...
    "Statistics and Machine Learning Toolbox"; ...
    "System Identification Toolbox"; ...
    ];
tf = ismember(requiredToolboxes,{v.Name});
missingToolboxes = requiredToolboxes((tf~=1));
if ~all(tf)
    warning('LPVcore requires additional toolboxes listed here:')
    fprintf('\n');
    disp(missingToolboxes)
end

% Synthesis toolboxes
TF2(1:3) = false;
if isempty(which('rolmipvar/evalpar')); TF2(1) = true; end
if isempty(which('sdpt3.m')); TF2(2) = true; end
if isempty(which('operators/eig_yalmip_internal.m')); TF2(3) = true; end

if any(TF2)
    synthesisTB = ["ROLMIP";"SDPT3";"YALMIP"];
    missingSynthesisTB = synthesisTB((TF2 == 1));
    fprintf('For synthesis, install the following toolboxes:\n\n');
    disp(missingSynthesisTB);
end

%% Next steps
% Success
fprintf(' ---- Installation successful! ---- \n\n');

% Test
disp(' --> To perform an extensive test of LPVcore, type ''test''. Note: this test takes about 5 minutes to complete.');
    
% Permanent save to path
disp(' --> To permanently add LPVcore to your MATLAB path, type ''savepath''.');

% Refer to tutorial
fprintf(' --> If you''re new, open <a href="matlab:opentoline(''examples/tutorial.m'', 1)">examples/tutorial.m</a> for a tutorial.\n\n');


==> anc/Code1705/LPVcorev010/lint.m <==
% Lint code-base (i.e., verify there are no code warnings generated by
% MATLAB).
% Used in the GitLab CI pipeline (see .gitlab-ci.yml).
% This script must be run from the root directory of LPVcore.
addpath(genpath('src'));

% m-files in the following directories are checked recursively:
dir = {'src', 'test'};

% Whether the code passed the linter
r = true;

for i=1:numel(dir)
    c = lintdir(dir{i});
    if ~c
        r = false;
    end
end

if ~r
    error('There are warnings / errors in the code-base.');
end

==> anc/Code1705/LPVcorev010/src/conversion/+LPVcore/conversionLpvss.m <==
function sysout = conversionLpvss(sys)
%CONVERSIONLPVSS Converts a LPVcore.lpvss or lpvlfr object to a (Control
%Systems Toolbox) lpvss object.
%
%   Syntax:
%       sysout = LPVcore.conversionLpvss(sys)
%
%   Inputs:
%       sys (LPVcore.lpvss/lpvlfr): LPV system to be converted.
%
%   Outputs:
%       sysout: Output LPV system as (Control Systems Toolbox) lpvss
%           object.
%
    arguments
        sys {mustBeA(sys,{'LPVcore.lpvss','LPVcore.lpvlfr'})}
    end

    ParamNames = sys.SchedulingTimeMap.Name;
    DataFcn = @(t,p) DataFunction(p,sys);

    sysout = lpvss(ParamNames, DataFcn, sys.Ts);

    sysout = copyProperties(sys, sysout);
end

function [A,B,C,D,E,d0,x0,u0,y0,Delays] = DataFunction(p,sys)
    sysout = lft(freeze(sys.Delta, reshape(p, 1, [])), sys.G);

    A = sysout.A;
    B = sysout.B;
    C = sysout.C;
    D = sysout.D;

    E      = [];
    d0     = [];
    x0     = [];
    u0     = [];
    y0     = [];
    Delays = [];
end

function sysout = copyProperties(sys,sysout)
    propertyNames = {'StateName','StateUnit','TimeUnit','InputName',...
        'InputUnit','InputGroup','OutputName','OutputUnit',...
        'OutputGroup','Name','Notes','UserData'};
    
    for i = 1:length(propertyNames)
        sysout.(propertyNames{i}) = sys.(propertyNames{i});
    end
end

==> anc/Code1705/LPVcorev010/src/conversion/+LPVcore/conversionPlftss.m <==
function sysout = conversionPlftss(sys)
%CONVERSIONLPVSS Converts a LPVcore.lpvss or lpvlfr object to a LPVTools 
%plftss object.
%
%   Syntax:
%       sysout = LPVcore.conversionPlftss(sys)
%
%   Inputs:
%       sys (LPVcore.lpvss/lpvlfr): LPV system to be converted.
%
%   Outputs:
%       sysout: Output LPV system as (LPVTools) plftss object.
%

    arguments
        sys {checkSys(sys)}
    end
    
    % Convert Delta block (assume affine depdendency of Delta)
    Delta = simplify(sys.Delta + 0);
    DeltaMat = Delta.matrices;

    DeltaT = DeltaMat(:,:,1);
    for i = 1:sys.Np
        pTemp = tvreal(sys.SchedulingTimeMap.Name{i}, ...
                       sys.SchedulingTimeMap.Range{i}, ...
                       sys.SchedulingTimeMap.RateBound{i});
        DeltaT = DeltaT + DeltaMat(:,:,i + 1) * pTemp;
    end

    % Create system
    sysout = lft(DeltaT, sys.G);
    sysout = copyProperties(sys, sysout);
end

function sysout = copyProperties(sys,sysout)
    propertyNames = {'StateName','StateUnit','TimeUnit','InputName',...
        'InputUnit','InputDelay','InputGroup','OutputName','OutputUnit',...
        'OutputGroup','Name','Notes','UserData'};
    
    for i = 1:length(propertyNames)
        sysout.(propertyNames{i}) = sys.(propertyNames{i});
    end
end

function checkSys(sys)
    mustBeA(sys, {'LPVcore.lpvss','LPVcore.lpvlfr'});
    
    if any(isinf(cell2mat(sys.SchedulingTimeMap.Range)), "all")
        eidType = 'LPVcore:finiteRange';
        msgType = ['All system parameters must have finite range for ' ...
            'conversion to a plftss object to be possible.'];
        throwAsCaller(MException(eidType, msgType));
    end

    if ~isaffine(sys.Delta)
        eidType = 'LPVcore:affineDelta';
        msgType = ['The Delta block must have an affine scheduling ' ...
            'dependency for conversion to a plftss object to be possible'];
        throwAsCaller(MException(eidType, msgType));
    end
end

==> anc/Code1705/LPVcorev010/src/conversion/+LPVcore/conversionPss.m <==
function sysout = conversionPss(sys)
%CONVERSIONPSS Converts a lpvgridss object to a LPVTools pss object.
%
%   Syntax:
%       sysout = LPVcore.conversionPss(sys)
%
%   Inputs:
%       sys (lpvgridss): LPV system to be converted.
%
%   Outputs:
%       sysout: Output LPV system as (LPVTools) pss object.
%

    arguments
        sys {mustBeA(sys, 'LPVcore.lpvgridss')}
    end

    %% Conversion
    % Create the RGRID object (LPVTools)
    IVName = fieldnames(sys.SamplingGrid);
    IVData = struct2cell(sys.SamplingGrid);
    Domain =  rgrid(IVName, IVData);
    
    % Assemble LPVTools representation
    sysout = pss(sys.ModelArray, Domain);
    sysout = copyProperties(sys, sysout);
end

function sysout = copyProperties(sys,sysout)
    propertyNames = {'StateUnit','InputName',...
        'InputUnit','OutputName','OutputUnit',...
        'Name','Notes','UserData'};
    
    for i = 1:length(propertyNames)
        sysout.(propertyNames{i}) = sys.(propertyNames{i});
    end
end

==> anc/Code1705/LPVcorev010/src/conversion/+LPVcore/plftssConversion.m <==
function sysout = plftssConversion(sys)
%PLFTSSCONVERSION Converts a LPVTools plftss object to a LPVcore lpvlfr 
%object.
%
%   Syntax:
%       sysout = LPVcore.plftssConversion(sys)
%
%   Inputs:
%       sys (plftss): LPV system to be converted.
%
%   Outputs:
%       sysout: Output LPV system as (LPVcore) lpvlfr object.
%

    arguments
        sys {mustBeA(sys, 'plftss')}
    end
    
    % Get LFR data
    [G,Delta] = lftdata(sys.Data);

    if G.Ts == 0
        domain = 'ct';
    else
        domain = 'dt';
    end

    % Convert Delta block
    parNames = fieldnames(sys.Parameter);
    nP = length(parNames);
    
    pVal = @(val) reshape([parNames';num2cell(val')],1,[]);

    p0 = pVal(zeros(nP,1));
    Delta0 = usubs(Delta,p0{:});


    DeltaConv = Delta0;
    
    I = eye(nP);
    
    for i = 1:nP
        pTemp = pVal(I(:,i));
        pConvTemp = preal(parNames{i}, domain, ...
            'Range', sys.Parameter.(parNames{i}).Range, ...
            'RateBound', sys.Parameter.(parNames{i}).RateBounds);
    
        DeltaConv = (usubs(Delta,pTemp{:}) - Delta0) * pConvTemp + DeltaConv;
    end
    
    DeltaConv = simplify(DeltaConv);
    
    % Create system
    sysout = LPVcore.lpvlfr(DeltaConv, G);
    sysout = copyProperties(sys, sysout);
end

function sysout = copyProperties(sys,sysout)
    propertyNames = {'StateName','StateUnit','TimeUnit','InputName',...
        'InputUnit','InputDelay','InputGroup','OutputName','OutputUnit',...
        'OutputGroup','Name','Notes','UserData'};
    
    for i = 1:length(propertyNames)
        sysout.(propertyNames{i}) = sys.(propertyNames{i});
    end
end

==> anc/Code1705/LPVcorev010/src/conversion/+LPVcore/pssConversion.m <==
function sysout = pssConversion(sys)
%PSSCONVERSION Converts a lpvgridss object to a LPVTools pss object.
%
%   Syntax:
%       sysout = LPVcore.pssConversion(sys)
%
%   Inputs:
%       sys (pss): LPV system to be converted.
%
%   Outputs:
%       sysout: Output LPV system as (LPVcore) lpvgridss object.
%

    arguments
        sys {mustBeA(sys, 'pss')}
    end

    %% Conversion
    % Create the RGRID object (LPVTools)
    grid = sys.Parameter;
    names = fieldnames(grid);
    for i = 1:length(names)
        grid.(names{i}) = reshape(grid.(names{i}).Grid,1,[]);
    end
    
    % Assemble LPVTools representation
    sysout = LPVcore.lpvgridss(sys.Data, grid);
    sysout = copyProperties(sys, sysout);
end

function sysout = copyProperties(sys,sysout)
    propertyNames = {'StateUnit','InputName',...
        'InputUnit','OutputName','OutputUnit',...
        'Name','Notes','UserData'};
    
    for i = 1:length(propertyNames)
        sysout.(propertyNames{i}) = sys.(propertyNames{i});
    end
end

==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvgridfrd/disp.m <==
function disp(obj)
% DISP Provide info on the lpvgridfrd object
%
%   Syntax:
%       disp(sys)
%
%   Inputs:
%       sys: lpvgridfrd object
%
narginchk(1, 1);

if isempty(obj)
    fprintf('Empty gridded LPV-FRD model');
    return;
end

% Model type
if isct(obj)
    timeStr = 'Continuous-time';
else
    timeStr = 'Discrete-time';
end
% Gridded Y/N
if isa(obj, 'LPVcore.lpvgridfrd')
    gridStr = 'gridded';
else
    gridStr = '';
end
fprintf('%s %s LPV-FRD model\n\n', timeStr, gridStr);

% Description of input-scheduling-output
fprintf('with\n\n');
fprintf('    Nr. of inputs:             %d\n', obj.Nu);
fprintf('    Nr. of scheduling signals: %d\n', obj.Np);
fprintf('    Nr. of outputs:            %d\n', obj.Ny);
fprintf('    Nr. of frequency points:   %d\n', obj.Nf);
fprintf('\n');

% Description of sampling grid (for lpvgridss)
if isa(obj, 'LPVcore.lpvgridfrd')
    fprintf('%s\n', gridString(obj));
end

% Sample time
if ~isct(obj)
    if obj.Ts == -1
        TsStr = 'unspecified';
    else
        TsStr = sprintf('%g %s',obj.Ts,obj.TimeUnit);
    end
    fprintf('%s: %s.\n', 'Sample time', TsStr);
end

end

%% Local functions
function s = gridString(obj)
    % String representation of SamplingGrid
    grid = obj.SamplingGrid;
    f = fieldnames(grid);
    N = 1;
    for i=1:numel(f)
        N = N * numel(grid.(f{i}));
    end
    s = sprintf(['Sampling grid:\n\n', ...
        '\tNr. of samples:\t\t\t   %i', ...
        '\n'], N);
    for i=1:numel(f)
        s = [s, sprintf('\t\t''%s'': %i grid points\n', f{i}, numel(grid.(f{i})))]; %#ok<AGROW> 
    end
end


==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvgridfrd/lpvgridfrd.m <==
classdef lpvgridfrd
    %LPVGRIDFRD LPV gridded frequency-response data model
    %
    % Linear Parameter-Varying system representation specified in terms of
    % local (i.e., frozen) models at a grid of operating points (i.e.,
    % values for the scheduling signal). The input data for this type of
    % system representation is a set of Linear Time-Invariant
    % (LTI) system models in terms of a frequency-response data (FRD) array, 
    % and the corresponding scheduling signal grid for that
    % linearization.
    %
    % To create plots of the system at the specified grid points, there is
    % no need to manually specify the grid:
    %   lpvsys = LPVcore.lpvgridfrd(sys, grid, __)
    %   bode(lpvsys)
    %   bodemag(lpvsys)
    %   sigma(lpvsys)
    %
    % Syntax:
    %   lpvsys = LPVcore.lpvgridfrd(sys, grid)
    %
    % Inputs:
    %   sys: (N+2)-dimensional FRD array, with N the number of
    %       scheduling signals on which the grid should be defined. The
    %       first two dimensions are used for the input-output channels.
    %       The order of the dimensions should match the order that the
    %       scheduling signal grid is specified in the grid input
    %       parameter.
    %   grid: structure array with the grid points. Each field contains the
    %       grid points for the scheduling signal with the name of the
    %       field. Example: struct('p', [0, 1], 'q', [0, 1]).
    %
    % Example:
    %
    %   Assume frequency-response data collected at scheduling signal p = 0
    %   and p = 1 are available in objects frd0 and frd1, respectively.
    %       >> sys(:, :, 1) = frd0
    %       >> sys(:, :, 2) = frd1
    %       >> grid = struct('p', [0, 1])
    %       >> lpvsys = LPVcore.lpvgridfrd(sys, grid)
    %   Display Bode diagram of local models:
    %       >> bode(lpvsys)
    %
    % See also LPVGRIDSS
    %
    
    properties (SetAccess = private)
        % Structure describing the sampling grid used to create this
        % object. Each field in the structure corresponds to a scheduling
        % signal, the value being the grid points for that scheduling
        % signal.
        %
        % Example:
        %   SamplingGrid = struct('p', [0, 1], 'q', [0, 1])
        SamplingGrid
        % Model array containing the Linear Time-Invariant (LTI) models
        % corresponding to each point in SamplingGrid. The first 2
        % dimensions of ModelArray refer to the output and input channels,
        % respectively. Each subsequent dimension refers to a field in the
        % SamplingGrid structure array.
        ModelArray
        % Number of inputs
        Nu
        % Number of outputs
        Ny
        % Number of scheduling signals
        Np
        % Sampling time
        Ts
        % Unit of sampling time
        TimeUnit
    end

    properties (Dependent)
        % Number of frequency points
        Nf
        % Response data at each grid point. Shorthand for
        % obj.ModelArray.ResponseData
        ResponseData
        % Frequency points at each grid point. Shorthand for
        % obj.ModelArray.Frequency
        Frequency
        % Input name
        InputName
        % Output name
        OutputName
        % Input unit
        InputUnit
        % Output unit
        OutputUnit
        % State unit
        StateUnit
        % Input delay for each input channel
        InputDelay
        % Output delay for each output channel
        OutputDelay
        % System name
        Name
        % Any text that you want to associate with the system
        Notes
        % Any type of data you want to associate with the system
        UserData
    end

    methods
        function obj = lpvgridfrd(sys, grid)
            %LPVGRIDFRD Construct an instance of this class
            
            %% Input validation
            narginchk(2, 2);
            assert(isa(sys, 'frd'), '''sys'' must be a frequency-response data model array');
            assert(size(sys, 1) > 0 && size(sys, 2), ...
                '''sys'' cannot have empty input or output');
            sz = size(sys);
            assert(numel(sz) >= 3, '''sys'' must be a frequency-response data model array with at least 3 dimensions');
            % Truncate trailing 1s in sz, which MATLAB automatically adds
            % when creating a 1D state-space model array.
            if numel(sz) > 3
                for i=numel(sz):-1:4
                    if sz(i) == 1
                        sz(i) = [];
                    else
                        break;
                    end
                end
            end
            % Ensure each dimension of sys (after squeezing a potential last dimension of size 1)
            % has at least 2 elements
            assert(min(sz(3:end) > 1), 'Each scheduling signal must have at least 2 grid points');
            % Number of models in array
            N = prod(sz(3:end));
            % Verify all models have compatible sampling time
            ts = sys(:, :, 1).Ts;
            for i=1:N
                sysi = sys(:, :, i);
                assert(ts == sysi.Ts, ...
                    'All models of ''sys'' must have identical sampling time Ts');
                assert(all(sysi.OutputDelay == 0), ...
                    'Non-zero OutputDelay not supported for ''sys''');
            end
            assert(isstruct(grid), '''grid'' must be a structure array');
            assert(numel(fieldnames(grid)) == numel(sz) - 2, ...
                'Number of fields in ''grid'' must equal number of state-space array dimensions minus two');
            f = fieldnames(grid);
            % gridCell is required for PBINTERP
            gridCell = cell(1, numel(f));
            for i=1:numel(f)
                assert(isnumeric(grid.(f{i})) && numel(grid.(f{i})) == sz(i+2), ...
                    [f{i}, ' in ''grid'' is not compatible with size of ''sys''']);
                gridCell{i} = grid.(f{i});
            end

            V = zeros(size(grid.(f{1}),2), 1);
            for i=2:numel(f)
                V = V .* zeros([ones(1, i-1) size(grid.(f{i}),2)]);
            end
            assert(numel(V) == N, 'LPVcore:gridds:ConstructorArgin',...
                    'number of systems doesn''t fit the grid.')
 
            obj.SamplingGrid = grid;
            obj.ModelArray = sys;
        end
        
        function bode(obj, varargin)
            sys = obj.ModelArray;
            bode(sys, varargin{:});
        end
        
        function bodemag(obj, varargin)
            sys = obj.ModelArray;
            bodemag(sys, varargin{:});
        end
        
        function sigma(obj, varargin)
            sys = obj.ModelArray;
            sigma(sys, varargin{:});
        end

        function val = get.Nu(obj)
            val = size(obj.ModelArray, 2);
        end

        function val = get.Ny(obj)
            val = size(obj.ModelArray, 1);
        end

        function val = get.Np(obj)
            val = numel(fieldnames(obj.SamplingGrid));
        end

        % Properties to inherit from ModelArray

        function val = get.Nf(obj)
            val = numel(obj.Frequency);
        end

        function val = get.Frequency(obj)
            val = obj.ModelArray.Frequency;
        end

        function val = get.ResponseData(obj)
            val = obj.ModelArray.ResponseData;
        end

        function val = isct(obj)
            val = isct(obj.ModelArray);
        end

        function val = isdt(obj)
            val = isdt(obj.ModelArray);
        end

        function val = get.Ts(obj)
            val = obj.ModelArray.Ts;
        end

        function val = get.TimeUnit(obj)
            val = obj.ModelArray.TimeUnit;
        end

        function val = get.InputName(obj)
            val = obj.ModelArray.InputName;
        end

        function obj = set.InputName(obj, val)
            obj.ModelArray.InputName = val;
        end

        function val = get.OutputName(obj)
            val = obj.ModelArray.OutputName;
        end

        function obj = set.OutputName(obj, val)
            obj.ModelArray.OutputName = val;
        end

        function val = get.InputUnit(obj)
            val = obj.ModelArray.InputUnit;
        end

        function obj = set.InputUnit(obj, val)
            obj.ModelArray.InputUnit = val;
        end

        function val = get.OutputUnit(obj)
            val = obj.ModelArray.OutputUnit;
        end

        function obj = set.OutputUnit(obj, val)
            obj.ModelArray.OutputUnit = val;
        end

        function val = get.InputDelay(obj)
            val = obj.ModelArray.InputDelay;
        end

        function obj = set.InputDelay(obj, val)
            obj.ModelArray.InputDelay = val;
        end

        function val = get.OutputDelay(obj)
            val = obj.ModelArray.OutputDelay;
        end

        function obj = set.OutputDelay(obj, val)
            obj.ModelArray.OutputDelay = val;
        end

        function val = get.Name(obj)
            val = obj.ModelArray.Name;
        end

        function obj = set.Name(obj, val)
            obj.ModelArray.Name = val;
        end

        function val = get.Notes(obj)
            val = obj.ModelArray.Notes;
        end

        function obj = set.Notes(obj, val)
            obj.ModelArray.Notes = val;
        end

        function val = get.UserData(obj)
            val = obj.ModelArray.UserData;
        end

        function obj = set.UserData(obj, val)
            obj.ModelArray.UserData = val;
        end

        % Interconnect functions

        function sys = horzcat(varargin)
            assertequalgrid(varargin{:});
            models = cellfun(@(x) x.ModelArray, varargin, 'UniformOutput', false);
            modelArray = horzcat(models{:});
            sys = LPVcore.lpvgridfrd(modelArray, varargin{1}.SamplingGrid);
        end

        function sys = vertcat(varargin)
            assertequalgrid(varargin{:});
            models = cellfun(@(x) x.ModelArray, varargin, 'UniformOutput', false);
            modelArray = vertcat(models{:});
            sys = LPVcore.lpvgridfrd(modelArray, varargin{1}.SamplingGrid);
        end

        function sys = blkdiag(varargin)
            assertequalgrid(varargin{:});
            models = cellfun(@(x) x.ModelArray, varargin, 'UniformOutput', false);
            modelArray = blkdiag(models{:});
            sys = LPVcore.lpvgridfrd(modelArray, varargin{1}.SamplingGrid);
        end

        function sys = append(varargin)
            sys = blkdiag(varargin{:});
        end

        function sys1 = series(sys1, sys2, varargin)
            assertequalgrid(sys1, sys2);
            sys1.ModelArray = series(sys1.ModelArray, sys2.ModelArray, varargin{:});
        end

        function sys1 = parallel(sys1, sys2, varargin)
            assertequalgrid(sys1, sys2);
            sys1.ModelArray = parallel(sys1.ModelArray, sys2.ModelArray, varargin{:});
        end

        function sys1 = feedback(sys1, sys2, varargin)
            assertequalgrid(sys1, sys2);
            sys1.ModelArray = feedback(sys1.ModelArray, sys2.ModelArray, varargin{:});
        end

        function sys = ctranspose(sys)
            sys.ModelArray = ctranspose(sys.ModelArray);
        end

        function sys = transpose(sys)
            sys = transpose(sys.ModelArray);
        end

        function sys1 = lft(sys1, sys2, varargin)
            assertequalgrid(sys1, sys2);
            sys1.ModelArray = lft(sys1.ModelArray, sys2.ModelArray, varargin{:});
        end

        function sysc = connect(varargin)
            % Check which input arguments are LPVGRIDFRD objects. From
            % these, ModelArray should be extracted and passed to built-in
            % CONNECT.
            gridssArgsLogicalIndex = cellfun(@(x) isa(x,'LPVcore.lpvgridfrd'), varargin);
            gridssIndex = find(gridssArgsLogicalIndex);
            sys = varargin(gridssArgsLogicalIndex);
            num_sys = numel(sys);
            sysModelArray = cell(1,num_sys);
            for i=1:num_sys
                sysModelArray{i} = varargin{gridssIndex(i)}.ModelArray;
            end
            assertequalgrid(sys{:});
            nonGridssArgs = varargin(~gridssArgsLogicalIndex);
            sysc = sys{1};
            sysc.ModelArray = connect(sysModelArray{:}, nonGridssArgs{:});
        end

        function sz = size(obj)
            % SIZE Get size of gridded LPV-FRD representation
            %
            % Syntax:
            %   sz = size(obj)
            %
            % Outputs:
            %   sz: row vector of integers. The first two integers are the
            %   output and input size, respectively. The remaining integers
            %   each represent the number of grid points corresponding to
            %   the scheduling signal in obj.SamplingGrid.
            %
            % Example:
            %   sz = size(obj) --> sz = [2, 3, 4, 5]
            %   Indicates obj has 2 outputs, 3 inputs, 4 grid points for
            %   the 1st scheduling signal and 5 grid points for the 2nd
            %   scheduling signal.
            %
            narginchk(1, 1);
            sz = size(obj.ModelArray);
            % Truncate trailing 1s in sz, which MATLAB automatically adds
            % when creating a 1D state-space model array.
            if numel(sz) > 3
                for i=numel(sz):-1:4
                    if sz(i) == 1
                        sz(i) = [];
                    else
                        break;
                    end
                end
            end
        end
    end

    methods (Hidden)
        function assertequalgrid(varargin)
            % ASSERTEQUALGRID Asserts that sampling grid of all input models
            % are equal
            %
            %   Syntax:
            %       tf = assertequalgrid(sys1, sys2, ..., sysn)
            %
            if nargin == 1
                return
            end
            grids = cellfun(@(x) x.SamplingGrid, varargin, 'UniformOutput', false);
            assert(isequal(grids{:}), '''SamplingGrid'' of all models must be equal');
        end
    end
end
        

==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvgridss/disp.m <==
function disp(obj)
% DISP Provide info on the lpvgridss object
%
%   Syntax:
%       disp(sys)
%
%   Inputs:
%       sys: lpvgridss object
%
narginchk(1, 1);

if isempty(obj)
    fprintf('Empty gridded LPV-SS model');
    return;
end

if isct(obj)
    Qstr  = '(d/dt)';
    emptyQstr = '      ';
else
    Qstr  = '(q^-1)';
    emptyQstr = '      ';
end

% Model type
if isct(obj)
    timeStr = 'Continuous-time';
else
    timeStr = 'Discrete-time';
end
% Gridded Y/N
if isa(obj, 'LPVcore.lpvgridss')
    gridStr = 'gridded';
else
    gridStr = '';
end
fprintf('%s %s LPV-SS model\n\n', timeStr, gridStr);

% Determine whether to display B and D
if obj.Nu > 0
    depB = determineDependence(obj, 'B');
    if depB == 0
        inputStrB = '';
    elseif depB == 1
        inputStrB = '+ B u';
    elseif depB == 2
        inputStrB = '+ B(p) u';
    end
    depD = determineDependence(obj, 'D');
    if depD == 0
        inputStrD = '';
    elseif depD == 1
        inputStrD = '+ D u';
    elseif depD == 2
        inputStrD = '+ D(p) u';
    end
else
    inputStrB = '';
    inputStrD = '';
end
% State equation
depA = determineDependence(obj, 'A');
if depA > 1
    fprintf('    %sx = %s x %s\n', ...
        Qstr, 'A(p)', inputStrB);
else
    fprintf('    %sx = %s x %s\n', ...
        Qstr, 'A', inputStrB);
end
% Output equation
depC = determineDependence(obj, 'C');
if depC > 1
    fprintf('    %sy = %s x %s\n\n', ...
        emptyQstr, 'C(p)', inputStrD);
else
    fprintf('    %sy = %s x %s\n\n', ...
        emptyQstr, 'C', inputStrD);
end

% Description of input-scheduling-output
fprintf('with\n\n');
fprintf('    Nr. of inputs:             %d\n', obj.Nu);
fprintf('    Nr. of scheduling signals: %d\n', obj.Np);
fprintf('    Nr. of outputs:            %d\n', obj.Ny);
nx = obj.Nx;
if numel(nx) == 1
    fprintf('    Nr. of states:             %d\n', nx);
else
    fprintf('    Nr. of states:             between %d and %d\n', nx(1), nx(2));
end
fprintf('\n');

% Description of sampling grid (for lpvgridss)
if isa(obj, 'LPVcore.lpvgridss')
    fprintf('%s\n', gridString(obj));
end

% Sample time
if ~isct(obj)
    if obj.Ts == -1
        TsStr = 'unspecified';
    else
        TsStr = sprintf('%g %s',obj.Ts,obj.TimeUnit);
    end
    fprintf('%s: %s.\n', 'Sample time', TsStr);
end

end

%% Local functions
function s = gridString(obj)
    % String representation of SamplingGrid
    grid = obj.SamplingGrid;
    f = fieldnames(grid);
    N = 1;
    for i=1:numel(f)
        N = N * numel(grid.(f{i}));
    end
    s = sprintf(['Sampling grid:\n\n', ...
        '\tNr. of samples:\t\t\t   %i', ...
        '\n'], N);
    for i=1:numel(f)
        g = grid.(f{i});
        if numel(g) > 1
            s = [s, sprintf('\t\t''%s'': %i grid points between %d and %d\n', f{i}, ...
                numel(g), min(g), max(g))]; %#ok<AGROW> 
        else
            s = [s, sprintf('\t\t''%s'': 1 grid point at %d\n', f{i}, g)]; %#ok<AGROW>
        end
    end
end

function dep = determineDependence(sys, propname)
    % Determine the type of scheduling dependence of a given property of sys.
    % The dependence type is returned as one of the following:
    %   dep = 0: all coefficients have the same size and are 0
    %   dep = 1: all coefficients have the same size and are equal
    %   dep = 2: coefficients do not have the same or are inequal

    % If the requested property is NOT D (but A, B, C, E), then we need to
    % first check if the state dimension is consistent across all grid
    % points. Otherwise, calling sys.(propname) directly gives an error.
    if ~strcmp(propname, 'D')
        nx = sys.Nx;
        % If the state dimension is inconsistent, we know that the
        % coefficient has a dependence on the scheduling signal.
        if numel(nx) > 1
            dep = 2;
            return;
        end
    end
    arr = sys.(propname);
    if norm(arr, 'fro') == 0
        dep = 0;
    else
        if norm(diff(arr, 1, 3), 'fro') == 0
            dep = 1;
        else
            dep = 2;
        end
    end
end


==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvgridss/lpvgridss.m <==
classdef (InferiorClasses = {?ss, ?tf, ?zpk}) lpvgridss
    %LPVGRIDSS LPV gridded state-space representation
    %
    % Linear Parameter-Varying system representation specified in terms of
    % local (i.e., frozen) models at a grid of operating points (i.e.,
    % values for the scheduling signal). The input data for this type of
    % system representation is therefore a set of Linear Time-Invariant
    % (LTI) system models, specified in terms of a state-space array, 
    % and the corresponding scheduling signal grid for that
    % linearization.
    %
    % A global behavior is defined from the grid by using the LPVINTERPSS
    % function. Example with piecewise linear ('pwlinear') interpolation:
    %
    %   >> container = LPVcore.lpvgridss(ssarray, grid)
    %   >> globalmodel = lpvinterpss(container, 'pwlinear')
    %
    % To create plots of the system at the specified grid points, there is
    % no need to manually specify the grid:
    %   lpvsys = LPVcore.lpvgridss(sys, grid, __)
    %   bode(lpvsys)
    %   bodemag(lpvsys)
    %   sigma(lpvsys)
    %
    % Syntax:
    %   lpvsys = LPVcore.lpvgridss(sys, grid)
    %
    % Inputs:
    %   sys: (N+2)-dimensional state-space array, with N the number of
    %       scheduling signals on which the grid should be defined. The
    %       first two dimensions are used for the input-output channels.
    %       The order of the dimensions should match the order that the
    %       scheduling signal grid is specified in the grid input
    %       parameter.
    %   grid: structure array with the grid points. Each field contains the
    %       grid points for the scheduling signal with the name of the
    %       field. Example: struct('p', [0, 1], 'q', [0, 1]).
    %
    % See also LPVINTERPSS
    %
    
    properties (SetAccess = private)
        % Structure describing the sampling grid used to create this
        % object. Each field in the structure corresponds to a scheduling
        % signal, the value being the grid points for that scheduling
        % signal.
        %
        % Example:
        %   SamplingGrid = struct('p', [0, 1], 'q', [0, 1])
        SamplingGrid
        % Model array containing the Linear Time-Invariant (LTI) models
        % corresponding to each point in SamplingGrid. The first 2
        % dimensions of ModelArray refer to the output and input channels,
        % respectively. Each subsequent dimension refers to a field in the
        % SamplingGrid structure array.
        ModelArray
        % Number of inputs
        Nu
        % Number of outputs
        Ny
        % Number of scheduling signals
        Np
        % Number of states. If the number of states is not identical across
        % local modes, then Nx is a vector of 2 elements: the minimum and
        % maximum number of states.
        Nx
        % Sampling time
        Ts
        % Unit of sampling time
        TimeUnit
    end

    properties (Dependent)
        % A-matrix of model at each grid point. Shorthand for
        % obj.ModelArray.A
        A
        % B-matrix of model at each grid point. Shorthand for
        % obj.ModelArray.B
        B
        % C-matrix of model at each grid point. Shorthand for
        % obj.ModelArray.C
        C
        % D-matrix of model at each grid point. Shorthand for
        % obj.ModelArray.D
        D
        % Input name
        InputName
        % Output name
        OutputName
        % Input unit
        InputUnit
        % Output unit
        OutputUnit
        % State unit
        StateUnit
        % Input delay for each input channel
        InputDelay
        % Output delay for each output channel
        OutputDelay
        % System name
        Name
        % Any text that you want to associate with the system
        Notes
        % Any type of data you want to associate with the system
        UserData
    end

    methods
        function obj = lpvgridss(sys, grid)
            %LPVGRIDSS Construct an instance of this class
            
            %% Input validation
            narginchk(2, 2);
            assert(isa(sys, 'ss'), '''sys'' must be a state-space model array');
            assert(size(sys, 1) > 0 && size(sys, 2), ...
                '''sys'' cannot have empty input or output');
            sz = size(sys);
            assert(numel(sz) >= 3, '''sys'' must be a state-space model array with at least 3 dimensions');
            % Truncate trailing 1s in sz, which MATLAB automatically adds
            % when creating a 1D state-space model array.
            if numel(sz) > 3
                for i=numel(sz):-1:4
                    if sz(i) == 1
                        sz(i) = [];
                    else
                        break;
                    end
                end
            end
            % Number of state-space models in array
            N = prod(sz(3:end));
            assert(all(sys.OutputDelay(:) == 0), ...
                    'Non-zero OutputDelay not supported for ''sys''');
            assert(isstruct(grid), '''grid'' must be a structure array');
            f = fieldnames(grid);
            % gridCell is required for PBINTERP
            gridCell = cell(1, numel(f));
            % Pad the size vector sz with 1s
            sz = [sz, ones(1, numel(f) - numel(sz) + 2)];
            for i=1:numel(f)
                assert(isnumeric(grid.(f{i})) && numel(grid.(f{i})) == sz(i+2), ...
                    [f{i}, ' in ''grid'' is not compatible with size of ''sys''']);
                gridCell{i} = grid.(f{i});
            end

            V = zeros(size(grid.(f{1}),2), 1);
            for i=2:numel(f)
                V = V .* zeros([ones(1, i-1) size(grid.(f{i}),2)]);
            end
            assert(numel(V) == N, 'LPVcore:gridds:ConstructorArgin',...
                    'number of systems doesn''t fit the grid.')
 
            obj.SamplingGrid = grid;
            obj.ModelArray = sys;
        end
        
        function bode(obj, varargin)
            sys = obj.ModelArray;
            bode(sys, varargin{:});
        end
        
        function bodemag(obj, varargin)
            sys = obj.ModelArray;
            bodemag(sys, varargin{:});
        end
        
        function sigma(obj, varargin)
            sys = obj.ModelArray;
            sigma(sys, varargin{:});
        end

        function val = get.Nu(obj)
            val = size(obj.ModelArray, 2);
        end

        function val = get.Ny(obj)
            val = size(obj.ModelArray, 1);
        end

        function val = get.Np(obj)
            val = numel(fieldnames(obj.SamplingGrid));
        end

        % Properties to inherit from ModelArray

        function val = get.Nx(obj)
            % Try to get the number of states from obj.A, but if number of
            % states vary between grid points, this is impossible.
            % In that case, find bounds on the states.
            try
                val = size(obj.A, 1);
            catch ME
                if strcmp(ME.identifier, 'Control:ltiobject:get4')
                    nx_ = order(obj.ModelArray);
                    val = [min(nx_, [], "all"), max(nx_, [], "all")];
                else
                    rethrow(ME);
                end
            end
        end

        function val = get.A(obj)
            val = obj.ModelArray.A;
        end

        function obj = set.A(obj,val)
            obj.ModelArray.A = val;
        end

        function val = get.B(obj)
            val = obj.ModelArray.B;
        end

        function obj = set.B(obj,val)
            obj.ModelArray.B = val;
        end

        function val = get.C(obj)
            val = obj.ModelArray.C;
        end

        function obj = set.C(obj,val)
            obj.ModelArray.C = val;
        end

        function val = get.D(obj)
            val = obj.ModelArray.D;
        end

        function obj = set.D(obj,val)
            obj.ModelArray.D = val;
        end

        function val = isct(obj)
            val = isct(obj.ModelArray);
        end

        function val = isdt(obj)
            val = isdt(obj.ModelArray);
        end

        function val = get.Ts(obj)
            val = obj.ModelArray.Ts;
        end

        function val = get.TimeUnit(obj)
            val = obj.ModelArray.TimeUnit;
        end

        function val = get.InputName(obj)
            val = obj.ModelArray.InputName;
        end

        function obj = set.InputName(obj, val)
            obj.ModelArray.InputName = val;
        end

        function val = get.OutputName(obj)
            val = obj.ModelArray.OutputName;
        end

        function obj = set.OutputName(obj, val)
            obj.ModelArray.OutputName = val;
        end

        function val = get.InputUnit(obj)
            val = obj.ModelArray.InputUnit;
        end

        function obj = set.InputUnit(obj, val)
            obj.ModelArray.InputUnit = val;
        end

        function val = get.OutputUnit(obj)
            val = obj.ModelArray.OutputUnit;
        end

        function obj = set.OutputUnit(obj, val)
            obj.ModelArray.OutputUnit = val;
        end

        function val = get.StateUnit(obj)
            val = obj.ModelArray.StateUnit;
        end

        function obj = set.StateUnit(obj, val)
            obj.ModelArray.StateUnit = val;
        end

        function val = get.InputDelay(obj)
            val = obj.ModelArray.InputDelay;
        end

        function obj = set.InputDelay(obj, val)
            obj.ModelArray.InputDelay = val;
        end

        function val = get.OutputDelay(obj)
            val = obj.ModelArray.OutputDelay;
        end

        function obj = set.OutputDelay(obj, val)
            obj.ModelArray.OutputDelay = val;
        end

        function val = get.Name(obj)
            val = obj.ModelArray.Name;
        end

        function obj = set.Name(obj, val)
            obj.ModelArray.Name = val;
        end

        function val = get.Notes(obj)
            val = obj.ModelArray.Notes;
        end

        function obj = set.Notes(obj, val)
            obj.ModelArray.Notes = val;
        end

        function val = get.UserData(obj)
            val = obj.ModelArray.UserData;
        end

        function obj = set.UserData(obj, val)
            obj.ModelArray.UserData = val;
        end

        % Interconnect functions

        function sys = horzcat(varargin)
            assertequalgrid(varargin{:});
            models = varargin;
            for i = 1:numel(models)
                if isa(models{i}, 'LPVcore.lpvgridss')
                    models{i} = models{i}.ModelArray;
                    index = i;
                end
            end
            modelArray = horzcat(models{:});
            sys = LPVcore.lpvgridss(modelArray, varargin{index}.SamplingGrid);
        end

        function sys = vertcat(varargin)
            assertequalgrid(varargin{:});
            models = varargin;
            for i = 1:numel(models)
                if isa(models{i}, 'LPVcore.lpvgridss')
                    models{i} = models{i}.ModelArray;
                    index = i;
                end
            end
            modelArray = vertcat(models{:});
            sys = LPVcore.lpvgridss(modelArray, varargin{index}.SamplingGrid);
        end

        function sys = blkdiag(varargin)
            assertequalgrid(varargin{:});
            models = varargin;
            for i = 1:numel(models)
                if isa(models{i}, 'LPVcore.lpvgridss')
                    models{i} = models{i}.ModelArray;
                    index = i;
                end
            end
            modelArray = blkdiag(models{:});
            sys = LPVcore.lpvgridss(modelArray, varargin{index}.SamplingGrid);
        end

        function obj = uplus(obj)
            % UPLUS Unary addition
            obj.ModelArray = uplus(obj.ModelArray);
        end
        
        function obj = uminus(obj)
            % UMINUS Unary subtraction
            obj.ModelArray = uminus(obj.ModelArray);
        end
        
        function S = plus(S1, S2)
            assertequalgrid(S1, S2);
            if ~isa(S1, 'LPVcore.lpvgridss')
                S = plus(S1, S2.ModelArray);
                S = LPVcore.lpvgridss(S, S2.SamplingGrid);
            elseif ~isa(S2, 'LPVcore.lpvgridss')
                S = plus(S1.ModelArray, S2);
                S = LPVcore.lpvgridss(S, S1.SamplingGrid);
            else
                S = plus(S1.ModelArray, S2.ModelArray);
                S = LPVcore.lpvgridss(S, S1.SamplingGrid);
            end
        end
        
        function S = minus(S1, S2)
            % MINUS Subtraction
            S = plus(S1, -S2);
        end
        
        function S = mtimes(S1, S2)
            assertequalgrid(S1, S2);
            if ~isa(S1, 'LPVcore.lpvgridss')
                S = mtimes(S1, S2.ModelArray);
                S = LPVcore.lpvgridss(S, S2.SamplingGrid);
            elseif ~isa(S2, 'LPVcore.lpvgridss')
                S = mtimes(S1.ModelArray, S2);
                S = LPVcore.lpvgridss(S, S1.SamplingGrid);
            else
                S = mtimes(S1.ModelArray, S2.ModelArray);
                S = LPVcore.lpvgridss(S, S1.SamplingGrid);
            end
        end
        
        function C = mpower(A, b)
            C = A;
            C.ModelArray = mpower(A.ModelArray, b);
        end

        function sys = append(varargin)
            sys = blkdiag(varargin{:});
        end

        function sysout = series(sys1, sys2, varargin)
            assertequalgrid(sys1, sys2);
            if ~isa(sys1, 'LPVcore.lpvgridss')
                sysout = sys2;
                sysout.ModelArray = series(sys1, sys2.ModelArray, varargin{:});
            elseif ~isa(sys2, 'LPVcore.lpvgridss')
                sysout = sys1;
                sysout.ModelArray = series(sys1.ModelArray, sys2, varargin{:});
            else
                sysout = sys1;
                sysout.ModelArray = series(sys1.ModelArray, sys2.ModelArray, varargin{:});
            end
        end

        function sysout = parallel(sys1, sys2, varargin)
            assertequalgrid(sys1, sys2);
            if ~isa(sys1, 'LPVcore.lpvgridss')
                sysout = sys2;
                sysout.ModelArray = parallel(sys1, sys2.ModelArray, varargin{:});
            elseif ~isa(sys2, 'LPVcore.lpvgridss')
                sysout = sys1;
                sysout.ModelArray = parallel(sys1.ModelArray, sys2, varargin{:});
            else
                sysout = sys1;
                sysout.ModelArray = parallel(sys1.ModelArray, sys2.ModelArray, varargin{:});
            end
        end

        function sysout = feedback(sys1, sys2, varargin)
            assertequalgrid(sys1, sys2);
            if ~isa(sys1, 'LPVcore.lpvgridss')
                sysout = sys2;
                sysout.ModelArray = feedback(sys1, sys2.ModelArray, varargin{:});
            elseif ~isa(sys2, 'LPVcore.lpvgridss')
                sysout = sys1;
                sysout.ModelArray = feedback(sys1.ModelArray, sys2, varargin{:});
            else
                sysout = sys1;
                sysout.ModelArray = feedback(sys1.ModelArray, sys2.ModelArray, varargin{:});
            end
        end

        function sys = ctranspose(sys)
            sys.ModelArray = ctranspose(sys.ModelArray);
        end

        function sys = transpose(sys)
            sys.ModelArray = transpose(sys.ModelArray);
        end

        function sys = c2d(sys, varargin)
            sys.ModelArray = c2d(sys.ModelArray, varargin{:});
        end

        function sysout = lft(sys1, sys2, varargin)
            assertequalgrid(sys1, sys2);
            if ~isa(sys1, 'LPVcore.lpvgridss')
                sysout = sys2;
                sysout.ModelArray = lft(sys1, sys2.ModelArray, varargin{:});
            elseif ~isa(sys2, 'LPVcore.lpvgridss')
                sysout = sys1;
                sysout.ModelArray = lft(sys1.ModelArray, sys2, varargin{:});
            else
                sysout = sys1;
                sysout.ModelArray = lft(sys1.ModelArray, sys2.ModelArray, varargin{:});
            end
        end

        function sysc = connect(varargin)
            % Check which input arguments are LPVGRIDSS objects. From
            % these, ModelArray should be extracted and passed to built-in
            % CONNECT.
            gridssArgsLogicalIndex = cellfun(@(x) isa(x,'LPVcore.lpvgridss'), varargin);
            gridssIndex = find(gridssArgsLogicalIndex);
            sys = varargin(gridssArgsLogicalIndex);
            num_sys = numel(sys);
            sysModelArray = cell(1,num_sys);
            for i=1:num_sys
                sysModelArray{i} = varargin{gridssIndex(i)}.ModelArray;
            end
            assertequalgrid(sys{:});
            nonGridssArgs = varargin(~gridssArgsLogicalIndex);
            sysc = sys{1};
            sysc.ModelArray = connect(sysModelArray{:}, nonGridssArgs{:});
        end

        function sz = size(obj)
            % SIZE Get size of gridded LPV-SS representation
            %
            % Syntax:
            %   sz = size(obj)
            %
            % Outputs:
            %   sz: row vector of integers. The first two integers are the
            %   output and input size, respectively. The remaining integers
            %   each represent the number of grid points corresponding to
            %   the scheduling signal in obj.SamplingGrid.
            %
            % Example:
            %   sz = size(obj) --> sz = [2, 3, 4, 5]
            %   Indicates obj has 2 outputs, 3 inputs, 4 grid points for
            %   the 1st scheduling signal and 5 grid points for the 2nd
            %   scheduling signal.
            %
            narginchk(1, 1);
            sz = size(obj.ModelArray);
            % Truncate trailing 1s in sz, which MATLAB automatically adds
            % when creating a 1D state-space model array.
            if numel(sz) > 3
                for i=numel(sz):-1:4
                    if sz(i) == 1
                        sz(i) = [];
                    else
                        break;
                    end
                end
            end
        end
    end

    methods (Hidden)
        function Ns = numsys(obj)
            % NUMSYS Return the number of local systems in this container
            % object
            sz = size(obj);
            sz(end+1) = 1;
            Ns = prod(sz(3:end));
        end
    end

    methods (Hidden, Access = protected)

        function B = subsref_(A, varargin)
            %SUBSREF_ Wrapper around SUBSREF for use in class methods.
            %
            %   For more info: https://nl.mathworks.com/matlabcentral/answers/101830-why-is-the-subsref-method-not-called-when-used-from-within-a-method-of-a-class
            %
            S.type = '()';
            S.subs = varargin;
            B = subsref(A, S);
        end
    end

    methods (Hidden)
        function assertequalgrid(varargin)
            % ASSERTEQUALGRID Asserts that sampling grid of all input models
            % are equal
            %
            %   Syntax:
            %       tf = assertequalgrid(sys1, sys2, ..., sysn)
            %
            if nargin == 1
                return
            end

            ii = 1;
            for i = 1:numel(varargin)
                if isa(varargin{i}, 'LPVcore.lpvgridss')
                    grids{ii} = varargin{i}.SamplingGrid; %#ok<AGROW>
                    ii = ii + 1;
                end
            end
            if numel(grids) == 1
                return
            end
            assert(isequal(grids{:}), '''SamplingGrid'' of all models must be equal');
        end
    end
end
        

==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvgridss/subsref.m <==
function varargout = subsref(obj, S)
%SUBSREF Subscripted referencing for lpvgridss objects.
%
%   F = P(i:j, k:l)
%
%   Inputs:
%       P: indexed lpvgridss object.
%       S: indexing structure.
%
%   Outputs:
%       F: result of indexing expression.
%
%   This method overloads the builtin SUBSREF functionality for the case of
%   2-dimensional parentheses indexing. In this case, it indexes the
%   input and output channels of the lpvgridss object.
%
%   See also LPVGRIDSS.

% Only subsref of the following form are overloaded: P(x, y)
% This implies that S.type == '()' with 2 subscripts S.subs.
if numel(S) == 1 && strcmp(S.type, '()') && numel(S.subs) >= 2
    ysubs = S.subs{1};
    usubs = S.subs{2};
    ModelArray = subsref(obj.ModelArray, S);
    sz = size(ModelArray);
    if prod(sz(3:end)) >= 2
        % Each dimension after the 3rd of S.subs corresponds to a dimension
        % on the sampling grid.
        samplingGrid_ = obj.SamplingGrid;
        if numel(S.subs) > 2
            % Check that the number of dimensions of S.subs matches
            % SamplingGrid
            fields = fieldnames(obj.SamplingGrid);
            assert(numel(S.subs) - 2 == numel(fields), ...
                ['Linear indexing for LPVGRIDSS objects ', ...
                'with a multi-dimensional grid is not supported.']);
            for i=1:numel(fields)
                field = fields{i};
                grid = obj.SamplingGrid.(field);
                % Note the +2 because first 2 dimension correspond to IO
                % channels
                samplingGrid_.(field) = grid(S.subs{i+2});
            end
        end
        sysout = LPVcore.lpvgridss(ModelArray, samplingGrid_);
    else
        sysout = ModelArray;
    end
    sysout.InputName = obj.InputName(usubs);
    sysout.InputUnit = obj.InputUnit(usubs);
    sysout.InputDelay = obj.InputDelay(usubs);
    sysout.OutputName = obj.OutputName(ysubs);
    sysout.OutputUnit = obj.OutputUnit(ysubs);
    sysout.OutputDelay = obj.OutputDelay(ysubs);
    varargout{1} = sysout;
else
    [varargout{1:nargout}] = builtin('subsref', obj, S);
end

==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvio/ctsim_.m <==
function [y, t] = ctsim_(obj, p, u, tin, solver, solverOpts, solverMode)
% CTSIM_ CT simulation of LPV-IO system
%
%   Syntax:
%       [y, t] = ctsim_(obj, p, u, tin, solver, solverOpts)
%
%   Inputs:
%       p: N-by-np matrix
%       u: N-by-nu matrix
%       tin: vector of N equidistant time instants at which p and u are provided
%       solver: solver specified as function handle (e.g., @ode45)
%       solverOpts: solver options
%
%   Outputs:
%       y: N-by-ny matrix with simulated response
%       t: vector of N time instants at which y is provided
%
%   See also: LPVIO/DTSIM_

    Ts = tin(2) - tin(1);
    tm = obj.SchedulingTimeMap;
    rho = tm.feval(p,Ts);
    urho = ctevalu(obj,u,Ts);
    
    % If Na = 0, then the system represents a static gain y = B u, which
    % can be explicitly calculated
    if obj.Na == 0
        B_ = cellfun(@(x)feval(x, rho), obj.B, 'UniformOutput', false);
        B_ = cell2mat(B_);
        N = size(urho, 1);
        y = NaN(N, obj.Ny);
        for i=1:N
            y(i, :) = urho(i, :) * B_(:, :, i)';
        end
        t = tin;
        return
    end
    
    % If Na > 0, an ODE has to be solved
    x0 = zeros(obj.Na*obj.Ny, 1);
    
    if strcmp(solverMode, 'accurate')
        fun = @(t, x) odefun(t, tin, x, rho, urho, obj);
        [t, x] = solver(fun, tin, x0, solverOpts);
    elseif strcmp(solverMode, 'fast') %default
        Aeval = cell2mat(cellfun(@(x) feval(x, rho), obj.A, 'UniformOutput', false));
        Beval = cell2mat(cellfun(@(x) feval(x, rho), obj.B, 'UniformOutput', false));
        szA = [size(Aeval) obj.Na+1];
        szA(2) = szA(2)/szA(4);
        fun = @(t, x) odefunfast(t, tin, x, urho, obj, Aeval, Beval, szA);
        [t, x] = solver(fun, tin, x0, solverOpts);
    end
        
    
    y = x(:,1:obj.Ny);





end

function dxdt = odefun(t, tin, x, rho, urho, obj)
    rho_ = interp1(tin, rho, t);
    u_ = interp1(tin, urho, t)';

    % compute F
    Aeval = cellfun(@(x) feval(x, rho_), obj.A, 'UniformOutput', false); 
    Fbot = -Aeval{obj.Na+1} \ cell2mat(Aeval(1:end-1));  
    Ftop = [zeros((obj.Na-1)*obj.Ny, obj.Ny), ...
        eye((obj.Na-1) * obj.Ny)];       
    F = [Ftop; Fbot];

    % compute B        
    Beval = cellfun(@(x) Aeval{obj.Na+1} \ feval(x, rho_), obj.B, ...
        'UniformOutput', false);      
    B = [ zeros((obj.Na-1) * obj.Ny, (obj.Nb + 1) * obj.Nu); ...
        cell2mat(Beval) ];

    dxdt = F * x + B * u_;

end

function dxdt = odefunfast(t, tin, x, urho, obj, Aeval, Beval, szA)
    u_ = interp1(tin, urho, t)';

    % compute F
    Aeval_ = permute(interp1(tin, permute(Aeval,[3 2 1]), t),[3 2 1]); %check
%    Fbot = -Aeval{obj.Na+1} \ cell2mat(Aeval(1:end-1));
    Fbot = -Aeval_(:,end-szA(2)+1:end) \ Aeval_(:,1:end-szA(2)); %check
    
    Ftop = [zeros((obj.Na-1)*obj.Ny, obj.Ny), ...
        eye((obj.Na-1) * obj.Ny)];       
    F = [Ftop; Fbot];

    % compute B
    Beval_ = permute(interp1(tin, permute(Beval,[3 2 1]), t), [3 2 1]);
    B_ = Aeval_(:,end-szA(2)+1:end) \ Beval_;
    B = [ zeros((obj.Na-1) * obj.Ny, (obj.Nb + 1) * obj.Nu); ...
        B_ ];

    dxdt = F * x + B * u_;


end

function urho = ctevalu(obj, u, Ts)            
    N = size(u, 1);
    urho = NaN(N, (obj.Nb+1) * obj.Nu);
    for j=1:obj.Nb+1
        diff = j - 1;
        urho(:, (j-1)*obj.Nu+1:j*obj.Nu) = u;
        for i=1:diff
            if obj.Nu > 1
                [~, urho(:, (j-1)*obj.Nu+1:j*obj.Nu)] = ...
                gradient(urho(:, (j-1)*obj.Nu+1:j*obj.Nu), Ts);
            else
                urho(:, (j-1)*obj.Nu+1:j*obj.Nu) = ...
                gradient(urho(:, (j-1)*obj.Nu+1:j*obj.Nu), Ts);
            end
        end
    end
end



==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvio/disp.m <==
function disp(obj)
% DISP Provide info on the lpvio object
%
%   Syntax:
%       disp(sys)
%
%   Inputs:
%       sys: lpvio object
%
narginchk(1, 1);

if isempty(obj)
    fprintf('Empty LPV-IO model');
    return;
end

if isct(obj)
    Qstr  = '(d/dt)';
    Qistr = 'd^i/dt^i';
    emptyQstr = '      ';
else
    Qstr  = '(q^-1)';
    Qistr = 'q^-i';
    emptyQstr = '      ';
end

% Model type
if isct(obj)
    timeStr = 'Continuous-time';
else
    timeStr = 'Discrete-time';
end
fprintf('%s LPV-IO model\n\n', timeStr);

if obj.Na > 0
    Astr = ['(I + A(p,', Qstr, '))'];
else
    Astr = ['         ', emptyQstr, '  '];
end

if obj.Nu > 0
    Bstr = ['B(p,', Qstr, ')'];
    inputStr = [Bstr, ' u'];
else
    inputStr = '0';
end

% IO equation
fprintf('    %s y = %s\n\n', ...
    Astr, inputStr);

% Descprition of polynomials A, B
fprintf('with\n\n');
if obj.Na > 0
    fprintf('\tA(p,%s) = sum( A(p){i} %s, i = 1,...,Na)\n', ...
        Qstr, Qistr);
end
if obj.Nu > 0
    fprintf('\tB(p,%s) = sum( B(p){i} %s, i = 0,...,Nb)\n', ...
        Qstr, Qistr);
end
fprintf('\n');

% Description of input-scheduling-output
fprintf('and\n\n');
if obj.Na > 0
    fprintf('    Na: %d\n', obj.Na);
end
if obj.Nu > 0
    fprintf('    Nb: %d\n', obj.Nb);
end
fprintf('\n');
fprintf('    Nr. of inputs:             %d\n', obj.Nu);
fprintf('    Nr. of scheduling signals: %d (extended: %d)\n', obj.Np, obj.Nrho);
fprintf('    Nr. of outputs:            %d\n\n', obj.Ny);

% Sample time
if ~isct(obj)
    if obj.Ts == -1; TsStr = 'unspecified';
    else;            TsStr = sprintf('%g %s',obj.Ts,obj.TimeUnit);                      end
    
    fprintf('%s: %s.\n', 'Sample time', TsStr);
end

end


==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvio/dtsim_.m <==
function [y, t] = dtsim_(obj, p, u, p0, pf, u0, y0)
%DTSIM_ DT simulation of LPV-IO system
%
%   Syntax:
%       [y, t] = dtsim_(obj, p, u, p0, pf, u0, y0)
%
%   Inputs:
%       p: N-by-np matrix
%       u: N-by-nu matrix
%       p0: M0-by-np matrix of initial values of p
%       pf: Mf-by-np matrix of final values of p
%       u0: nb-by-nu matrix of initial values of u
%       y0: na-by-ny matrix of initial values of y
%
%   Outputs:
%       y: N-by-ny matrix of output values
%       t: column vector of N entries denoting the time of the output
%           values.

na = obj.Na;
nb = obj.Nb;
ny = obj.Ny;

A = obj.A;
B = obj.B;

tm = obj.SchedulingTimeMap;

M = size(p, 1);
if ~isempty(tm.Map)
    M0 = -min(min(tm.Map), 0);
else
    M0 = 0;
end

p = [p0; p; pf];
istart = M0 + 1;
iend = istart + M - 1;

y = [y0; zeros(M, ny)];

u = [u0; u];

% Apply InputDelay
for i=1:obj.Nu
    u(:, i) = [zeros(obj.InputDelay(i), 1); ...
        u(1:end-obj.InputDelay(i), i)];
end


Aeval = cell(1, na+1);
for i=1:na+1
    Aeval{i} = peval(A{i}, p);
end

Beval = cell(1, nb+1);
for i=1:nb+1
    Beval{i} = peval(B{i}, p);
end

% loop over time
for i=istart:iend
    k = i-istart+na+1;     % index for y
    ku = i-istart+nb+1;     % index for u
    % loop over A
    for j=1:na+1
        y(k, :) = y(k, :) - ...
            (Aeval{j}(:, :, i-istart+1) * y(k-j+1, :)')';
    end
    % loop over B
    for j=1:nb+1
        y(k, :) = y(k, :) + ...
            (Beval{j}(:, :, i-istart+1) * u(ku-j+1, :)')';
    end
end

y = y(na+1:end, :);
if obj.Ts == -1
    Ts = 1;
else
    Ts = obj.Ts;
end
t=(0:Ts:(M-1)*Ts)';

end



==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvio/dtsim_MatWise.m <==
function [y, t] = dtsim_MatWise(obj, p, u, p0, pf, u0, y0)
%DTSIM_ DT simulation of LPV-IO system
%
%   Syntax:
%       [y, t] = dtsim_(obj, p, u, p0, pf, u0, y0)
%
%   Inputs:
%       p: N-by-np matrix
%       u: N-by-nu matrix
%       p0: M0-by-np matrix of initial values of p
%       pf: Mf-by-np matrix of final values of p
%       u0: nb-by-nu matrix of initial values of u
%       y0: na-by-ny matrix of initial values of y
%
%   Outputs:
%       y: N-by-ny matrix of output values
%       t: column vector of N entries denoting the time of the output
%           values.

%%
na = obj.Na;
nb = obj.Nb;
ny = obj.Ny;
nu = obj.Nu;

A = obj.A;
B = obj.B;

M = size(p, 1);

p = [p0; p; pf];

% Apply InputDelay
u = [u0; u];
for i=1:nu
    u(:, i) = [zeros(obj.InputDelay(i), 1); ...
        u(1:end-obj.InputDelay(i), i)];
end


%% Create sparse A and B matrices

A_ = sparse(ny*M,ny*(M+na));
[Indi, Indj] = find(kron(speye(M),ones(ny,ny)));
for i=1:na+1
    Aeval = peval(A{i}, p);
    Atemp = sparse(Indi, Indj, Aeval(:), ny*M, ny*M);
    
    A_ = A_+ [zeros(ny*M, ny*(na-i+1)), Atemp, zeros(ny*M, ny*(i-1))];
end

B_ = sparse(ny*M,nu*(M+nb));
[Indi, Indj] = find(kron(speye(M),ones(ny,nu)));
for i=1:nb+1
    Beval = peval(B{i}, p);
    
    Btemp = sparse(Indi, Indj, Beval(:), ny*M, nu*M);

    B_ = B_ + [zeros(ny*M, nu*(nb-i+1)), Btemp, zeros(ny*M, nu*(i-1))];
end


%% Put everything into correct shape
u = u';
ny0 = na*ny;
%g: given f: to find
A_ff = A_(:,ny0+1:end);
A_fg = A_(:,1:ny0);
%B_f = B_;

%% Where the magic hapens
ya = A_ff \ (B_*u(:) - A_fg*y0(:)) ;

%% reordering output
y = reshape(ya,ny,[])';

if obj.Ts == -1
    Ts = 1;
else
    Ts = obj.Ts;
end
t=(0:Ts:(M-1)*Ts)';




end


==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvio/lpvio.m <==
%LPVIO Linear parameter-varying input-output representation. 
%
%   The LPVIO object will construct the following LPV-IO model:
%
%       A(q,p) y(t) = B(q,p) u(t),
%
%   with polynomials in the backwards-shift operator q^-1 of orders na
%   and nb, as specified in the following equations:
%
%       A(q,p) = sum( A{i} q^-i , i=0,..,na),
%       B(q,p) = sum( B{i} q^-i , i=0,..,nb),
%
%   The A polynomial must be monic.
%
%   Syntax:
%       sys = LPVcore.lpvio(A, B)
%       sys = LPVcore.lpvio(A, B, Ts)
%       sys = LPVcore.lpvio(A, B, Ts, ...)
%
%   Inputs:
%       A: pmatrix object or 1-by-na+1 cell-array of pmatrix objects.
%       B: pmatrix object or 1-by-nb+1 cell-array of pmatrix objects.
%       Ts: sampling time. For continuous-time models, Ts = 0.
%
%   See also PMATRIX
%
classdef (InferiorClasses = {?ss, ?tf, ?zpk}) lpvio < LPVcore.lpvrep
    properties (Dependent)
        A       % 1-by-na+1 cell array of pmatrix objects.
        B       % {}, or 1-by-nb+1 cell array of pmatrix objects
        Na      % numel(A) - 1
        Nb      % numel(B) - 1
    end
    
    properties (Hidden)
        A_
        B_ = {}
    end
    
    methods
        function obj = lpvio(A, B, Ts, varargin)
            %LPVIO Construct an instance of this class
            % Convert inputs to pmatrix format
            %TODO: support empty B matrix
            if iscell(B)
                for i=1:numel(B)
                    obj.B_{i} = obj2pmatrix(B{i});
                end
            else
                obj.B_{1} = obj2pmatrix(B);
            end
            if iscell(A) && numel(A) > 0
                % Check that A{1} = I
                if isa(A{1}, 'pmatrix')
                    A1 = A{1}.matrices(:, :, 1);
                else
                    A1 = A{1};
                end
                if ~isequal(A1, eye(size(A1, 1)))
                    error('A must be monic.');
                end
                for i=1:numel(A)
                    obj.A_{i} = obj2pmatrix(A{i});
                end
            elseif ~isempty(A)
                if A == eye(size(A))
                    obj.A_{1} = obj2pmatrix(A);
                else
                    error('A must be monic.');
                end
            else
                error('lpvio cannot have empty output.');
            end
            % Make ext. scheduling vector common
            [obj.A_{:}, obj.B_{:}] = ...
                pmatrix.commonrho_(obj.A_{:}, obj.B_{:});
            % Set sampling time 
            if nargin == 2
                if strcmp(obj.SchedulingTimeMap.Domain, 'ct')
                    Ts = 0;
                else
                    Ts = -1;
                end
            end
            obj.Ts_ = Ts;
            % Process PV pairs
            p = inputParser;
            p.KeepUnmatched = true;
            parse(p, varargin{:});
            obj = parsePropertyValuePairs(obj, p.Unmatched);
        end
               
        function obj = uplus(obj)
            % UPLUS Unary plus
        end
        
        function [y, t] = lsim(obj, p, u, varargin)
            %LSIM Simulate time reponse of LPV-IO system to arbitrary
            %inputs
            %
            %   Syntax:
            %       [y, t] = lsim(sys, p, u, ...)
            %
            %   Inputs:
            %       sys: CT or DT LPV-IO system
            %       p: N-by-np matrix. Each row corresponds to a time
            %           instant.
            %       u: N-by-nu matrix. Each row corresponds to an input at
            %           that time instant.
            %       t: (CT only) column vector of N equidistant values indicating the
            %           time at which the input u and scheduling variable p is applied.
            %       'p0': M0-by-np matrix, scalar or []. The M0 initial values
            %           of p. M0 is the maximum negative time-shift (DT) or the
            %           maximum derivative order (CT) of the time-map.
            %           Default: 0
            %       'pf': Mf-by-np matrix, scalar or []. The Mf final values of
            %           p. Mf is the maximum positive time-shift (DT) or the
            %           maximum derivative order (CT) of the time-map.
            %           Default: 0
            %       'u0': nb-by-nu matrix, scalar or []. Default: 0
            %       'y0': na-by-ny matrix, scalar or []. Default: 0
            %
            %   Outputs:
            %       y: N-by-ny matrix of simulated output response. 
            %           Each row corresponds to a time instant.
            
            lsimOpts = LPVcore.parselsimOpts(obj, p, u, varargin{:});
            
            if isct(obj)
                [y, t] = ctsim_(obj, p, u, lsimOpts.t, lsimOpts.Solver, ...
                    lsimOpts.SolverOpts, 'fast');
                [y2, ~] = ctsim_(obj, p, u, lsimOpts.t, lsimOpts.Solver, ...
                    lsimOpts.SolverOpts, 'accurate');
                assert(all(y-y2 < eps(y), 'all'), 'fast doesnt match accurate')
            else
                if strcmp(lsimOpts.solverMode, 'fast')
                    [y, t] = dtsim_MatWise(obj, p, u, lsimOpts.p0, lsimOpts.pf, ...
                            lsimOpts.u0, lsimOpts.y0);
                elseif strcmp(lsimOpts.solverMode, 'large')
                    [y, t] = dtsim_(obj, p, u, lsimOpts.p0, lsimOpts.pf, ...
                            lsimOpts.u0, lsimOpts.y0);
                end
            end
            if nargout == 0
                figure;
                plotlsim(obj, y, p, u, t);
            end
        end
        
        function val = getNy(obj)
            if numel(obj.A_) > 0
                val = size(obj.A_{1}, 1);
            else
                val = size(obj.B_{1}, 1);
            end
        end
        
        function val = getNu(obj)
            if numel(obj.B_) > 0
                val = size(obj.B_{1}, 2);
            else
                val = 0;
            end
        end

        function obj = setSchedulingTimeMap(obj, value)
            % Update timemaps of A & B
            na = obj.Na; nb = obj.Nb;
            for i = 1:max([na, nb]+1)
                if i <= na+1
                    obj.A_{i}.timemap = value;
                end
                if i <= nb+1
                    obj.B_{i}.timemap = value;
                end
            end
        end

        function val = getSchedulingTimeMap(obj)
            val = obj.A{1}.timemap;
        end
        
        function val = get.Na(obj)
            val = numel(obj.A_) - 1;
        end
        
        function val = get.Nb(obj)
            val = numel(obj.B_) - 1;
        end
        
        function A = get.A(obj); A = obj.A_; end
        function B = get.B(obj); B = obj.B_; end
        function obj = set.A(obj, A)
            obj = updatePMat_(obj, 'A_', A, obj.Ny, obj.Ny);
            if obj.A_{1} ~= eye(size(obj.A_{1}))
                error('A must be monic.');
            end
        end
        
        function obj = set.B(obj, B)
            obj = updatePMat_(obj, 'B_', B, obj.Ny, obj.Nu);
        end
    end
    
    methods (Hidden, Access = 'protected')
        function sys = extractLocal_(obj, p)
            % EXTRACTLOCAL_ See LPVREP. Returns TF.
            ALocal = cell(1, obj.Na + 1);
            BLocal = cell(1, obj.Nb + 1);
            for i=1:obj.Na+1
                ALocal{i} = freeze(obj.A{i}, p);
            end
            for i=1:obj.Nb+1
                BLocal{i} = freeze(obj.B{i}, p);
            end
            if strcmp(obj.SchedulingTimeMap.Domain, 'ct')
                xi = tf('s');
            else
                xi = 1 / tf('z', obj.Ts);
            end
            ALTI = zeros(obj.Ny);
            for i=1:obj.Na+1
                ALTI = ALTI + ALocal{i} * xi^(i-1);
            end
            BLTI = zeros(obj.Ny, obj.Nu);
            for i=1:obj.Nb+1
                BLTI = BLTI + BLocal{i} * xi^(i-1);
            end
            sys = tf(ALTI \ BLTI);
        end
        
        function obj = updatePMat_(obj, name, val, nVal, mVal)
            % UPDATEPMAT Update pmatrix of this representation after
            % validating size
            %
            %   Syntax:
            %       obj = updatePMat(obj, name, val, n, m)
            %
            %   Inputs:
            %       name: name of property to update ('A_', 'B_')
            %       val: pmatrix object or cell array of pmatrix objects to set
            %       n, m: valid size
            %
            if ~iscell(val)
                val = {val};
            end
            % Validate size
            assert(LPVcore.validatepmatrixCellArray(val), ...
                ['Attempting to create LPVIO object ', ...
                'with PMATRIX objects of different size.']);
            for i=1:numel(val)
                [n, m] = size(val{i});
                if ~all([n, m] == [nVal, mVal])
                    error([name(1), ' matrix must be ', ...
                        int2str(nVal), '-by-', int2str(mVal)]);
                end
            end
            obj.(name) = val;
            obj = makeCommonRho_(obj);
        end
        
        function obj = makeCommonRho_(obj)
            [obj.A_{:}, obj.B_{:}] = ...
                pmatrix.commonrho_(obj.A_{:}, obj.B_{:});
        end
    end
end



==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvlfr/c2d.m <==
function sysd = c2d(sysc, Ts, method, opts)
%C2D Convert model from continuous to discrete time
%
% Syntax:
%   sysd = c2d(sysc, Ts)
%   sysd = c2d(sysc, Ts, method)
%   sysd = c2d(sysc, Ts, method, opts)
%
% Inputs:
%   sysc: continuous-time LPVLFR object
%   Ts: sampling time in TimeUnit (the sysc.TimeUnit property)
%   method: character vector denoting the conversion method to employ.
%       Options:
%           - 'exact-zoh-euler': the Rectangular (Euler's Forward) Method
%             in the exact zero-order hold (ZOH) setting. See eq. (23) and beyond of 
%             [1] for details.
%           - 'exact-zoh-poly': the Polynomial (Hanselmann) Method
%             in the exact zer-order hold (ZOH) setting. See eq. (27) and
%             beyond of [1] for details. For this method, an additional
%             integer must be specified in the options argument that
%             provides the order of the approximation. Note that this method
%             is a special case of 'exact-zoh-euler' with n = 1.
%           - 'exact-zoh-tustin': the Tusin Method in the exact zero-order hold (ZOH)
%               setting. See eq. (38) of [1] for details.
%
% References:
%   [1] "On the Discretization of Linear Fractional Representations of LPV
%   Systems", R. Toth et. al. (IEEE Transactions on Control Systems
%   Technology), 2012.
%   

%% Input validation
narginchk(2, 4);
if nargin <= 2
    method = 'exact-zoh-euler';
end
assert(any(strcmp(method, {'exact-zoh-euler', 'exact-zoh-poly', 'exact-zoh-tustin'})), ...
    'Discretization method ''%s'' is not supported.', method);
assert(isreal(Ts) && isscalar(Ts) && Ts > 0 && ~isinf(Ts), ...
    'Sampling time ''Ts'' must be a positive scalar');
assert(hasStaticSchedulingDependence(sysc), ...
    '''sysc'' must have static scheduling dependence');
assert(isct(sysc), '''sysc'' must be a continuous-time model');
% Validate options
if strcmp(method, 'exact-zoh-poly')
    if nargin < 4
        opts = 1;  % order of approximation ("n" in (27) in [1])
    end
    assert(isint(opts) && opts >= 1, 'Approximation order must be positive integer');
else
    if nargin >= 4
        error('Options argument is not supported for method ''%s''', method);
    end
end


%% Pre-processing
% Convert Delta to discrete-time
Delta = c2d(sysc.Delta);
% Extract G
G = sysc.G;
% exact-zoh-euler is special case of exact-zoh-poly with n = 1
if strcmp(method, 'exact-zoh-euler')
    method = 'exact-zoh-poly';
    opts = 1;
end

%% Exact ZOH - Polynomial (Hanselmann) Method
% See [1] equation (27) and beyond
if strcmp(method, 'exact-zoh-poly')
    nx = sysc.Nx;
    ny = sysc.Ny;
    nw = sysc.Nw;
    nz = sysc.Nz;

% Approximation order ("n" in (27) in [1])
n = opts;

% Construct matrices (28) in [1]

% Pre-compute powers of G.A as they are frequently needed
Apow = zeros(nx, nx, n+1);
Apow(:,:,1) = eye(nx);
for i=2:n+1
    Apow(:,:,i) = Apow(:,:,i-1) * G.A;
end

% Construct "A" matrix (top-left block of (28))
T = permute(arrayfun(@(l) Ts^l / factorial(l), 0:n),[1 3 2]);
Ad = sum(pagemtimes(T, Apow), 3);

% Construct "Bw" = "B1" matrix (top-middle block of (28))
ABw = pagemtimes(Apow(:,:,1:end-1), sysc.Bw);
Bdw = cell(1, n);
for i = 1:n
    Bdw{i} = sum(pagemtimes(T(:,:,(i+1):end), ABw(:, :, 1:(end-i+1))), 3);
end
Bdw = cell2mat(Bdw);

% Construct "Bu" = "B1" matrix (top-right block of (28))
ABu = pagemtimes(Apow(:,:,1:end-1), sysc.Bu);
Bdu = sum(pagemtimes(T(:,:,2:end), ABu), 3);
Bd = [Bdw, Bdu];

% Construct "Cz" = "C1" matrix (left-middle block of (28))
CzA = pagemtimes(sysc.Cz, Apow(:,:,1:end-1));
Cdz = reshape(permute(CzA, [1 3 2]), [nz * n, nx]);

% Construct "Cy" = "C2" matrix (left-bottom block of (28))
Cdy = sysc.Cy;
Cd = [Cdz; Cdy];

% Construct "Dzw" = "D11" matrix (middle block of (28))
Ddzw = cell(1, n);
Ddzw{1} = [sysc.Dzw;Cdz(1:end-nz,:)*sysc.Bw];
for i = 2:n
    Ddzw{i} = [zeros(nz * (i-1), nw); Ddzw{1}(1:(end-((i-1)*nz)),:)];
end
Ddzw = cell2mat(Ddzw);

% Construct "Dzu" = "D12" matrix (right-middle block of (28))
Ddzu = [sysc.Dzu;Cdz(1:end-nz,:)*sysc.Bu];

% Construct "Dyw" = "D21" matrix (bottom-middle block of (28))
Ddyw = [sysc.Dyw, zeros(ny, (n-1) * nw)];

% Construct "Dyu" = "D22" matrix (bottom-right block of (28))
Ddyu = sysc.Dyu;

Dd = [Ddzw, Ddzu; Ddyw, Ddyu];

Gd = ss(Ad, Bd, Cd, Dd);
Gd.Ts = Ts;

% Construct Delta (see just below (27))
Deltad = kron(eye(n), Delta);

%% Exact ZOH - Tustin Method
elseif strcmp(method, 'exact-zoh-tustin')

Td = Ts;  % Consistency with paper notation

A = G.A;
B1 = G.B(:, 1:sysc.Nw);
B2 = G.B(:, sysc.Nw+1:end);
C1 = G.C(1:sysc.Nz, :);
C2 = G.C(sysc.Nz+1:end, :);
D11 = G.D(1:sysc.Nz, 1:sysc.Nw);
D12 = G.D(1:sysc.Nz, sysc.Nw+1:end);
D21 = G.D(sysc.Nz+1:end, 1:sysc.Nw);
D22 = G.D(sysc.Nz+1:end, sysc.Nw+1:end);

I = eye(sysc.Nx);
Psi_i = I - (Td / 2) * A;
Ad = (I + (Td / 2) * A) / Psi_i;
B1d = sqrt(Td) * (Psi_i \ B1);
B2d = sqrt(Td) * (Psi_i \ B2);
C1d = sqrt(Td) * (C1 / Psi_i);
C2d = sqrt(Td) * (C2 / Psi_i);
D11d = (Td / 2) * (C1 / Psi_i) * B1 + D11;
D12d = (Td / 2) * (C1 / Psi_i) * B2 + D12;
D21d = (Td / 2) * (C2 / Psi_i) * B1 + D21;
D22d = (Td / 2) * (C2 / Psi_i) * B2 + D22;

Bd = [B1d, B2d];
Cd = [C1d; C2d];
Dd = [D11d, D12d; D21d, D22d];

Gd = ss(Ad, Bd, Cd, Dd);
Gd.Ts = Ts;

% Construct Delta (unchanged)
Deltad = Delta;

end

%% Post-processing
% Assemble DT model
sysd = LPVcore.lpvlfr(Deltad, Gd);
% Copy signal properties (excluding Ts) from sysc to sysd
sysd = LPVcore.copySignalProperties(sysd, sysc);

% Return (if possible) LPVcore.lpvss object if input system is 
% LPVcore.lpvss object
if isa(sysc, 'LPVcore.lpvss')
    try
        sysd = LPVcore.lpvss(sysd);
    catch
        warning(['Discretized system cannot be represented as ' ...
            '"LPVcore.lpvss", returning "lpvlfr".'])
    end
end

end



==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvlfr/commonrho_.m <==
function [varargout] = commonrho_(varargin)
%COMMONRHO_ Reformulates input lpvlfr objects to share common ext.
%scheduling variable.
%
%   Syntax:
%       [B1, ..., Bn] = commonrho_(A1, ..., An)
%       [B1, ..., Bn, tm] = commonrho_(A1, ..., An)
%
%   Inputs:
%       A1, ..., An: lpvlfr objects.
%
%   Outputs:
%       B1, ..., Bn: lpvlfr objects sharing same timemap.
%       tm: timemap
%

    if nargin ~= nargout
        error('Number of output arg. must be number of input args.');
    end

    % Find representation with common rho
    SCommon = varargin{1};
    for i=2:nargin
        [SCommon, ~] = commonrho__(SCommon, varargin{i});
    end

    % Apply representation with common rho
    varargout = cell(1, nargout);
    for i=1:nargin
        [~, varargout{i}] = commonrho__(SCommon, varargin{i});
    end

end

function [S1, S2] = commonrho__(S1, S2)
    % COMMONRHO__ Local function to convert two systems to common rho
    % representation.
    [S1.Delta_,S2.Delta_] = pmatrix.commonrho_(S1.Delta_,S2.Delta_);
end


==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvlfr/ctsim_.m <==
function [y, t, x] = ctsim_(obj, p, u, tin, x0, solver, solverOpts, solverMode)
%% ctsim_(obj, p, u, tin, x0, solver, solverOpts, solverMode)
% get matrices of the LPV LFR model
A0 = obj.A0;
Bw = obj.Bw;
Bu = obj.Bu;
Dzw = obj.Dzw;
Cz = obj.Cz;
Cy = obj.Cy;
Dyu = obj.Dyu;
Dyw = obj.Dyw;
Dzu = obj.Dzu;
Delta = obj.Delta;
% size of Dzw*delta(P)
Nz = obj.Nz;

Ts = tin(2) - tin(1);

tm = obj.SchedulingTimeMap;

rho = tm.feval(p, Ts);


if strcmp(solverMode,'accurate')
    fun = @(t, x) odefun(t, x, rho, u, tin, Delta, A0, Bw, Bu, Cz, Dzu, Dzw);
    [t, x] = solver(fun, tin, x0, solverOpts);
elseif strcmp(solverMode, 'fast')
    Delta_ = feval(Delta, rho);
    fun = @(t, x) odefunFast(t, x, u, tin, Delta_, A0, Bw, Bu, Cz, Dzu, Dzw);
    [t, x] = solver(fun, tin, x0, solverOpts);
end
N = size(x, 1);
y = NaN(N, obj.Ny);

for i=1:N
    t_ = t(i);
    rho_ = interp1(tin, rho, t_);
    u_ = interp1(tin, u, t_);
    Deltai = feval(Delta, rho_);
    C_ = Cy + Dyw*Deltai/(eye(Nz)-Dzw*Deltai) * Cz;    
    D_ = Dyu + Dyw*Deltai/(eye(Nz)-Dzw*Deltai) * Dzu;
    y(i, :) = (C_ * x(i, :)' + D_ * u_')';
end

end


function dxdt = odefun(t, x, rho, u, tin, Delta, A0, Bw, Bu, Cz, Dzu, Dzw)

    if size(rho, 2) > 0
        rho_ = interp1(tin, rho, t);
    else
        rho_ = [];
    end
    u_ = interp1(tin, u, t);

    Nz = size(Dzw, 1);
    Delta_ = feval(Delta, rho_);
    A_ = A0 + Bw*Delta_/(eye(Nz)-Dzw*Delta_) * Cz; 
    B_ = Bu + Bw*Delta_/(eye(Nz)-Dzw*Delta_) * Dzu;
    dxdt = A_ * x + B_ * u_';

end

function dxdt = odefunFast(t, x, u, tin, Delta_, A0, Bw, Bu, Cz, Dzu, Dzw)

    Delta__ = permute(interp1(tin, permute(Delta_, [3 2 1]), t), [3 2 1]);
    u_ = interp1(tin, u, t);

    Nz = size(Dzw, 1);
    A_ = A0 + Bw*Delta__/(eye(Nz)-Dzw*Delta__) * Cz; 
    B_ = Bu + Bw*Delta__/(eye(Nz)-Dzw*Delta__) * Dzu;
    dxdt = A_ * x + B_ * u_';

end

==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvlfr/disp.m <==
function disp(obj)
% DISP Provide info on the lpvlfr object
%
%   Syntax:
%       disp(sys)
%
%   Inputs:
%       sys: lpvlfr object
%
narginchk(1, 1);

if isempty(obj)
    fprintf('Empty LPV-LFR model');
    return;
end

% Model type
if isct(obj)
    timeStr = 'Continuous-time';
else
    timeStr = 'Discrete-time';
end
fprintf('%s LPV-LFR model\n\n', timeStr);

% Block diagram
fprintf(['            ┌──────────┐           \n', ...
         '       ┌────│ Delta(p) │◀───┐      \n', ...
         '       │    └──────────┘    │      \n', ...
         '     w │                    │ z    \n', ...
         '       │    ┌──────────┐    │      \n', ...
         '       └───▶│          │────┘      \n', ...
         '            │    G     │           \n', ...
         '  u ───────▶│          │────────▶ y\n', ...
         '            └──────────┘           \n\n']);

% Description of input-scheduling-output
fprintf('with\n\n');
fprintf('    Delta: %d-by-%d scheduling dependent matrix function with %d basis function(s)\n', ...
    size(obj.Delta, 1), size(obj.Delta, 2), size(obj.Delta, 3));
fprintf('    G:     %d-by-%d %s LTI model with %d state(s)\n\n', ...
    size(obj.G, 1), size(obj.G, 2), lower(timeStr), obj.Nx);
fprintf('and\n\n');
fprintf('    Nr. of inputs:             %d\n', obj.Nu);
fprintf('    Nr. of scheduling signals: %d (extended: %d)\n', obj.Np, obj.Nrho);
fprintf('    Nr. of outputs:            %d\n', obj.Ny);
fprintf('\n');

% Sample time
if ~isct(obj)
    if obj.Ts == -1; TsStr = 'unspecified';
    else;            TsStr = sprintf('%g %s',obj.Ts,obj.TimeUnit);                      end
    
    fprintf('%s: %s.\n', 'Sample time', TsStr);
end

end


==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvlfr/dtsim_.m <==
function [y, t, x] = dtsim_(obj, p, u, x0)

ny = obj.Ny;
nx = obj.Nx;
% get matrices of the LPV LFR model
A = obj.A0;
Bw = obj.Bw;
Bu = obj.Bu;
Dzw = obj.Dzw;
Cz = obj.Cz;
Cy = obj.Cy;
Dyu = obj.Dyu;
Dyw = obj.Dyw;
Dzu = obj.Dzu;
Delta = obj.Delta;
% size of Dzw*delta(P)
Nz = obj.Nz;

tm = obj.SchedulingTimeMap;

M = size(p, 1);
np = size(p, 2);
if ~isempty(tm.Map)
    M_min = -min(min(tm.Map), 0);
    M_max = max(max(tm.Map), 0);
else
    M_min = 0; M_max = 0;
end

p = [zeros(M_min, np); p; zeros(M_max, np)];
istart = M_min + 1;
iend = istart + M - 1;

y = NaN(M, ny);
x = NaN(M, nx);
x(1, :) = x0;

DeltaP = peval(Delta, p);
% loop over time
for i=istart:iend
    k = i-istart+1;
    DeltaPi = DeltaP(:, :, i-istart+1);
    A_ = A + Bw*DeltaPi/(eye(Nz)-Dzw*DeltaPi) * Cz; 
    B_ = Bu + Bw*DeltaPi/(eye(Nz)-Dzw*DeltaPi) * Dzu;
    C_ = Cy + Dyw*DeltaPi/(eye(Nz)-Dzw*DeltaPi) * Cz;    
    D_ = Dyu + Dyw*DeltaPi/(eye(Nz)-Dzw*DeltaPi) * Dzu;
    y(k, :) = (C_ * x(k, :)' + D_ * u(k, :)')';
    if i < iend
        x(k+1, :) = (A_ * x(k, :)' + B_ * u(k, :)')';
    end
end

if obj.Ts == -1
   obj.Ts = 1; 
end
t=(0:obj.Ts:(M-1)*obj.Ts)';

end

==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvlfr/lft_.m <==
function sys = lft_(sys1, sys2, nu, ny)
%LFT_ Performs LFT interconnection
%   Interconnection as shown in diagram below:
%
%             +-----------------------------+
%             |                             |
%             | +---------+                 |
%        +------+Delta1(p)+<----------------------+
%        |    | +---------+                 |     |
%        |    |                             |     |
%        |    |                 +---------+ |     |
%     +-------------------------+Delta2(p)+<----------+
%     |  |    |                 +---------+ |     |   |
%     |  |    |                             |     |   |
%     |  |    +-----------------------------+     |   |
%     |  |                                        |   |
%     |  |                                        |   |
%     |  |                                        |   |
%     |  |    +-----------------------------+     |   |
%     |  |    |                             |     |   |
%     |  |    |       +------------+        |     |   |
%     |  +----------->+            +--------------+   |
%     |       |       |            |        |         |
% +------------------>+     G1     +----------------------->
%     |       |       |            |        |         |
%     |   From G2 +-->+            +--> To G2         |
%     |       |       +------------+        |         |
%     |       |                             |         |
%     |       |       +------------+        |         |
%     +-------------->+            +------------------+
%             |       |            |        |
%         From G1 +-->+     G2     +--> To G1
%             |       |            |        |
% +------------------>+            +----------------------->
%             |       +------------+        |
%             |                             |
%             +-----------------------------+
%
%

delta = blkdiag(sys1.Delta, sys2.Delta);
blksys = append(sys1.G, sys2.G);
nw1 = sys1.Nw;
nw2 = sys2.Nw;
nz1 = sys1.Nz;
nz2 = sys2.Nz;
ny1 = size(sys1.G, 1);
nu1 = size(sys1.G, 2);
ny2 = size(sys2.G, 1);
nu2 = size(sys2.G, 2);

% Connect last ny outputs of G1 to nw2+1:nw2+ny inputs of G2.
connections = [ nu1+((nw2+1):(nw2+ny))', ((ny1-ny+1):ny1)' ];
% Connect nz2+1:nz2+nu outputs of G2 to last nu inputs of G1.
connections = [connections; ...
    ((nu1-nu+1):nu1)', ny1+((nz2+1):(nz2+nu))'];

% Don't simplify connection (otherwise states can be removed).
% LFT for LTI systems has the same behavior (i.e., the returned
% interconnection is not necessarily minimal).
opt = connectOptions('Simplify',false);
g = connect(blksys, connections, ...
    [(1:nw1),(nu1+1):(nu1+nw2),(nw1+1):(nu1-nu),(nu1+nw2+ny+1):(nu1+nu2)], ...
    [(1:nz1),(ny1+1):(ny1+nz2),(nz1+1):(ny1-ny),(ny1+nz2+nu+1):(ny1+ny2)], opt);

nf1 = nu1 - nw1 - nu;
ng1 = ny1 - nz1 - ny;

sys = sys1;  % TODO: always sys1?
sys.Delta_ = delta;
sys.G_ = g;
sys.InputName = [sys1.InputName(1:nf1); ...
    sys2.InputName(ny+1:end)];
sys.InputUnit = [sys1.InputUnit(1:nf1); ...
    sys2.InputUnit(ny+1:end)];
sys.InputDelay = [sys1.InputDelay(1:nf1); ...
    sys2.InputDelay(ny+1:end)];
sys.OutputName = [sys1.OutputName(1:ng1); ...
    sys2.OutputName(nu+1:end)];
sys.OutputUnit = [sys1.OutputUnit(1:ng1); ...
    sys2.OutputUnit(nu+1:end)];
sys.StateName = [sys1.StateName; sys2.StateName];
sys.StateUnit = [sys1.StateUnit; sys2.StateUnit];

end



==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvlfr/lpvlfr.m <==
% LPVLFR LPV model in LFR representation
%
%   This class models the following system interconnection:
%
%           ┌──────────┐           
%      ┌────│ Delta(p) │◀───┐      
%      │    └──────────┘    │      
%    w │                    │ z    
%      │    ┌──────────┐    │      
%      └───▶│          │────┘      
%           │    G     │           
% u ───────▶│          │────────▶ y
%           └──────────┘           
%
%
%   Delta(p): Nw-by-Nz PMATRIX object
%
%   G: LTI system with an SS representation partitioned as follows:
%
%       G = [A0, Bw, Bu; ...
%           Cz, Dzw, Dzu; ...
%           Cy, Dyw, Dyu]
%
%   The sample time of an LPVLFR model is inherited from G.
%
%   Syntax:
%       sys = LPVcore.lpvlfr(Delta, G)
%       sys = LPVcore.lpvlfr(Delta, G, Name, Value)
%
%   Inputs:
%       Delta: PMATRIX
%       G: LTI system (SS, TF)
%
%   Name, Value pairs:
%       InputName: name of each input channel
%       InputUnit: unit of each input channel
%       OutputName: name of each output channel
%       OutputUnit: unit of each output channel
%
classdef (InferiorClasses = {?ss, ?tf, ?zpk}) lpvlfr < LPVcore.lpvrep    
    properties (Dependent)
        G        % LTI state space model or transfer function
        Delta    % PMATRIX of the delta block
        Nx       % state dimension of G
        Nz       % input size of Delta
        Nw       % output size of Delta
        A0          % A0 matrix of state-space partitioning of G
        Bw          % Bw matrix of state-space partitioning of G
        Bu          % Bu matrix of state-space partitioning of G
        Cz          % Cz matrix of state-space partitioning of G
        Dzw         % Dzw matrix of state-space partitioning of G
        Dzu         % Dzu matrix of state-space partitioning of G
        Cy          % Cy matrix of state-space partitioning of G
        Dyw         % Dyw matrix of state-space partitioning of G
        Dyu         % Dyu matrix of state-space partitioning of G
        StateName   % Cell array of state names
        StateUnit   % Cell array of state units
    end
    
    properties (Hidden)
        G_
        Delta_
    end
    
    methods(Static)
        varargout = commonrho_(varargin)
    end
    
    methods
        function obj = lpvlfr(Delta, G, varargin)
            %LPVLFR Construct an instance of this class
            
            % check if delta is a pmatrix or empty
            if ~isa(Delta, 'pmatrix') && ~isempty(Delta)
                if isa(Delta, 'LPVcore.lpvlfr')
                    obj = LPVcore.lpvlfr(Delta.Delta, Delta.G);
                    obj = LPVcore.copySignalProperties(obj, Delta, 'full');
                    return;
                elseif isnumeric(Delta)
                    obj = LPVcore.lpvlfr(LPVcore.lpvss(Delta));
                    return;
                elseif isa(Delta, 'tf') || isa(Delta, 'ss') || isa(Delta, 'zpk')
                    obj = LPVcore.lpvlfr(LPVcore.lpvss(Delta));
                    return;
                end
                error('Delta must be a pmatrix, or empty');
            end
            G = ss(G);
            % If G is static, default sampling time is 0
            if isstatic(G) && ~isempty(Delta) && strcmp(Delta.timemap.Domain, 'dt')
                G.Ts = -1;
            end
            % Check time domain compatibility between G and Delta
            if ~isempty(Delta) && G.Ts == 0 && (~strcmp(Delta.timemap.Domain, 'ct'))
                error('G and Delta must both be continuous or discrete time.')
            end
            if ~isempty(Delta) && (G.Ts == -1 || G.Ts>0) && ( ~strcmp(Delta.timemap.Domain, 'dt'))
                error('G and Delta must both be continuous or discrete time.')
            end
            % assign local variables.
            obj.G_ = G;
            obj.Delta_ = obj2pmatrix(Delta);
            obj.Ts_ = G.Ts;
            % check inputs are positive
            if obj.Nu < 0 || obj.Ny < 0
                error('Delta block must be at most as large as G.');
            end
            % parse Name, Value pairs
            parser = inputParser;
            parser.KeepUnmatched = true;
            addParameter(parser, 'StateName', {});
            addParameter(parser, 'StateUnit', {});
            parse(parser, varargin{:});
            if ~isempty(parser.Results.StateName)
                obj.StateName = parser.Results.StateName;
            end
            if ~isempty(parser.Results.StateUnit)
                obj.StateUnit = parser.Results.StateUnit;
            end
            obj = parsePropertyValuePairs(obj, parser.Unmatched);
            % Set default properties
            if isempty(obj.StateName)
                obj.StateName(1:obj.Nx, 1) = {''};
            end
            if isempty(obj.StateUnit)
                obj.StateUnit(1:obj.Nx, 1) = {''};
            end
        end

        function [sysr, u] = minreal(sys, varargin)
            % MINREAL Minimal realization of LTI block
            %
            % Syntax:
            %   sysr = minreal(sys)
            %   sysr = minreal(sys, tol)
            %   [sysr, u] = minreal(__)
            %   ... = minreal(sys, tol, false)
            %   ... = minreal(sys, [], false)
            %
            % Inputs:
            %   sys: LPVLFR model
            %   tol: tolerance for state elimination
            %   false: disables verbose output
            %
            % Output:
            %   sysr: LPVLFR model with MINREAL called on the LTI block
            %   u: an orthogonal matrix such that (U*A*U', U*B, C*U') is a
            %       Kalman decomposition of (A,B,C), with (A, B, C) being the
            %       state-space matrices of the LTI block of sys (sys.G).
            %
            [Gr, u] = minreal(sys.G, varargin{:});
            sysr = sys;
            sysr.G = Gr;
        end
        
        function sysf = feedback(varargin)
            % FEEDBACK Feedback connection of multiple LPV-LFR models
            %
            %   Syntax:
            %       sys = feedback(sys1, sys2)
            %       sys = feedback(sys1, sys2, feedin, feedout)
            %       sys = feedback(sys1, sys2, 'name')
            %
            %   Description:
            %       The syntax is the same as FEEDBACK from the Control
            %       System Toolbox.
            %
            %   See also: CONNECT
            
            % check if there are atleast 2 inputs
            narginchk(2, Inf);
            
            % create blksystem and create connections using standard -1 sign
            blksys = append(varargin{1},varargin{2});
            
            % check what kind of feedback is required
            if length(varargin) == 2            % feedback(sys1,sys2)
                connections = zeros(blksys.Nu,2);
                for i=1:varargin{1}.Nu
                    connections(i,:) = [i -varargin{1}.Nu-i];
                end
                for i=(varargin{1}.Nu+1):blksys.Nu
                    connections(i,:) = [i i-varargin{1}.Nu];
                end
                sysf = connect(blksys,connections,1:varargin{1}.Nu, 1:varargin{1}.Ny);
            elseif length(varargin) == 3
                if isa(varargin{3}, 'char')  % feedback(sys1,sys2,'name')
                    sysf = connect(varargin{1},-varargin{2},varargin{1}.InputName,varargin{1}.OutputName);
                else                         % feedback(sys1,sys2, sign)
                    connections = zeros(blksys.Nu,2);
                    for i=1:varargin{1}.Nu
                        if varargin{3} == 1
                            connections(i,:) = [i abs(-varargin{1}.Nu-i)];
                        else
                            connections(i,:) = [i -varargin{1}.Nu-i];
                        end
                    end
                    for i=(varargin{1}.Nu+1):blksys.Nu
                        connections(i,:) = [i i-varargin{1}.Nu];
                    end
                    sysf = connect(blksys,connections,1:varargin{1}.Nu, 1:varargin{1}.Ny);
                end
            elseif length(varargin) == 4
                if isa(varargin{3}, 'char')  % feedback(sys1,sys2,'name', sign)
                    if varargin{4} == 1 % positive feedback
                        sysf = connect(varargin{1},varargin{2},varargin{1}.InputName,varargin{1}.OutputName);
                    else
                        sysf = connect(varargin{1},-varargin{2},varargin{1}.InputName,varargin{1}.OutputName);
                    end
                else                         % feedback(sys1,sys2,feedin,feedout)
                    connections = zeros(blksys.Nu-varargin{1}.Nu+length(varargin{3}),2);
                    for i=1:length(varargin{3})
                        connections(i,:) = [varargin{3}(i), -varargin{1}.Ny-i];
                    end
                    for i = 1:length(varargin{4})
                        connections(i+length(varargin{3}),:) = [i+varargin{1}.Ny, varargin{4}(i)];
                    end
                    sysf = connect(blksys,connections,1:varargin{1}.Nu, 1:varargin{1}.Ny);
                end
            else % feedback(sys1,sys2,feedin,feedout,sign)
                connections = zeros(blksys.Nu-varargin{1}.Nu+length(varargin{3}),2);
                for i=1:length(varargin{3})
                    if varargin{5} == 1
                        connections(i,:) = [varargin{3}(i), abs(-varargin{1}.Ny-i)];
                    end
                end
                for i = 1:length(varargin{4})
                    connections(i+length(varargin{3}),:) = [i+varargin{1}.Ny, varargin{4}(i)];
                end 
                sysf = connect(blksys,connections,1:varargin{1}.Nu, 1:varargin{1}.Ny);
            end
            
        end

        function sysc = connect(varargin)
            % CONNECT Block diagram interconnections of dynamic systems
            %
            %   Syntax:
            %       sysc = connect(blksys, connections, inputs, outputs)
            %
            %   Inputs:
            %       blksys: aggregated LPV-LFR system
            %       connections: matrix specifying the connections and
            %       summing junctions of the block diagram
            %       inputs: index vectors of inputs to keep
            %       outputs: index vectors of outputs to keep
            %
            %   Outputs:
            %       sysc: interconnected LPV-LFR system
            %
            %   Alternative usage:
            %
            %       sysc = connect(sys1, ..., sysN, inputs, outputs)
            %
            %   Connects systems sys1, ..., sysN based on signal names.
            %
            if nargin == 4 && isa(varargin{1}, 'LPVcore.lpvlfr') && isnumeric(varargin{2}) && ...
                    isnumeric(varargin{3}) && isnumeric(varargin{4})
                % Index based interconnection
                blksys = varargin{1};
                connections = varargin{2};
                inputs = varargin{3};
                outputs = varargin{4};
                sysc = connect_(blksys, connections);
                sysc = subsref_(sysc, outputs, inputs);
            else
                N = nargin - 2;
                sys = cell(1, N);
                for i=1:N
                    if ~isa(varargin{i}, 'LPVcore.lpvlfr')
                        sys{i} = LPVcore.lpvlfr(varargin{i});
                    else
                        sys{i} = varargin{i};
                    end
                end
                blksys = blkdiag(sys{:});

                % Check if all systems have I/O names
                if any(cellfun(@isempty, [blksys.InputName;blksys.OutputName]))
                    error('One or more systems have unspecified I/O names.');
                end

                % Combine same inputs
                [inputNames, I, J] = unique(blksys.InputName, "stable");

                if numel(I) < numel(J)
                    Bun = blksys.Bu;
                    Dzun = blksys.Dzu;
                    Dyun = blksys.Dyu;
    
                    nuu = numel(I);  nu = numel(J);
    
                    M = eye(nuu);  
                    M = M(J,:);
                    Bun = [Bun(:, 1:nu) * M , Bun(:, nu+1:end)];
                    Dzun = [Dzun(:, 1:nu) * M , Dzun(: ,nu+1:end)];
                    Dyun = [Dyun(:, 1:nu) * M , Dyun(:, nu+1:end)];

                    % Create new system with combined inputs
                    Gn = ss(blksys.A0, ...
                        [blksys.Bw, Bun], ...
                        [blksys.Cz;blksys.Cy], ...
                        [blksys.Dzw, Dzun;blksys.Dyw, Dyun]);
                    blksysn = LPVcore.lpvlfr(blksys.Delta, Gn);

                    blksysn.OutputName = blksys.OutputName;
                    blksysn.OutputUnit = blksys.OutputUnit;
                    blksysn.StateName = blksys.StateName;
                    blksysn.StateUnit = blksys.StateUnit;

                    blksysn.InputName = inputNames;
                    blksysn.InputUnit = blksys.InputUnit(I, :);
                    blksysn.InputDelay = blksys.InputDelay(I, :);

                    if isa(blksys, 'LPVcore.lpvss')
                        blksys = LPVcore.lpvss(blksysn);
                    else
                        blksys = blksysn;
                    end
                end

                % Convert to index-based problem
                inputName = blksys.InputName;
                outputName = blksys.OutputName;
                connections = [];
                % Expand vector-valued signal names (e.g., {'u'} --> {'u(1)', 'u(2)'}
                inputsByName = varargin{end-1};
                if ~iscell(inputsByName); inputsByName = {inputsByName}; end
                inputsByName = LPVcore.lpvrep.expandSignalNames_(inputsByName, inputName);
                outputsByName = varargin{end};
                if ~iscell(outputsByName); outputsByName = {outputsByName}; end
                outputsByName = LPVcore.lpvrep.expandSignalNames_(outputsByName, ...
                    unique([outputName; inputName]));
                % Loop over named inputs and convert to indices
                inputs = [];
                outputs = [];
                for i=1:numel(inputsByName)
                    if any(strcmp(inputsByName{i}, inputName))
                        inputs = [inputs, ...
                            find(strcmp(inputsByName{i}, inputName))]; %#ok<AGROW>
                    else
                        error(['The signal name ''', inputsByName{i}, ...
                        ''' is not listed as input by any block']);
                    end
                end
                % Loop over named outputs and convert to indices
                for i=1:numel(outputsByName)
                    if any(strcmp(outputsByName{i}, outputName))
                        outputs = [outputs, ...
                            find(strcmp(outputsByName{i}, outputName))]; %#ok<AGROW>
                    end
                end
                for i=1:numel(inputName)
                    input = inputName{i};
                    for j=1:numel(outputName)
                        output = outputName{j};
                        if strcmp(input, output)
                            connections = [connections; ...
                                i, j]; %#ok<AGROW>
                        end
                    end
                end
                % Solve index-based connection
                sysc = connect(blksys, connections, inputs, outputs);
                % Feed through named outputs that are inputs
                if numel(outputsByName) ~= numel(outputs)
                    for i=1:numel(outputsByName)
                        % Check if output is missing and add feedthrough
                        if ~strcmp(sysc.OutputName, outputsByName{i})
                            sysc = addFeedthrough_(sysc, outputsByName{i}, i);
                        end
                    end
                end
            end
        end
        
        function C = cat(dim, varargin)
            % CAT Concatenate LPV-LFR models
            %
            %   Syntax:
            %       sys = cat(dim, sys1, sys2, ...)
            %
            %   Inputs:
            %       dim: dimension along which to concatenate
            %       sys1, sys2, ...: LPV-LFR models to concatenate
            %
            %   Outputs:
            %       sys: concatenated LPV-LFR model
            %
            [varargin{1:nargin-1}] = LPVcore.lpvlfr.commonrho_(varargin{:});
            C = varargin{1};
            
            % iteratively concatenate pairs of lpvlfr objects
            for i=2:nargin-1
                C = cat_(dim, C, varargin{i});
            end
        end
        
        function C = vertcat(varargin)
            % VERTCAT Concatenate LPV-LFR models vertically
            %
            %   Syntax:
            %       sys = vertcat(sys1, ...)
            %
            %   Inputs:
            %       sys1, ...: LPV-LFR models to concatenate
            %
            %   Outputs:
            %       sys: concatenated LPV-LFR model
            %
            C = cat(1, varargin{:});
        end
        
        function C = horzcat(varargin)
            % HORZCAT Concatenate LPV-LFR models horizontally
            %
            %   Syntax:
            %       sys = horzcat(sys1, ...)
            %
            %   Inputs:
            %       sys1, ...: LPV-LFR models to concatenate
            %
            %   Outputs:
            %       sys: concatenated LPV-LFR model
            %
            C = cat(2, varargin{:});
        end
        
        function obj = uplus(obj)
            % UPLUS Unary addition
        end
        
        function obj = uminus(obj)
            % UMINUS Unary subtraction
            A = obj.A0;
            C = [obj.Cz; -obj.Cy];
            B = [obj.Bw, obj.Bu];
            D = [obj.Dzw, obj.Dzu; -obj.Dyw, -obj.Dyu];
            obj.G_ = ss(A, B, C, D, obj.Ts);
        end
        
        function S = plus(S1, S2)
            % PLUS Addition
            % Get sampling time of first non-static input
            if isa(S1, 'LPVcore.lpvlfr') && ...
                    ~isstatic(S1)
                Ts = S1.Ts;
            else
                Ts = S2.Ts;
            end
            
            % Transfer input and output properties
            if isa(S1, 'LPVcore.lpvlfr')
                source = S1;
            else
                source = S2;
            end
            
            if ~isa(S1, 'LPVcore.lpvlfr')
                S1 = LPVcore.lpvss(S1);
                S1.Ts = Ts;
            end
            if ~isa(S2, 'LPVcore.lpvlfr')
                S2 = LPVcore.lpvss(S2);
                S2.Ts = Ts;
            end
            
            assert(S1.Ts == S2.Ts)
            [S1, S2] = LPVcore.lpvlfr.commonrho_(S1, S2);
            % construct matrices
            SA = blkdiag(S1.A0, S2.A0);
            SB = [blkdiag(S1.Bw, S2.Bw), [S1.Bu; S2.Bu]];
            SC = [blkdiag(S1.Cz, S2.Cz); [S1.Cy, S2.Cy]];
            SD = [blkdiag(S1.Dzw, S2.Dzw), [S1.Dzu; S2.Dzu]; ...
                [S1.Dyw, S2.Dyw], S1.Dyu + S2.Dyu];
            g = ss(SA, SB, SC, SD, S1.Ts);
            delta = blkdiag(S1.Delta_, S2.Delta_);
            S = S1;
            S.Delta_ = delta;
            S.G_ = g;
            S.InputName = source.InputName;
            S.InputUnit = source.InputUnit;
            S.InputDelay = source.InputDelay;
            S.OutputName = source.OutputName;
            S.OutputUnit = source.OutputUnit;
            S.StateName = [S1.StateName; S2.StateName];
            S.StateUnit = [S1.StateUnit; S2.StateUnit];
        end
        
        function S = minus(S1, S2)
            % MINUS Subtraction
            S = plus(S1, -S2);
        end
        
        function S = mtimes(S1, S2)
            if size(S1, 2) ~= size(S2, 1)
                if isscalar(S1)
                    % 1x1 system times matrix
                    if isa(S1, 'LPVcore.lpvlfr')
                        S1r = repmat({S1}, size(S2,1), 1);
                        S1 = blkdiag(S1r{:});
                    % scalar times system
                    else
                        S1 = S1 * eye(size(S2, 1));
                    end
                elseif isscalar(S2)
                    % matrix times 1x1 system
                    if isa(S2, 'LPVcore.lpvlfr')
                        S2r = repmat({S2}, size(S1,2), 1);
                        S2 = blkdiag(S2r{:});
                    % system times scalar
                    else
                        S2 = S2 * eye(size(S1, 2));
                    end
                else
                    error(['Attempting to multiply LPVLFR or LPVSS objects ', ...
                        'with incompatible dimensions.']);
                end
            end
            if ~(isnumeric(S1) || isnumeric(S2))
                if S1.Ts ~= S2.Ts
                    error('Sampling times must agree.')
                end
            end
            blksys = append(S1, S2);
            nu1 = size(S1, 2);
            nu2 = size(S2, 2);
            ny1 = size(S1, 1);
            ny2 = size(S2, 1);
            % First nu1 inputs connected to last ny2 outputs
            connections = [ (1:nu1)', ...
                (ny1+1:ny1+ny2)' ];
            inputs = (nu1+1):(nu1+nu2);
            outputs = 1:ny1;
            S = connect(blksys, connections, inputs, outputs);
        end
        
        function C = mpower(A, b)
            %MPOWER Matrix power with integer scalar
            %
            %   Syntax:
            %       A^b
            %
            %   Inputs:
            %       A: lpvlfr
            %       b (int): positive integer
            %
            %   Outputs:
            %       C: A^b
            if ~isscalar(b) || ~isnumeric(b) ...
                    || b ~= round(b) || b < 0
                error(['Matrix power can only be used with ', ...
                    'lpvss for non-negative, scalar, integer B.']);
            end
            if b == 0
                CA = zeros(A.Nx, A.Nx); CB = zeros(A.Nx, A.Nu + A.Nw);
                CC = zeros(A.Ny + A.Nz, A.Nx); CD = blkdiag(zeros(A.Nz), eye(A.Ny));
                A.G_ = ss(CA, CB, CC, CD, A.Ts);
                C = A;
                return;
            end
            C = A;
            for i=2:b
                C = mtimes(C, A);
            end
        end

        function [y, t, x] = impulse(sys, p, Tfinal)
            assert(isdt(sys), '''impulse'' is currently only supported for DT systems');
            % Number of time steps
            N = Tfinal / sys.Ts;
            t = linspace(0, (N-1) * sys.Ts, N);
            y = NaN(sys.Ny, N, sys.Nu);
            x = NaN(sys.Nx, N, sys.Nu);
            for i=1:sys.Nu
                % Create pulse input
                ui = zeros(N, sys.Nu);
                ui(1, i) = 1 / sys.Ts;
                % Standard simulation with pulse input
                [y(:, :, i), ~, x(:, :, i)] = lsim(sys, p, ui);
            end
        end
        
        function [y, t, x] = lsim(obj, p, u, varargin)
            % LSIM Time-domain simulation
            %
            % Syntax:
            %   [y, t, x] = lsim(sys, p, u)
            %   [y, t, x] = lsim(sys, p, u, t)
            %

            % Parse options
            lsimOpts = LPVcore.parselsimOpts(obj, p, u, varargin{:});
            if isct(obj)
                if obj.Np == 0
                    error(['Continuous-time simulation is not yet ', ...
                        'supported for systems with Np = 0, but will ', ...
                        'be in a future version.']);
                end
                [y, t, x] = ctsim_(obj, p, u, lsimOpts.t, lsimOpts.x0, ...
                        lsimOpts.Solver, lsimOpts.SolverOpts, lsimOpts.SolverMode);
            else
                [y, t, x] = dtsim_(obj, p, u, lsimOpts.x0);
            end
            if nargout == 0
                figure;
                plotlsim(obj, y, p, u, t);
            end
        end
        
        function S = lft(S1, S2, nu, ny)
            % LFT Generalized feedback interconnection of two models
            % (Redheffer Star Product)
            %
            %   Syntax:
            %       S = lft(S1, S2, nu, ny)
            %       S = lft(S1, S2)
            %
            %   Inputs:
            %       S1, S2: lpvlfr models
            %       nu: first nu outputs of S2 are connected to last nu
            %       inputs of S1.
            %       ny: last ny outputs of S1 are connected to first ny
            %       inputs of S2.
            %
            %   See https://nl.mathworks.com/help/control/ref/lft.html.
            %
            
            % Get sampling time of first non-static input
            if isa(S1, 'LPVcore.lpvlfr') && ...
                    ~isstatic(S1)
                Ts = S1.Ts;
            else
                Ts = S2.Ts;
            end
            % Convert
            if ~isa(S1, 'LPVcore.lpvlfr')
                S1 = LPVcore.lpvss(S1);
                S1.Ts_ = Ts;
            end
            if ~isa(S2, 'LPVcore.lpvlfr')
                S2 = LPVcore.lpvss(S2);
                S2.Ts_ = Ts;
            end
            if nargin == 2
                if S2.Nu < S1.Nu && S2.Ny < S1.Ny
                    % Lower LFT
                    nu = S2.Ny;
                    ny = S2.Nu;
                elseif S1.Nu < S2.Nu && S1.Ny < S2.Ny
                    % Upper LFT
                    nu = S1.Nu;
                    ny = S1.Ny;
                else
                    error('LFT with incompatible nr. of inputs and outputs.');
                end
            end
            if nu > S1.Nu || nu > S2.Ny
                error('nu too large.');
            end
            if ny > S1.Ny || ny > S2.Nu
                error('ny too large.');
            end
            if (~isstatic(S1) && ~isstatic(S2)) && S1.Ts ~= S2.Ts
                error('Sampling time for S1 and S2 differ.');
            end
            [S1, S2] = LPVcore.lpvlfr.commonrho_(S1, S2);
            S = lft_(S1, S2, nu, ny);
        end
        
        function S = append(varargin); S = blkdiag(varargin{:}); end
        
        function S = blkdiag(varargin)
            % BLKDIAG Block-diagonal interconnection of systems
            
            % Get sampling time of first non-static input
            for i=1:nargin
                if isa(varargin{i}, 'LPVcore.lpvlfr') && ...
                        ~isstatic(varargin{i})
                    Ts = varargin{i}.Ts;
                    break;
                end
            end
            
            for i=1:nargin
                if ~isa(varargin{i}, 'LPVcore.lpvlfr')
                    varargin{i} = LPVcore.lpvss(varargin{i});
                    varargin{i}.Ts_ = Ts;
                end
            end
            
            % Check sampling time matches
            ts = NaN(1, nargin);
            for i=1:nargin
                if ~isstatic(varargin{i})
                    ts(i) = varargin{i}.Ts;
                end
            end
            if ~all(diff(ts(~isnan(ts))) == 0)
                error('Attempting to append systems with different sampling time.');
            end
            
            % Iteratively concatenate pairs of systems
            S = varargin{1};
            for i=2:nargin
                S = blkdiag_(S, varargin{i});
            end
            
        end

        function out = inv(S)
            % INV Compute inverse input-output system of an lpvlfr system
            %
            % Syntax:
            %   out = inv(S)
            %
            % Inputs: 
            %   S (lpvlfr): LPVLFR system to be inverted.
            %
            % Outputs:
            %   out (lpvlfr): Inverted LPVLFR system.
            %

            if ~(S.Nu == S.Ny)
                error(['The "inv" command requires a model with as ' ...
                    'many inputs as outputs.']);
            end
            if rank(S.Dyu) < S.Nu
                error(['The system is not invertible as its' ...
                    ' D-matrix is not invertible.']);
            end

            out = S;

            nx = S.Nx;
            nu = S.Nu;
            ny = S.Ny;
            nw = S.Nw;
            nz = S.Nz;
            
            Mi = [S.A0, S.Bw, zeros(nx, nu);
                  S.Cz, S. Dzw, zeros(nz, nu);
                  zeros(S.Ny, nx + nw + nu)] + ...
                 [-S.Bu;-S.Dzu;-eye(nu)] / S.Dyu * [S. Cy, S.Dyw, -eye(ny)];
            
            out.G = ss(Mi(1:nx,1:nx), Mi(1:nx, nx+1:end), ...
                       Mi(nx+1:end, 1:nx), Mi(nx+1:end, nx+1:end), S.Ts);

            % Switch IO properties
            out.InputName  = S.OutputName;
            out.InputGroup = S.OutputGroup;
            out.InputUnit  = S.OutputUnit;

            out.OutputName  = S.InputName;
            out.OutputGroup = S.InputGroup;
            out.OutputUnit  = S.InputUnit;
        end
        
        function v = isstatic(obj)
            % ISSTATIC Returns whether LPV-LFR system represents static
            % gain
            v = obj.Nx == 0;
        end
        
        % abstract functions from lpvrep
        function val = getNy(obj); val = size(obj.G_.C,1)-obj.Nz; end
        function val = getNu(obj); val = size(obj.G_.B,2)-obj.Nw; end
        
        function obj = setSchedulingTimeMap(obj, value)
            obj.Delta.timemap = value;
        end

        function val = getSchedulingTimeMap(obj)
            val = obj.Delta.timemap;
        end
        
        % set functions
        function obj = set.G(obj,newG)
            % check number of inputs and outputs
            [outDim,inDim] = size(newG);
            if ~all([obj.Nu+obj.Nw,obj.Ny+obj.Nz] == [inDim,outDim])
                error(['Cannot set G, number of input must be ', int2str(obj.Nu), ', number of outputs must be ', int2str(obj.Ny)]);
            end
            
            % check if sample time equals the original G
            if obj.G_.Ts ~= newG.Ts
                warning('Update of sys.G changes sampling time');
            end
            obj.G_ = newG;
        end
        
        function obj = set.Delta(obj,newDelta)
            deltaRow = size(newDelta.matrices,1);
            deltaCol = size(newDelta.matrices,2);
            % size check
            if ~all([obj.Nw, obj.Nz] == [deltaRow, deltaCol])
                error(['Nw must be of size ', int2str(obj.Nw), ', Nz must be of size ', int2str(obj.Nz)]);
            end
            % sample time check
            if ~strcmp(obj.Delta.timemap.Domain,newDelta.timemap.Domain)
                warning('The Delta that is being set uses a different time domain (ct/dt)')
            end
            obj.Delta_ = newDelta;
        end
        
        function obj = set.StateName(obj, value)
            obj.G_.StateName = LPVcore.cellarrayProperty('StateName', value, obj.Nx);
        end
        
        function obj = set.StateUnit(obj, value)
            obj.G_.StateUnit = LPVcore.cellarrayProperty('StateUnit', value, obj.Nx);
        end
        
        % get functions
        function val = get.G(obj); val = obj.G_; end
        function val = get.Delta(obj); val = obj.Delta_; end
        function val = get.Nx(obj); val = size(obj.G_.A,1); end
        function val = get.Nw(obj); val = size(obj.Delta, 1); end
        function val = get.Nz(obj); val = size(obj.Delta, 2); end
        function val = get.A0(obj); val = obj.G_.A; end
        function val = get.Bw(obj); val = obj.G_.B(:,1:obj.Nw); end
        function val = get.Bu(obj); val = obj.G_.B(:,(obj.Nw+1):(obj.Nw+obj.Nu)); end
        function val = get.Cz(obj); val = obj.G_.C(1:obj.Nz,:); end
        function val = get.Cy(obj); val = obj.G_.C((obj.Nz+1):(obj.Nz+obj.Ny),:); end
        function val = get.Dzw(obj); val = obj.G_.D(1:obj.Nz,1:obj.Nw); end
        function val = get.Dzu(obj); val = obj.G_.D(1:obj.Nz,(1+obj.Nw):(obj.Nw+obj.Nu)); end
        function val = get.Dyw(obj); val = obj.G_.D((1+obj.Nz):(obj.Nz+obj.Ny),1:obj.Nw); end
        function val = get.Dyu(obj); val = obj.G_.D((1+obj.Nz):(obj.Nz+obj.Ny),(1+obj.Nw):(obj.Nw+obj.Nu)); end
        function val = get.StateName(obj); val = obj.G.StateName; end
        function val = get.StateUnit(obj); val = obj.G.StateUnit; end
        sysd = c2d(sysc, Ts, method, opts);
    end
    
    methods(Hidden, Access='protected')
        [y, t, x] = ctsim_(obj, p, u, tin, x0, solver, solverOpts, solverMode)
        [y, t, x] = dtsim_(obj, p, u, x0)
        
        function sys = extractLocal_(obj, p)
            % EXTRACTLOCAL_ See lpvrep. Returns ss.
            sys = lft(freeze(obj.Delta_, p), obj.G_);
            % Transfer properties
            properties = {'InputName', 'OutputName', ...
                'InputUnit', 'OutputUnit', 'InputDelay', ...
                'StateName', 'StateUnit', 'Name', 'Notes', ...
                'TimeUnit'};
            for i=1:numel(properties)
                sys.(properties{i}) = obj.(properties{i});
            end
        end
        
        function S = cat_(dim, S1, S2)
            %CAT_ Concatenates 2 lpvlfr objects with common ext.
            %scheduling variable.
            %
            %   Synatx:
            %       S = cat_(dim, A, B)
            %
            %   Inputs:
            %       dim (int): dimension along which to concatenate
            %       A, B: lpvlfr objects to concatenate. Assumptions:
            %           * same ext. scheduling variable (commonrho)
            %
            %   Outputs:
            %       C: concatenated lpvlfr object
            %
            if isempty(S1)
                S = S2;
                return;
            end
            if isempty(S2)
                S = S1;
                return;
            end
            if dim == 1 % vertical
                SA = blkdiag(S1.A0, S2.A0);
                SB = [blkdiag(S1.Bw, S2.Bw), [S1.Bu; S2.Bu]];
                SC = [blkdiag(S1.Cz,S2.Cz); blkdiag(S1.Cy, S2.Cy)];
                SD = [blkdiag(S1.Dzw, S2.Dzw), [S1.Dzu; S2.Dzu]; blkdiag(S1.Dyw,S2.Dyw), [S1.Dyu; S2.Dyu]];
                sysVertcat = ss(SA,SB,SC,SD,S1.Ts);
                deltaVertcat = blkdiag(S1.Delta_, S2.Delta_);
                S = LPVcore.lpvlfr(deltaVertcat,sysVertcat);
                % The properties that should be concatenated
                catProperties = {'OutputName', 'OutputUnit'};
                % The properties that should be the same (otherwise, a
                % warning is thrown)
                sameProperties = {'InputName', 'InputUnit', 'InputDelay'};
            elseif dim == 2 % horizontal
                SA = blkdiag(S1.A0, S2.A0);
                SB = [blkdiag(S1.Bw, S2.Bw), blkdiag(S1.Bu, S2.Bu)];
                SC = [blkdiag(S1.Cz, S2.Cz); [S1.Cy, S2.Cy]];
                SD = [blkdiag(S1.Dzw, S2.Dzw), blkdiag(S1.Dzu, S2.Dzu); [S1.Dyw, S2.Dyw], [S1.Dyu, S2.Dyu]];
                sysHorcat = ss(SA, SB, SC, SD, S1.Ts);
                deltaHorcat = blkdiag(S1.Delta, S2.Delta);
                S = LPVcore.lpvlfr(deltaHorcat,sysHorcat);
                % The properties that should be concatenated
                catProperties = {'InputName', 'InputUnit', 'InputDelay'};
                % The properties that should be the same (otherwise, a
                % warning is thrown)
                sameProperties = {'OutputName', 'OutputUnit'};
            else
                error('Trying to concatenate lpvlfr objects with invalid dim.');
            end
            % Transfer properties
            catProperties = [catProperties(:)', {'StateName'}, {'StateUnit'}];
            for i=1:numel(catProperties)
                S.(catProperties{i}) = [S1.(catProperties{i}); S2.(catProperties{i})];
            end
            for i=1:numel(sameProperties)
                if ~isequal(S1.(sameProperties{i}), S2.(sameProperties{i}))
                    warning(['Ignoring ', sameProperties{i}, ' because of name conflicts.']);
                    S.(sameProperties{i}) = {};
                else
                    S.(sameProperties{i}) = S1.(sameProperties{i});
                end
            end
        end
        
        function S = blkdiag_(S1, S2)
            delta = blkdiag(S1.Delta, S2.Delta);
            
            SA = blkdiag(S1.A0, S2.A0);
            SB = [blkdiag(S1.Bw, S2.Bw), blkdiag(S1.Bu, S2.Bu)];
            SC = [blkdiag(S1.Cz, S2.Cz); blkdiag(S1.Cy, S2.Cy)];
            SD = [blkdiag(S1.Dzw, S2.Dzw), blkdiag(S1.Dzu, S2.Dzu); ...
                blkdiag(S1.Dyw, S2.Dyw), blkdiag(S1.Dyu, S2.Dyu)];
            g = ss(SA, SB, SC, SD, S1.Ts);
            
            if isa(S1, 'LPVcore.lpvlfr')
                S = S1;
            else
                S = S2;
            end
            S.Delta_ = delta;
            S.G_ = g;
            
            % Transfer stackable properties
            properties = {'InputName', 'OutputName', ...
                'InputUnit', 'OutputUnit', 'InputDelay', ...
                'StateName', 'StateUnit'};
            for i=1:numel(properties)
                property = cellfun(@(x) x.(properties{i}), {S1, S2}, 'UniformOutput', false);
                S.(properties{i}) = vertcat(property{:});
            end
        end
        
        function sys = connect_(sys, connections)
            % CONNECT_ Index-based connection
            %
            %   Syntax:
            %       S = connect_(S, connections)
            %
            %   Inputs:
            %       connections: matrix specifying connections. For each
            %       row, the first column indicates the input port that
            %       gets connected to the output port specified by the
            %       remainder of the row (with a sign). E.g. [7, 2, -15, 6]
            %       specifies that y(2) - y(15) + y(6) feeds into u(7).
            %
            N = size(connections, 1);
            S = zeros(sys.Nu, sys.Ny);
            for i=1:N
                in = connections(i, 1);
                for j=2:size(connections, 2)
                    if connections(i, j) ~= 0 % 0 is not connected
                        out = connections(i, j);
                        S(in, abs(out)) = sign(out);
                    end
                end
            end
            % Check for singular loops in connection
            if rank(eye(sys.Ny) - sys.Dyu * S) < sys.Ny
                warning('The closed-loop model may be improper because of singular algebraic loops.');
            end
            sys = connectmat_(sys, S);
        end
        
        function obj = connectmat_(obj, S)
            % CONNECTMAT_ Index-based connection with matrix
            %   Utility function for connecting output ports to input ports
            %
            %                    +--------+
            %                    |        |
            %             +------+ Delta  +<-------+
            %             |      |        |        |
            %             |      +--------+        |
            %           w |                        | z
            %             |   +---------------+    |
            %             |   |               |    |
            %      +---+  +-->+               +----+
            % ubar |   |      |               |        y
            %  --->+ + +----->+      G        +----+----->
            %      |   |   u  |               |    |
            %      +-+-+      |               |    |
            %        ^        +---------------+    |
            %        |                             |
            %        |          +-----------+      |
            %        |  Sy      |           |   y  |
            %        |          |           |      |
            %        +----------+     S     +<-----+
            %                   |           |
            %                   |           |
            %                   +-----------+
            %
            %   Syntax:
            %       sysc = connectsingle_(sys, S)
            %
            %   Inputs:
            %       sys: lpvlfr system to connect
            %       S: matrix u = S y to add to input channel
            %
            
            Stilde = S / (eye(obj.Ny) - obj.Dyu * S);
            a0 = obj.A0 + obj.Bu * Stilde * obj.Cy;
            bw = obj.Bw + obj.Bu * Stilde * obj.Dyw;
            bu = obj.Bu + obj.Bu * Stilde * obj.Dyu;
            cz = obj.Cz + obj.Dzu * Stilde * obj.Cy;
            dzw = obj.Dzw + obj.Dzu * Stilde * obj.Dyw;
            dzu = obj.Dzu + obj.Dzu * Stilde * obj.Dyu;
            cy = (eye(obj.Ny) - obj.Dyu * S) \ obj.Cy;
            dyw = (eye(obj.Ny) - obj.Dyu * S) \ obj.Dyw;
            dyu = (eye(obj.Ny) - obj.Dyu * S) \ obj.Dyu;
            obj.G_.A = a0;
            obj.G_.B = [bw, bu];
            obj.G_.C = [cz; cy];
            obj.G_.D = [dzw, dzu; ...
                dyw, dyu];
        end
        
        function B = subsref_(A, i, j)
            %SUBSREF_ Wrapper around SUBSREF for use in class methods.
            %
            %   For more info: https://nl.mathworks.com/matlabcentral/answers/101830-why-is-the-subsref-method-not-called-when-used-from-within-a-method-of-a-class
            %
            S.type = '()';
            S.subs{1} = i;
            S.subs{2} = j;
            B = subsref(A, S);
        end

        function sys = addFeedthrough_(sys, inputName, idx)
            % Add direct feedthrough from input specified by inputName to
            % output at index idx. Increase total number of outputs of sys
            % by 1.
            if ~any(strcmp(inputName, sys.InputName))
                error(['Input ''', inputName, ''' does not exist']);
            end
            assert(isint(idx) && idx > 0, '''idx'' must be an index (i.e., positive integer)');
            if idx > (size(sys, 1) + 1)
                error(['Index ''', int2str(idx), ''' is too big for output size']);
            end
            % Find index of input
            idx_input = find(strcmp(inputName, sys.InputName));
            % Convert indices of input and output to indices of
            % LFR-representation (i.e., incl. w and z signals)
            idx_output_lfr = idx + sys.Nz;
            idx_input_lfr = idx_input + sys.Nw;
            % Insert output at idx
            Cnew = [sys.G.C(1:idx_output_lfr-1, :); zeros(1, size(sys.G.C, 2)); ...
                sys.G.C(idx_output_lfr:end, :)];
            Dnew = [sys.G.D(1:idx_output_lfr-1, :); zeros(1, size(sys.G.D, 2)); ...
                sys.G.D(idx_output_lfr:end, :)];
            Dnew(idx_output_lfr, idx_input_lfr) = 1;
            sys.G_ = ss(sys.G.A, sys.G.B, Cnew, Dnew, sys.G.Ts);
            % Update signal properties
            sys.OutputName_ = ...
                [sys.OutputName(1:idx-1); {inputName}; sys.OutputName(idx:end)];
            sys.OutputUnit_ = ...
                [sys.OutputUnit(1:idx-1); sys.InputUnit(idx_input); sys.OutputUnit(idx:end)];
        end
    end
end



==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvlfr/subsref.m <==
function varargout = subsref(obj, S)
%SUBSREF Subscripted referencing for lpvlfr objects.
%
%   F = P(i:j, k:l)
%
%   Inputs:
%       P: indexed lpvlfr object.
%       S: indexing structure.
%
%   Outputs:
%       F: result of indexing expression.
%
%   This method overloads the builtin SUBSREF functionality for the case of
%   2-dimensional parentheses indexing. In this case, it indexes the
%   input and output channels of the lpvlfr object. The third
%
%   See also SUBSASGN, LPVLFR.

% Only subsref of the following form are overloaded: P(x, y)
% This implies that S.type == '()' with 2 subscripts S.subs.
if numel(S) == 1 && strcmp(S.type, '()') && numel(S.subs) == 2
    ysubs = S.subs{1};
    usubs = S.subs{2};
    if strcmp(S.subs{1}, ':'); S.subs{1} = obj.Ny; ysubs = 1:obj.Ny; end
    if strcmp(S.subs{2}, ':'); S.subs{2} = obj.Nu; usubs = 1:obj.Nu; end
    S.subs{1} = horzcat(1:obj.Nz, obj.Nz + ysubs);
    S.subs{2} = horzcat(1:obj.Nw, obj.Nw + usubs);
    G = subsref(obj.G, S);
    obj.G_ = G;
    obj.InputName = obj.InputName(usubs);
    obj.InputUnit = obj.InputUnit(usubs);
    obj.InputDelay = obj.InputDelay(usubs);
    obj.OutputName = obj.OutputName(ysubs);
    obj.OutputUnit = obj.OutputUnit(ysubs);
    varargout{1} = obj;
else
    [varargout{1:nargout}] = builtin('subsref', obj, S);
end

==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvrep/findstates.m <==
function x0 = findstates(sys, data, ~)
%FINDSTATES Estimate initial states of model
%
% Syntax:
%   For LPVLFR / LPVCORE.LPVSS / LPVIDSS (state-space models):
%       x0 = findstates(sys, data)
%   returns 'x0': a 1-by-Nx double vector with the initial state.
%   
%   For LPVIO (input-output models):
%       y0 = findstates(sys, data)
%   returns 'y0': a Na-by-Ny double matrix with the output values at the Na
%       initial time steps.
%
% Inputs:
%   sys: LPV model
%   data: LPVIDDATA object
%

%% Input validation
% TODO: add support for other model structures to expand scope of
% findstates to lpvidss and lpvidpoly.
assert(isa(sys, 'LPVcore.lpvlfr') || isa(sys, 'LPVcore.lpvio') || isa(sys, 'LPVcore.lpvidss'), ...
    '''findstates'' is only supported for ''LPVcore.lpvlfr'', ''LPVcore.lpvidss'' and ''LPVcore.lpvio'' objects');
assert(isdt(sys), '''sys'' must be discrete-time');
assert(isa(data, 'lpviddata'), '''data'' must be an ''lpviddata'' object');

%% Differentiation between model structures
% This section contains code that is specific to each supported model
% structure
if isa(sys, 'LPVcore.lpvlfr') || isa(sys, 'LPVcore.lpvidss')
    nx = sys.Nx;
elseif isa(sys, 'LPVcore.lpvio')
    nx = sys.Na * sys.Ny;
end

%% Estimation
% Number of time samples
N = size(data.y, 1);

% y_measured = y_free + y_forced
%     |           |         |
%  ------    ----------   ----------------------
%  data.y    Gamma * x0   Simulation with data.u

% y_measured
y_measured = reshape(data.y.', [], 1);
% y_free
Gamma = NaN(sys.Ny * N, nx);
for j=1:nx
    if isa(sys, 'LPVcore.lpvlfr')
        x0j = zeros(1, nx); x0j(j) = 1;
        y = lsim(sys, data.p, zeros(size(data.u)), data.t, 'x0', x0j);
    elseif isa(sys, 'LPVcore.lpvio')
        y0j = zeros(sys.Na, sys.Ny); y0j(j) = 1;
        y = lsim(sys, data.p, zeros(size(data.u)), data.t, 'y0', y0j);
    elseif isa(sys, 'LPVcore.lpvidss')
        x0j = zeros(1, nx); x0j(j) = 1;
        % Take 4th output of LSIM (deterministic output without noise)
        [~, ~, ~, y] = lsim(sys, data.p, zeros(size(data.u)), data.t, x0j);
    end
    Gamma(:, j) = reshape(y.', sys.Ny * N, 1);
end
% y_forced
if isa(sys, 'LPVcore.lpvlfr') || isa(sys, 'LPVcore.lpvio')
    y_forced = lsim(sys, data.p, data.u, data.t);
elseif isa(sys, 'LPVcore.lpvidss')
    [~, ~, ~, y_forced] = lsim(sys, data.p, data.u, data.t);
end
y_forced = reshape(y_forced.', [], 1);

% y_measured = Gamma * x0 + y_forced
% (y_measured - y_forced) = Gamma * x0
x0 = Gamma \ (y_measured - y_forced);

%% Post-process results
if isa(sys, 'LPVcore.lpvio')
    x0 = reshape(x0, sys.Na, sys.Ny);
end

end



==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvrep/lpvrep.m <==
classdef (Abstract) lpvrep
%LPVREP Base class for LPV system representations such as LPVIO,
%LPVCORE.LPVSS, LPVIDPOLY and LPVIDSS.
%
%   This class contains all common properties and associated get/set
%   functions of the LPVIO, LPVCORE.LPVSS, LPVIDPOLY, LPVIDSS class 
%   definitions
%
%    See also LPVIO, LPVCORE.LPVSS, LPVIDPOLY, LPVIDSS.

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).    
    
    properties (Dependent)
        
        % Input delay for each input channel, specified as a scalar value
        % or numeric vector. NOTE: currently, only a scalar value is allowed (i.e., the same input delay for each channel.) 
        % For continuous-time systems, specify input
        % delays in the time unit stored in the TimeUnit property. For
        % discrete-time systems, specify input delays in integer multiples
        % of the sample time Ts. For example, InputDelay = 3 means a delay
        % of three sample times.
        %
        % For a system with Nu inputs, set InputDelay to an Nu-by-1 vector.
        % Each entry of this vector is a numerical value that represents
        % the input delay for the corresponding input channel.
        %
        % You can also set InputDelay to a scalar value to apply the same
        % delay to all channels.
        %
        % Default: 0
        InputDelay
        
        % Sample time. For continuous-time models, Ts = 0. For
        % discrete-time models, Ts is a positive scalar representing the
        % sampling period. This value is expressed in the unit specified by
        % the TimeUnit property of the model. To denote a discrete-time
        % model with unspecified sample time, set Ts = -1.
        % 
        % Changing this property does not discretize or resample the model.
        % 
        % Default: -1 (discrete time)
        Ts
                 	
        % Units for the time variable, the sample time Ts, and any time
        % delays in the model, specified as one of the following values:
        % 
        % 'nanoseconds', 'microseconds', 'milliseconds', 'seconds',
        % 'minutes', 'hours', 'days', 'weeks', 'months', 'years'
        % 
        % Changing this property has no effect on other properties, and
        % therefore changes the overall system behavior. Use chgTimeUnit to
        % convert between time units without modifying system behavior.
        %
        % Default: 'seconds'
        TimeUnit
        
        % Input channel names, specified as one of the following:
        % 
        % - Character vector. For single-input models, for example,
        %   'controls'.
        % - Cell array of character vectors. For multi-input models.
        % 
        % Alternatively, use automatic vector expansion to assign input
        % names for multi-input models. For example, if sys is a two-input
        % model, enter:
        %   sys.InputName = 'controls';
        %
        % The input names automatically expand to
        % {'controls(1)';'controls(2)'}.
        % 
        % You can use the shorthand notation u to refer to the InputName
        % property. For example, sys.u is equivalent to sys.InputName. 
        % 
        % Input channel names have several uses, including:
        % - Identifying channels on model display and plots
        % - Extracting subsystems of MIMO systems
        % 
        % Specifying connection points when interconnecting models
        % 
        % Default: '' for all input channels
        InputName
        
        % Input channel units, specified as one of the following:
        % - Character vector. For single-input models, for example,
        %   'seconds'. 
        % - Cell array of character vectors. For multi-input models.
        % 
        % Use InputUnit to keep track of input signal units. InputUnit has
        % no effect on system behavior.
        % 
        % Default: '' for all input channels
        InputUnit
        
        	
        % Input channel groups. The InputGroup property lets you assign the
        % input channels of MIMO systems into groups and refer to each
        % group by name. Specify input groups as a structure. In this
        % structure, field names are the group names, and field values are
        % the input channels belonging to each group. For example: 
        %    sys.InputGroup.controls = [1 2];
        %    sys.InputGroup.noise = [3 5];
        %
        % creates input groups named controls and noise that include input
        % channels 1, 2 and 3, 5, respectively. You can then extract the
        % subsystem from the controls inputs to all outputs using:
        % 
        % sys(:,'controls')
        % Default: Struct with no fields
        InputGroup
        
        % Output channel names, specified as one of the following:
        % - Character vector. For single-output models. For example,
        %   'measurements'.
        % - Cell array of character vectors. For multi-output models.
        % 
        % Alternatively, use automatic vector expansion to assign output
        % names for multi-output models. For example, if sys is a
        % two-output model, enter:
        %    sys.OutputName = 'measurements';
        %
        % The output names automatically expand to {'measurements(1)';
        % 'measurements(2)'}.
        % 
        % You can use the shorthand notation y to refer to the OutputName
        % property. For example, sys.y is equivalent to sys.OutputName.
        % 
        % Output channel names have several uses, including:
        % - Identifying channels on model display and plots
        % - Extracting subsystems of MIMO systems
        % 
        % Default: '' for all output channels
        OutputName
        
        % Output channel units, specified as one of the following:
        % - Character vector. For single-output models. For example,
        %   'seconds'.
        % - Cell array of character vectors. For multi-output models.
        % 
        % Use OutputUnit to keep track of output signal units. OutputUnit has no effect on system behavior.
        % 
        % Default: '' for all output channels
        OutputUnit
                	
        % Output channel groups. The OutputGroup property lets you assign
        % the output channels of MIMO systems into groups and refer to each
        % group by name. Specify output groups as a structure. In this
        % structure, field names are the group names, and field values are
        % the output channels belonging to each group. For example:
        %    sys.OutputGroup.temperature = [1];
        %    sys.OutputGroup.measurement = [3 5];
        %
        % creates output groups named temperature and measurement that
        % include output channels 1, and 3, 5, respectively. You can then
        % extract the subsystem from all inputs to the measurement outputs
        % using:
        %    sys('measurement',:)
        %
        % Default: Struct with no fields
        OutputGroup
        
        % System name, specified as a character vector. For example,
        % 'system_1'.
        % 
        % Default: ''
        Name
                	
        % Any text that you want to associate with the system, stored as a
        % string or a cell array of character vectors. The property stores
        % whichever data type you provide. For instance, if sys1 and sys2
        % are dynamic system models, you can set their Notes properties as
        % follows:
        %   sys1.Notes = "sys1 has a string.";
        %   sys2.Notes = 'sys2 has a character vector.';
        %   sys1.Notes
        %   sys2.Notes
        %
        % ans = 
        % 
        %     "sys1 has a string."
        % 
        % ans =
        % 
        %     'sys2 has a character vector.'
        % 
        % Default: [0?1 string]
        Notes   
        
        % Scheduling time-map
        SchedulingTimeMap
        
        % Names of scheduling signals
        SchedulingName
        
        % Units of scheduling signals
        SchedulingUnit

    end  % end of public, dependent properties
    
    properties (Dependent, SetAccess = protected)
        % Dimension of output signal
        Ny
        
        % Dimension of scheduling signal
        Np
        
        % Dimension of extended scheduling signal
        Nrho
        
        % Dimension of input signal
        Nu
           
        % Dimension of scheduling signals
        SchedulingDimension
    end
    
    properties (Access = public)
        % Any type of data you want to associate with system, specified as
        % any MATLAB data type.
        % 
        % Default: []
        UserData = [];   % Litterally, we don't verify its value
    end

    properties (Access = private, Constant = true)
        
        % Set of available time unites for TimeUnit, InputUnit, OutputUnit
        unitsTime = {'nanoseconds', 'microseconds', 'milliseconds', ...
            'seconds', 'minutes', 'hours', 'days', 'weeks', 'months', ...
            'years'};
    end
    
	properties (Hidden, Dependent)
      % Input names. Alias for "InputName" property.
      u
      % Output names. Alias for "OutputName" property.
      y
    end
   
	properties (Access = protected, Hidden)
            % n-by-1 matrix with unsigned integers
        InputDelay_ = [];
            % Positive real number or -1
        Ts_ = -1;
            % String
        TimeUnit_ = 'seconds';
            % Cell array of strings
        InputName_ = {};
            % Cell array of strings
        InputUnit_ = {};
            % Structure
        InputGroup_ = struct();
            % Cell array of strings
        OutputName_ = {};
            % Cell array of strings
        OutputUnit_ = {};
            % Structure
        OutputGroup_ = struct();
            % String
        Name_ = '';
            % String or Cell array of strings
        Notes_ = strings([0 1]);
   end
    
    methods
        function obj = lpvrep()
        end
        
        x0 = findstates(sys, data, ~);
        
        function sys = extractLocal(obj, p)
            % EXTRACTLOCAL Get frozen models at operating points
            %
            %   Syntax:
            %       sys = extractLocal(lpvrep, p)
            %       {sys1, ..., sysn} = extractLocal(lpvrep, {p1, ..., pn})
            %       sysarray = extractLocal(lpvrep, s)
            %
            %   Inputs:
            %       p, p1, ..., pn: 1-by-np vector of frozen scheduling values
            %       s: structure specifying a rectangular grid of operating
            %           points. Each field in the structure corresponds
            %           to a scheduling signal. Example:
            %               s = struct('p', [0, 1], 'q', [-1, 0])
            %           evaluates the LPV representation at 4 operating
            %           points (each combination of p = 0 / 1 and q = -1 /
            %           0). When this input is used, the return value is a
            %           state-space array.
            %
            %   Outputs:
            %       sys, sys1, ..., sysn: LTI system in representation
            %           specified by child class.
            %       sysarray: model array.
            %

            narginchk(2, 2);
            nargoutchk(0, 1);

            % Distinguish between 2 input modes: regular grid specified as
            % struct, or irregular grid specified as cell array.
            if isstruct(p)
                % Struct mode
                % Check structure and sort fields by scheduling time map
                p = LPVcore.schedulingStructCheck(obj, p);
                % Convert structure to cell grid
                % Grid dimension (nr. of scheduling signals)
                f = fieldnames(p);
                indx = cell(1, obj.Nrho);
                % Size of rectangular grid
                sz = NaN(1, numel(f));
                for i=1:numel(f)
                    sz(i) = numel(p.(f{i}));
                end
                % Number of points
                N = prod(sz);
                % Pre-allocate model array
                if isct(obj)
                    sys(:, :, N) = rss(1, obj.Ny, obj.Nu);
                else
                    sys(:, :, N) = drss(1, obj.Ny, obj.Nu);
                end
                % Iterate over points
                for i=1:N
                    [indx{:}] = ind2sub(sz, i);
                    pi = NaN(1, obj.Nrho);
                    for j=1:obj.Nrho
                        pi(j) = p.(f{j})(indx{j});
                    end
                    sys(:, :, i) = extractLocal_(obj, pi);
                end
                % Reshape model array if needed according to dimension
                if numel(sz) > 1
                    sys = reshape(sys, sz);
                end
            else
                % Cell mode
                cellIn = true;
                if ~iscell(p)
                    cellIn = false;
                    p = {p};
                end
                np = obj.Np;
                sys = cell(1, numel(p));
                for i=1:numel(p)
                    if ~all(size(p{i}) == [1, np]) ...
                            && ~(isempty(p{i}) && np == 0)
                        error('Each frozen scheduling variable must be 1-by-Np');
                    end
                    sys{i} = extractLocal_(obj, p{i});
                    sys{i}.Ts = obj.Ts;
                    sys{i}.InputName = obj.InputName;
                    sys{i}.OutputName = obj.OutputName;
                    sys{i}.InputUnit = obj.InputUnit;
                    sys{i}.OutputUnit = obj.OutputUnit;
                    sys{i}.InputDelay = obj.InputDelay;
                    sys{i}.TimeUnit = obj.TimeUnit;
                end
                % If input isn't cell, output shouldn't be cell
                if ~cellIn
                    sys = sys{1};
                end
            end
        end
        
        function bode(varargin)
            % BODE Plot Bode diagram of LPV system for frozen values of p
            %
            %   Syntax:
            %       bode(sys, p)
            %       bode(sys1, ..., sysm, p)
            %       bode(sys1, LineSpec1, ..., sysm, LineSpecm, p)
            %       bode(___, w)
            %
            %   Inputs:
            %       sys, sys1, ..., sysm: LPV-LFR models
            %       p: N-by-Np matrix. Each row corresponds to a frozen
            %           scheduling signal at which frozen system Bode diagram
            %           should be plotted.
            %       LineSpec1, ..., LineSpecm: line specification for
            %           drawing the Bode diagram.
            %       w: vector of frequencies at which to compute and plot the
            %           frequency response.
            %

            % p and atleast one sys have to be defined.
            narginchk(2, Inf); 
            
            % Parse the input
            bodeArg = parsePlotting(varargin);
            
            % create bode plot
            bode(bodeArg{:});
        end
        
        function bodemag(varargin)
            % BODEMAGNITUDE Plot Bode magnitude diagram of LPV system for frozen values of p
            %
            %   Syntax:
            %       bodemag(sys, p)
            %       bodemag(sys1, ..., sysm, p)
            %       bodemag(sys1, LineSpec1, ..., sysm, LineSpecm, p)
            %       bodemag(___, w)
            %
            %   Inputs:
            %       sys, sys1, ..., sysm: LPV-LFR models
            %       p: N-by-Np matrix. Each row corresponds to a frozen
            %           scheduling signal at which frozen system Bode diagram
            %           should be plotted.
            %       LineSpec1, ..., LineSpecm: line specification for
            %           drawing the Bode diagram.
            %       w: vector of frequencies at which to compute and plot the
            %           frequency response.
            %

            % p and atleast one sys have to be defined.
            narginchk(2, Inf); 
            
            % Parse the input
            bodemagArg = parsePlotting(varargin);
            
            % create bode plot
            bodemag(bodemagArg{:});
        end
        
        function sigma(varargin)
            % SIGMA Plot singular value plot of LPV system for frozen values of p
            %
            %   Syntax:
            %       sigma(sys, p)
            %       sigma(sys1, ..., sysm, p)
            %       sigma(sys1, LineSpec1, ..., sysm, LineSpecm, p)
            %       sigma(___, w)
            %
            %   Inputs:
            %       sys, sys1, ..., sysm: LPV-LFR models
            %       p: N-by-Np matrix. Each row corresponds to a frozen
            %           scheduling signal at which frozen system Bode diagram
            %           should be plotted.
            %       LineSpec1, ..., LineSpecm: line specification for
            %           drawing the Bode diagram.
            %       w: vector of frequencies at which to compute and plot the
            %           frequency response.
            %

            % p and atleast one sys have to be defined.
            narginchk(2, Inf); 
            
            % Parse the input
            sigmaArg = parsePlotting(varargin);
            
            % create bode plot
            sigma(sigmaArg{:});
        end
        
        function [resp, wout] = freqresp(varargin)
            %check if the function has atleast two inputs: a system and a
            %scheduling variable.
            narginchk(2, Inf);
            if ~isa(varargin{1},'LPVcore.lpvrep')
                error('first input should be a lpvrep object')
            end
            % extract scheduling variable and frequencies           
            if (length(varargin)==2) && isa(varargin{end}, 'double')            
                p = varargin{end};
            elseif (length(varargin) == 3) && isa(varargin{end}, 'double') && isa(varargin{end-1},'double')
                w = varargin{end-1};
                p = varargin{end};
            elseif (length(varargin) == 4) && isa(varargin{end}, 'double') && isa(varargin{end-1}, 'char') && isa(varargin{end-2}, 'double')            
                w = varargin{end-2};
                units = varargin{end-1};
                p = varargin{end}; 
            else
                error('invalid syntax, use: freqresp(lvprep obj,p), freqresp(lpvrep obj, w, p) or freqresp(lpvrep obj, w, units, p)');
            end           
            
            % extract number of systems            
            N = size(p, 1);
            
            % loop over all systems and values of p.
            out = cell(N,1);
            sys = varargin{1};
            
            for i=1:N
                sysLocal = extractLocal(sys,p(i, :));
                if exist('w','var') == 1 && exist('units','var')
                    out{i} = freqresp(sysLocal,w,units);
                elseif exist('w','var')
                    out{i} = freqresp(sysLocal,w);
                else
                    [H, wout] = freqresp(sysLocal);
                    out{i} = H;
                end                
            end
            resp = out;
            if exist('w','var')
                wout = w;
            end
        end
        % -----------------------------
        % Get Set operators properties
        
        function val = get.InputDelay(obj)
            val = obj.InputDelay_;
        end
        
        function obj = set.InputDelay(obj,InputDelay)
            
            nu = obj.Nu;
            
            if ~isvector(InputDelay) || any(~isnumeric(InputDelay)) || any(uint16(InputDelay) ~= InputDelay)
                LPVcore.error('LPVcore:general:InvalidProperty','InputDelay', 'nu x 1 vector with integer greater or equal to 0',class(obj));
            end
            
                % Set default value if empty
            if isempty(InputDelay) || nu == 0
                obj.InputDelay_ = zeros(nu, 1); 
                return; 
            end
            
            if isrow(InputDelay); InputDelay = InputDelay'; end
            nu_ = size(InputDelay,1);
            
            % TODO: Test this function with the LPVIO or LPVSS class
            if nu_ == nu
                obj.InputDelay_ = InputDelay;
            elseif nu_ == 1 && nu ~= 0 % if scalar, create vector of scalars
                obj.InputDelay_ = ones(nu,1)*InputDelay;
            else
                LPVcore.error('LPVcore:general:InvalidProperty','InputDelay',[sprintf('%d',nu),' x 1 vector with integer greater or equal to 0'],class(obj));
            end
        end
        
        function tf = isct(obj)
            % ISCT Return whether system is continuous-time
            tf = obj.Ts_ == 0;
        end
        
        function tf = isdt(obj)
            % ISDT Return whether system is discrete-time
            tf = ~isct(obj);
        end
        
        function tf = issiso(obj)
            tf = size(obj, 1) == 1 && size(obj, 2) == 1;
        end
        
        function tf = hasStaticSchedulingDependence(obj)
            % HASSTATICSCHEDULINGDEPENDENCDE Returns whether the system
            % representation has static dependence on the scheduling
            % variable
            tf = all(obj.SchedulingTimeMap.Map == 0);
        end
        
        function val = get.Ts(obj)
            val = obj.Ts_;
        end
        
        function obj = set.Ts(obj,Ts)
            % Set the sampling time
            %
            % Small workaround to be able to overload this function by the
            % subclass.
            
            try obj = obj.set_Ts_value(Ts);
            catch E; throw(E);              end
        end
          
        function val = get.TimeUnit(obj)
            val = obj.TimeUnit_;
        end
        
        function obj = set.TimeUnit(obj,TimeUnit)

            if ~isempty(TimeUnit) && (~isrow(TimeUnit) || ~ischar(TimeUnit))
                LPVcore.error('LPVcore:general:InvalidProperty','TimeUnit', ['charachter string of either of the following: ',strjoin(obj.unitsTime,', ')],class(obj));
            end
            
            if any(strcmp(TimeUnit,obj.unitsTime))
                obj.TimeUnit_ = TimeUnit;
            elseif isempty(TimeUnit)
                obj.TimeUnit_ = 'seconds';
            else
                LPVcore.error('LPVcore:general:InvalidProperty','TimeUnit', ['charachter string of either of the following: ',strjoin(obj.unitsTime,', ')],class(obj));
            end
        end
        
        function val = get.InputName(obj)
            val = obj.InputName_;
        end
        
        function obj = set.InputName(obj,InputName)
            obj.InputName_ = LPVcore.cellarrayProperty('InputName', InputName, obj.Nu);
        end
             
        function val = get.InputUnit(obj)
            val = obj.InputUnit_;
        end
        
        function obj = set.InputUnit(obj,InputUnit)
            obj.InputUnit_ = LPVcore.cellarrayProperty('InputUnit', InputUnit, obj.Nu);
        end
        
        function val = get.InputGroup(obj)
            val = obj.InputGroup_;
        end
        
        function obj = set.InputGroup(obj,InputGroup)
            
            nu = obj.Nu;
            
            if isempty(InputGroup)
                obj.InputGroup_ = struct(); return;
            elseif isstruct(InputGroup)
                % Remove empty groups
                InputGroup = localRemoveEmptyGroups(InputGroup);
            else
                LPVcore.error('LPVcore:general:InvalidProperty','InputGroup', 'structure',class(obj));
            end 
 
            if nu == 0; obj.InputGroup_ = struct(); return; end  % Validate input a bit
            
            f = fieldnames(InputGroup);
            
            for ct=1:length(f)
                channels = InputGroup.(f{ct});
                if ~isnumeric(channels) || ~isvector(channels) || ...
                        isempty(channels) || size(channels,1)~=1 || ...
                        ~isequal(channels,round(channels))
                    LPVcore.error('LPVcore:general:InvalidProperty','InputGroup', 'structure', class(obj));
                elseif any(channels<1) || any(channels>nu)
                    LPVcore.error('LPVcore:general:InvalidInput','Some input channel index is out of range.', class(obj));
                elseif length(unique(channels))<length(channels)
                    LPVcore.error('LPVcore:general:InvalidInput','Some input channel indeces are double defined.',class(obj));
                end
            end
            
            obj.InputGroup_ = InputGroup;
        end
        
        function val = get.OutputName(obj)
            val = obj.OutputName_;
        end
        
        function obj = set.OutputName(obj,OutputName)
            obj.OutputName_ = LPVcore.cellarrayProperty('OutputName', OutputName, obj.Ny);
        end
        
        function val = get.OutputUnit(obj)
            val = obj.OutputUnit_;
        end
        
        function obj = set.OutputUnit(obj,OutputUnit)
            obj.OutputUnit_ = LPVcore.cellarrayProperty('OutputUnit', OutputUnit, obj.Ny);
        end
        
        function val = get.OutputGroup(obj)
            val = obj.OutputGroup_;
        end
        
        function obj = set.OutputGroup(obj,OutputGroup)
            
            ny = obj.Ny;
            
            if isempty(OutputGroup)
                obj.OutputGroup = struct; return;
            elseif isstruct(OutputGroup)
                % Remove empty groups
                OutputGroup = localRemoveEmptyGroups(OutputGroup);
            else
                LPVcore.error('LPVcore:general:InvalidProperty','InputGroup', 'structure', class(obj));
            end
            
            if ny == 0; obj.OutputGroup_ = struct(); return; end  % Validate input a bit
 
            f = fieldnames(OutputGroup);
            
            for ct=1:length(f)
                channels = OutputGroup.(f{ct});
                if ~isnumeric(channels) || ~isvector(channels) || ...
                        isempty(channels) || size(channels,1)~=1 || ...
                        ~isequal(channels,round(channels))
                    LPVcore.error('LPVcore:general:InvalidProperty','InputGroup', 'structure', class(obj));
                elseif any(channels<1) || any(channels>ny)
                    LPVcore.error('LPVcore:general:InvalidInput','Some input channel index is out of range.', class(obj));
                elseif length(unique(channels))<length(channels)
                    LPVcore.error('LPVcore:general:InvalidInput','Some input channel indeces are double defined.', class(obj));
                end
            end
            
            obj.OutputGroup_ = OutputGroup;
        end

        function val = get.Name(obj)
            val = obj.Name_;
        end
        
        function obj = set.Name(obj,Name)
            if isempty(Name)
                obj.Name_ = '';
            elseif (isstring(Name) && isscalar(Name)) || (ischar(Name) && isrow(Name))
                obj.Name_ = Name;
            else
                LPVcore.error('LPVcore:general:InvalidProperty','Name', 'string or 1xn character array',class(obj));
            end
        end
        
        function val = get.SchedulingTimeMap(obj)
            val = getSchedulingTimeMap(obj);
        end
        
        function obj = set.SchedulingTimeMap(obj, val)
            obj = setSchedulingTimeMap(obj, val);
        end
        
        function val = get.SchedulingDimension(obj)
            val = obj.Np;
        end
        
        function val = get.SchedulingName(obj)
            val = obj.SchedulingTimeMap.Name;
        end
        
        function obj = set.SchedulingName(obj, val)
            obj.SchedulingTimeMap.Name = val;
        end
        
        function val = get.SchedulingUnit(obj)
            val = obj.SchedulingTimeMap.Unit;
        end
        
        function obj = set.SchedulingUnit(obj, val)
            obj.SchedulingTimeMap.Unit = val;
        end
        
        function val = get.Nu(obj)
            val = getNu(obj);
        end
        
        function val = get.Ny(obj)
            val = getNy(obj);
        end
        
        val = size(obj, varargin);
        
        function val = get.Np(obj)
            val = obj.SchedulingTimeMap.np;
        end
        
        function val = get.Nrho(obj)
            val = obj.SchedulingTimeMap.nrho;
        end
        
        function val = get.Notes(obj)
            val = obj.Notes_;
        end
        
        function obj = set.Notes(obj,Notes)
            if isempty(Notes)
                obj.Notes_ = strings([0 1]);
            else
                if ~isstring(Notes)
                    % Accept char or cellstr for backward compatibility
                    try
                        Notes = cellstr(Notes);
                        % NOTE: This function is introduced in 2017b
                        Notes = convertCharsToStrings(Notes);
                    catch
                        LPVcore.error('LPVcore:general:InvalidProperty','Notes', 'string vector, for example, ["a";"b";"c"]',class(obj));
                    end
                end
                obj.Notes_ = Notes(:);
            end
        end
        
        function Value = get.u(obj)
            % u is shorthand for InputName
            Value = obj.InputName;
        end
        
        function Value = get.y(obj)
            % y is shorthand for OutputName
            Value = obj.OutputName;
        end
        
        function obj = set.u(obj,Value)
            try obj.InputName = Value;
            catch E; throw(E); end
        end
        
        function obj = set.y(obj,Value)
            try obj.OutputName = Value;
            catch E; throw(E); end
        end
        
        function varargout = get(obj, varargin)
            %  For documentation, use 'doc InputOutputModel/get'
            
            % TODO: alignment of list
            assert(nargin <= 2 && nargout <= 1, "Please use the supported syntax")
            props = properties(obj);
            
            if nargin == 1
                if nargout == 1
                    for i = 1 : numel(props)
                        varargout{1}.(props{i}) = obj.(props{i});
                    end
                else
                    for i = 1 : numel(props)
                         if isnumeric(obj.(props{i}))
                             disp( [ props{i}, ': ', mat2str(obj.(props{i})) ] );
                         elseif ischar(obj.(props{i}))
                             disp( [ props{i}, ': ', (obj.(props{i})) ] );
                         else
                             disp( [ props{i}, ': [', int2str(size(obj.(props{i}), 1)), ...
                                 'x', ...
                                 int2str(size(obj.(props{i}), 2)), ...
                                 '] ', class(obj.(props{i})) ]);
                         end
                    end
                end
            else
                assert((ischar(varargin{1}) || iscell(varargin{1})) && all(ismember(varargin{1},props)), "'PropertyName' should be the complete name of a property.")
                if iscell(varargin{1})
                    for i = 1 : numel(varargin{1})
                        varargout{1}{i} = obj.(varargin{1}{i});
                    end
                else
                    varargout{1} = obj.(varargin{1});
                end
            end
        end
    end


    methods (Hidden, Access = protected)
        
        function obj = set_Ts_value(obj,Ts)
            % Checking the value of Ts and return it. Small workaround to 
            % be able to overload this function by the subclass.
            if ~isnumeric(Ts) || ( Ts < 0 && Ts ~= -1 )
                LPVcore.error('LPVcore:general:InvalidProperty','Ts','number greater or equal to 0. When the sampling time in unknown, use -1',class(obj));
            end
            % Check compatibility with time-domain
            if isct(obj)
                assert(Ts == 0, 'Ts must be 0 for CT systems');
            end
            if isdt(obj)
                assert(Ts ~=0, 'Ts must not be 0 for DT systems');
            end
            % Update value
            obj.Ts_ = Ts;
        end
        
        function obj = parsePropertyValuePairs(obj, struct)
            % PARSEPROPERTYVALUEPAIRS Set properties from a struct and
            % initialize unset properties
            fn = fieldnames(struct);
            for k=1:numel(fn)
                obj.(fn{k}) = struct.(fn{k});
            end
            obj = setDefaultProperties(obj);
        end
        
    end
    
    methods (Hidden, Access = private)    
        function obj = setDefaultProperties(obj)
            if isempty(obj.InputDelay)
                obj.InputDelay = zeros(obj.Nu, 1);
            end
            if isempty(obj.InputName)
                obj.InputName(1, 1:obj.Nu) = {''};
            end
            if isempty(obj.InputUnit)
                obj.InputUnit(1, 1:obj.Nu) = {''};
            end
            if isempty(obj.OutputName)
                obj.OutputName(1, 1:obj.Ny) = {''};
            end
            if isempty(obj.OutputUnit)
                obj.OutputUnit(1, 1:obj.Ny) = {''};
            end
        end
    end
    
    methods (Hidden, Abstract)
        val = getNu(obj);
        val = getNy(obj);
        obj = setSchedulingTimeMap(obj, val);
        val = getSchedulingTimeMap(obj);
    end
    
    methods (Hidden, Abstract, Access = protected)
        sys = extractLocal_(obj, p);
    end

    methods (Hidden, Static)
        function expanded = expandSignalNames_(s, signals)
            % EXPANDSIGNALNAMES_ Expand vector-valued signal names
            %
            % Expands cell-array of input names to explicitly list all its
            % scalar components.
            %
            % Syntax:
            %   s = expandSignalNames_(s, signals)
            %
            % Inputs:
            %   s: cell array of signal names to expand
            %   signals: cell array of all expanded signal names
            %
            % Outputs:
            %   s: expanded version of s
            %
            % Example:
            %       expandSignalNames_({'y'}, {'y(1)', 'y(2)'}) --> {'y(1)', 'y(2)'}
            %
            expanded = {};
            for i=1:numel(s)
                if ~any(strcmp(s{i}, signals))
                    match = regexp(signals, [s{i}, '\(\d+\)']);
                    if all(cellfun(@isempty, match))
                        error('Input ''%s'' does not exist', s{i});
                    else
                        % Vector-valued signal found
                        % Loop over input names and add matched ones
                        for j=1:numel(match)
                            if ~isempty(match{j})
                                expanded = [expanded, signals{j}]; %#ok<AGROW> 
                            end
                        end
                    end
                else
                    expanded = [expanded, s{i}]; %#ok<AGROW> 
                end
            end
        end
    end
    
end



%% -------------------- LOCAL FUNCTIONS -------------------------------

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function g = localRemoveEmptyGroups(g)
    % Removes groups with empty channel sets
    ie = structfun(@isempty,g);
    if any(ie)
       f = fieldnames(g);
       g = rmfield(g,f(ie));
    end
end

% Convert lpvrep arguments to stack of local LTI models
function argOut = parsePlotting(argIn)
    % check if the first input is a lpvrep object if not exit
    if ~(isa(argIn{1},'LPVcore.lpvrep') || isa(argIn{1},'DynamicSystem'))
        error('first input should be a lpvrep object or LTI system')
    end

    % extract scheduling parameter and initialize input for bode
    if isa(argIn{end}, 'double') && isa(argIn{end-1}, 'double')
        p = argIn{end-1};
        argOut = [argIn(1:end-2),argIn(end)];
    elseif isa(argIn{end}, 'double')
        p = argIn{end};
        argOut = argIn(1:end-1);
    else
        error('Frozen scheduling vector/matrix not given.');
    end   

    % obtain indices of lpvmodel in input argument
    nArg = numel(argIn);

    argSys = zeros(nArg,1);
    for i = 1:nArg
        argSys(i) =  isa(argIn{i},'LPVcore.lpvrep');
    end
    lpvsysInd = find(argSys)';

    % extract number of systems            
    [N,np] = size(p);

    for i = lpvsysInd
        % check if number of scheduling-variables for each system 
        % is correct
        assert(argIn{i}.Np <= np,sprintf('Number of scheduling-variables is incorrect for system %i.',i));

        % get frozen models at grid-points
        sysLocal = extractLocal(argIn{i},mat2cell(p,ones(N,1),np)');
        sysLocalStack = ss([]);
        for j = 1:N
            sysLocalStack(:,:,j) = sysLocal{j};
        end
        argOut{i} = sysLocalStack;
    end
end

==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvrep/size.m <==
function varargout = size(obj, varargin)
% SIZE The IO size of the LPV system representation
%
%   D = size(A), returns the two-element row vector D = [ny,nu] containing
%   the number of outputs and inputs of the system representation.
%
%   [m,n] = SIZE(A), returns the number of outputs and inputs in A as
%   separate output variables.
%
%   D = SIZE(A,dim) returns the length of the dimension specified by the
%   scalar dim. If DIM > 3, D will be 1.
%
% See also: SIZE, LPVIDPOLY/NDIMS.
%

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 

    sz = [obj.Ny, obj.Nu];

    if nargin == 2
        dim = varargin{1};
        if (dim > 2)
            varargout{1} = 1;
        else
            varargout{1} = sz(dim);
        end
    elseif nargout <= 1
        varargout{1} = sz;
    elseif nargout == 2
        varargout{1} = sz(1);
        varargout{2} = sz(2);
    end
end

==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvss/commonrho_.m <==
function [varargout] = commonrho_(varargin)
%COMMONRHO_ Reformulates input lpvss objects to share common ext.
%scheduling parameter.
%
%   Syntax:
%       [B1, ..., Bn] = commonrho_(A1, ..., An)
%       [B1, ..., Bn, tm] = commonrho_(A1, ..., An)
%
%   Inputs:
%       A1, ..., An: LPVcore.lpvss objects.
%
%   Outputs:
%       B1, ..., Bn: LPVcore.lpvss objects sharing same timemap.
%       tm: timemap
%

    if nargin ~= nargout
        error('Number of output arg. must be number of input args.');
    end

    % Convert input arguments to lpvss objects
    for i=1:nargin
        if ~isa(varargin{i}, 'LPVcore.lpvss')
            varargin{i} = LPVcore.lpvss(varargin{i});
        end
    end

    % Find representation with common rho
    SCommon = varargin{1};
    for i=2:nargin
        [SCommon, ~] = commonrho__(SCommon, varargin{i});
    end

    % Apply representation with common rho
    varargout = cell(1, nargout);
    for i=1:nargin
        [~, varargout{i}] = commonrho__(SCommon, varargin{i});
    end

end

function [S1, S2] = commonrho__(S1, S2)
    % COMMONRHO__ Local function to convert two systems to common rho
    % representation.
    [S1.A_, S1.B_, S1.C_, S1.D_, S2.A_, S2.B_, S2.C_, S2.D_] = ...
            pmatrix.commonrho_(S1.A_, S1.B_, S1.C_, S1.D_, S2.A_, S2.B_, S2.C_, S2.D_);
end



==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvss/disp.m <==
function disp(obj)
% DISP Provide info on the lpvss object
%
%   Syntax:
%       disp(sys)
%
%   Inputs:
%       sys: lpvss object
%
narginchk(1, 1);

if isempty(obj)
    fprintf('Empty LPV-SS model');
    return;
end

if isct(obj)
    Qstr  = '(d/dt)';
    emptyQstr = '      ';
else
    Qstr  = '(q^-1)';
    emptyQstr = '      ';
end

% Model type
if isct(obj)
    timeStr = 'Continuous-time';
else
    timeStr = 'Discrete-time';
end
% Gridded Y/N
if isa(obj, 'LPVcore.lpvgridss')
    gridStr = 'gridded';
else
    gridStr = '';
end
fprintf('%s %s LPV-SS model\n\n', timeStr, gridStr);

% Determine whether to display B and D
if obj.Nu > 0
    inputStrB = ['+ ', paramString(obj.B, 'B'), ' u'];
    if obj.D ~= 0
        inputStrD = ['+ ', paramString(obj.D, 'D'), ' u'];
    else
        inputStrD = '';
    end
else
    inputStrB = '';
    inputStrD = '';
end
% State equation
fprintf('    %sx = %s x %s\n', ...
    Qstr, paramString(obj.A, 'A'), inputStrB);
% Output equation
fprintf('    %sy = %s x %s\n\n', ...
    emptyQstr, paramString(obj.C, 'C'), inputStrD);

% Description of input-scheduling-output
fprintf('with\n\n');
fprintf('    Nr. of inputs:             %d\n', obj.Nu);
fprintf('    Nr. of scheduling signals: %d (extended: %d)\n', obj.Np, obj.Nrho);
fprintf('    Nr. of outputs:            %d\n', obj.Ny);
fprintf('    Nr. of states:             %d\n', obj.Nx);
if isa(obj, 'LPVcore.lpvgridss')
    fprintf('    Interpolation method:      %s\n', obj.InterpolationMethod);
end
fprintf('\n');

% Description of sampling grid (for lpvgridss)
if isa(obj, 'LPVcore.lpvgridss')
    fprintf('%s\n', gridString(obj));
end

% Sample time
if ~isct(obj)
    if obj.Ts == -1; TsStr = 'unspecified';
    else;            TsStr = sprintf('%g %s',obj.Ts,obj.TimeUnit);                      end
    
    fprintf('%s: %s.\n', 'Sample time', TsStr);
end

end

%% Local functions
function s = paramString(K, name)
    % String representation of parameter (A, B, C, D)
    if isconst(K)
        s = ['   ', name];
    else
        s = [name, '(p)'];
    end
end

function s = gridString(obj)
    % String representation of SamplingGrid
    grid = obj.SamplingGrid;
    f = fieldnames(grid);
    N = 1;
    for i=1:numel(f)
        N = N * numel(grid.(f{i}));
    end
    s = sprintf(['Sampling grid:\n\n', ...
        '\tNr. of samples:\t\t\t   %i', ...
        '\n'], N);
    for i=1:numel(f)
        s = [s, sprintf('\t\t''%s'': %i grid points\n', f{i}, numel(grid.(f{i})))]; %#ok<AGROW> 
    end
end


==> anc/Code1705/LPVcorev010/src/core/+LPVcore/_lpvss/lpvss.m <==
classdef (InferiorClasses = {?ss, ?tf, ?zpk}) lpvss < LPVcore.lpvlfr
%LPVSS LPV State-Space system representation
%
%   Syntax:
%           SYS = LPVcore.lpvss(A,B,C,D) creates an object SYS representing the
%      continuous-time state-space model
%           dx/dt = A(p(t)) x(t) + B(p(t)) u(t)
%            y(t) = C(p(t)) x(t) + D(p(t)) u(t)
%      The A, B, C, D matrices can be real matrices or pmatrix
%      objects. For D = [], the matrix will be set to a zero matrix of
%      appropriate dimension.
%  
%      SYS = LPVcore.lpvss(A,B,C,D,Ts) creates a discrete-time state-space model with
%      sample time Ts (set Ts=-1 if the sample time is undetermined) of the
%      following form:
%          x(t+1) = A(p(t)) x(t) + B(p(t)) u(t)
%            y(t) = C(p(t)) x(t) + D(p(t)) u(t)
%  
%      SYS = LPVcore.lpvss(D) specifies a static gain matrix D.
%
%      SYS = LPVcore.lpvss(A,B,C,D,Ts,'Property1',Value1,...,'PropertyN',ValueN)
%      will set the property value pairs. In addition to all properties
%      supported by LPVLFR, the following properties are available:
%
%           'SVDTolerance': sets the SVDTolerance property of the LPVSS
%               object.
%   
%   See also LPVIO, LPVIDPOLY, PMATRIX, TIMEMAP.
    
    properties
        % (Advanced) Tolerance for discarding small singular values
        %
        % LPVSS models are internally represented as LPVLFR models. In the
        % conversion process, a singular value decomposition is employed.
        % Without a tolerance on the singular values, the Delta block of
        % the corresponding LPVLFR representation grows quickly. All
        % singular vectors below this tolerance are discared to remedy
        % this. The default value is sqrt(eps).
        SVDTolerance
    end

    properties (Dependent)
        A       % nx-by-nx pmatrix or empty object
        B       % nx-by-nu pmatrix or empty object
        C       % ny-by-nx pmatrix or empty object
        D       % ny-by-nu pmatrix or empty object
    end
    
    methods
        function obj = lpvss(A, B, C, D, Ts, varargin)
            if nargin == 1
                if isnumeric(A) || isa(A, 'ss') || isa(A, 'tf') || isa(A, 'zpk')
                    sys = ss(A, 'minimal');
                    A = sys.A;
                    B = sys.B;
                    C = sys.C;
                    D = sys.D;
                    Ts = sys.Ts;
                elseif isa(A, 'LPVcore.lpvss')
                    sys = A;
                    A = sys.A;
                    B = sys.B;
                    C = sys.C;
                    D = sys.D;
                    Ts = sys.Ts;
                elseif isa(A, 'LPVcore.lpvlfr')
                    sys = A;
                    [A, B, C, D, Ts] = lpvlfr2ss_(sys);
                end
            end

            % Ensure compatible sizes of A, B, C, D
            if size(A, 1) ~= size(A, 2)
                error('The "A" matrix must be square');
            end
            nx = size(A, 1);
            % Infer IO dimensions
            if ~isempty(D)
                nu = size(D, 2);
                ny = size(D, 1);
            else
                nu = size(B, 2);
                ny = size(C, 1);
            end
            % Expand empty matrices to appropriate IO dimensions
            if isempty(B)
                B = zeros(nx, nu);
            end
            if isempty(C)
                C = zeros(ny, nx);
            end
            if isempty(D)
                D = zeros(ny, nu);
            end
            % Check compatibility of B, C, D with IO
            if size(B, 2) ~= nu || size(D, 2) ~= nu
                error('The "B" and "D" matrices must have the same number of columns.');
            end
            if size(C, 1) ~= ny || size(D, 1) ~= ny
                error('The "C" and "D" matrices must have the same number of rows.');
            end
            % Check compatibility of B, C with state
            if size(B, 1) ~= nx
                error('The "A"and "B" matrices must have the same number of rows.');
            end
            if size(C, 2) ~= nx
                error('The "A"and "C" matrices must have the same number of columns.');
            end
            
            % Convert to PMATRIX
            if isa(A, 'double'); A = double2pmatrix(A); end
            if isa(B, 'double'); B = double2pmatrix(B); end
            if isa(C, 'double'); C = double2pmatrix(C); end
            if isempty(D)
                D = pzeros(size(C, 1), size(B, 2));
            end
            if isa(D, 'double'); D = double2pmatrix(D); end
            
            [A, B, C, D, tm] = ...
                pmatrix.commonrho_(A, B, C, D);
            if nargin >= 3 && nargin <= 4
                if any(strcmp(tm.Domain, {'undefined', 'ct'}))
                    Ts = 0;
                else
                    Ts = -1;
                end
            end
            
            % Parse PV pairs
            parser = inputParser;
            parser.KeepUnmatched = true;
            addParameter(parser, 'SVDTolerance', sqrt(eps));
            parse(parser, varargin{:});
            svdtol = parser.Results.SVDTolerance;

            [Delta, G] = lpvss2lfr(A, B, C, D, Ts, svdtol);
            obj = obj@LPVcore.lpvlfr(Delta, G, varargin{:});
            % If 'sys' is defined, inherit signal properties from it
            if exist('sys', 'var')
                obj = LPVcore.copySignalProperties(obj, sys, 'full');
            end
            % Add SVD tolerance
            obj.SVDTolerance = svdtol;
        end

        function val = get.A(obj)
            val = obj.A0 + obj.Bw * obj.Delta * obj.Cz;
        end
        
        function val = get.B(obj)
            val = obj.Bu + obj.Bw * obj.Delta * obj.Dzu;
        end
        
        function val = get.C(obj)
            val = obj.Cy + obj.Dyw * obj.Delta * obj.Cz;
        end
        
        function val = get.D(obj)
            val = obj.Dyu + obj.Dyw * obj.Delta * obj.Dzu;
        end
        
        function obj = set.A(obj, A)
            if ~all(size(A) == [obj.Nx, obj.Nx])
                error('A must be Nx-by-Nx');
            end
            [obj.Delta_, obj.G_] = lpvss2lfr(A, obj.B, obj.C, obj.D, obj.Ts, obj.SVDTolerance);
        end
        
        function obj = set.B(obj, B)
            if isempty(B); B = zeros(obj.Nx, obj.Nu); end
            if ~all(size(B) == [obj.Nx, obj.Nu])
                error('B must be Nx-by-Nu');
            end
            [obj.Delta_, obj.G_] = lpvss2lfr(obj.A, B, obj.C, obj.D, obj.Ts, obj.SVDTolerance);
        end
        
        function obj = set.C(obj, C)
            if isempty(C); C = zeros(obj.Ny, obj.Nx); end
            if ~all(size(C) == [obj.Ny, obj.Nx])
                error('C must be Ny-by-Nx');
            end
            [obj.Delta_, obj.G_] = lpvss2lfr(obj.A, obj.B, C, obj.D, obj.Ts, obj.SVDTolerance);
        end
        
        function obj = set.D(obj, D)
            if isempty(D); D = zeros(obj.Ny, obj.Nu); end
            if ~all(size(D) == [obj.Ny, obj.Nu])
                error('D must be Ny-by-Nu');
            end
            [obj.Delta_, obj.G_] = lpvss2lfr(obj.A, obj.B, obj.C, D, obj.Ts, obj.SVDTolerance);
        end
    end
end

function [A, B, C, D, Ts] = lpvlfr2ss_(syslfr)
%LPVLFR2SS Convert lpvlfr to lpvss
%
%   Syntax:
%       sysss = lpvlfr2ss_(syslfr)
%

if ~all(syslfr.Dzw == 0, 'all')
    error('Cannot convert lpvlfr to lpvss because Dzw is not 0.');
end

Delta = syslfr.Delta;
A0 = syslfr.A0; Bu = syslfr.Bu; Bw = syslfr.Bw;
Cz = syslfr.Cz; Dzu = syslfr.Dzu;
Cy = syslfr.Cy; Dyw = syslfr.Dyw; Dyu = syslfr.Dyu;

A = A0 + Bw * Delta * Cz;
B = Bu + Bw * Delta * Dzu;
C = Cy + Dyw * Delta * Cz;
D = Dyu + Dyw * Delta * Dzu;
Ts = syslfr.Ts;

end


==> anc/Code1705/LPVcorev010/src/core/_pbaffine/pbaffine.m <==
classdef pbaffine < pbpoly
    %@PBAFFINE pbasis function affine in rho.
    
    methods
        function obj = pbaffine(idx)
            %PBAFFINE Constructs pbaffine basis function.
            %   Syntax:
            %       p = pbaffine(m, idx)
            %
            %   Inputs:
            %       m (int): dimension of rho.
            %       idx (int): index of rho appearing in the affine expression.
            %
            degrees = zeros(1, idx);
            if idx > 0
                degrees(idx) = 1;
            end
            obj = obj@pbpoly(degrees);
            obj.dependenceType = 'affine';
        end
        
        function C = times(A, B)
            if isa(A, 'pbaffine') && isa(B, 'pbconst')
                C = A;
            elseif isa(A, 'pbconst') && isa(B, 'pbaffine')
                C = B;
            elseif isa(A, 'pbaffine') && isa(B, 'pbaffine')
                if numel(A.degrees) > numel(B.degrees)
                    B.degrees = ...
                        [B.degrees, zeros(1, numel(A.degrees) - numel(B.degrees))];
                elseif numel(B.degrees) > numel(A.degrees)
                    A.degrees = ...
                        [A.degrees, zeros(1, numel(B.degrees) - numel(A.degrees))];
                end
                degrees = A.degrees + B.degrees;
                C = pbpoly(degrees);
            else
                C = times(B, A);
            end
        end
    end
end



==> anc/Code1705/LPVcorev010/src/core/_pbasis/pbasis.m <==
classdef (Abstract) pbasis
    %PBASIS Abstract class for parameter-varying basis functions
    %
    % Parametery-varying basis functions map an extended scheduling vector
    % (rho1, ..., rhoN) to a scalar. They are used to construct PMATRIX
    % objects.
    %
    % Do not create PBASIS objects directly. Instead, use PMATRIX or PREAL
    % to define parameter-varying matrices or scalars.
    %
    properties
       sortKey
       dependenceType
    end
    
    methods
        function c = lt(A, B)
            c = A.sortKey < B.sortKey;
        end
        
        function c = gt(A, B)
            c = lt(B, A);
        end

        function C = mtimes(A, B)
            C = times(A, B);
        end
        
        function A = diff(A, order, schedulingDimension)
            % DIFF Apply higher-order derivative
            %
            %   Syntax:
            %       A = diff(A, order, schedulingDimension)
            %
            %   Inputs:
            %       order: order of the derivative (must be non-negative
            %       integer)
            %
            %       schedulingDimension: dimension of the scheduling
            %       variable (required for re-indexing the basis function
            %       in terms of the ext. scheduling variable)
            %
            if round(order) ~= order || order < 0
                error('Order must be non-negative integer');
            end
            % Higher-order derivative is executed by repeatedly performing
            % first-order derivative
            for i=1:order
                A = diff_(A, schedulingDimension);
            end
        end
        
        function c = eq(A, B)
            c = strcmp(A.sortKey, B.sortKey);
            if c && ~strcmp(A.dependenceType,B.dependenceType)
                warning(['Both basis functions will evaluate the same' ...
                     ' but are of different dependenceType: ', ...
                     A.dependenceType, ' and ' B.dependenceType])
            end
        end
        
        function c = ne(A, B)
            c = ~eq(A, B);
        end
        
        s = str(obj, rhoNames)
            
        function disp(obj, rhoNames)
            fprintf('Basis function with %s scheduling dependence:\n\n', ...
                obj.dependenceType);
            if nargin == 1
                fprintf(['\tphi = ', str(obj), '\n\n']);
            else
                fprintf(['\tphi = ', str(obj, rhoNames), '\n\n']);
            end
        end

        function n = minNRho(obj, varargin)
            % MINNRHO Returns the minimum required number of scheduling
            % signals to evaluate basis functions
            %
            % This function can be used to query the minimum required
            % number of scheduling signals needed to evaluate one or more
            % specified basis functions. This functionality comes in handy
            % when validating the scheduling data for simulation.
            %
            %   Syntax:
            %       N = minNRho(bfunc)
            %       N = minNRho(bfunc1, bfunc2, ..., bfuncN)
            %
            %   Input:
            %       bfunc(1/2/.../N): a scheduling dependent basis function
            %
            %   Outputs:
            %       N: integer denoting the minimum number of scheduling
            %           signals that must be used to evaluate each of the input
            %           basis functions (if more than 1 basis functions are
            %           passed in the input, then N will represent the
            %           maximum of minNRho() applied to each basis function
            %           individually.
            %
            narginchk(1, Inf);
            nargoutchk(0, 1);
            n = minNRho_(obj);
            for i=1:numel(varargin)
                n = max([n, minNRho_(varargin{i})]);
            end
        end

        function n = rhoDependency(varargin)
            %RHODEPENDENCY Returns the indeces of the scheduling signals
            %the basis functions depends on.
            %
            %This functionality is used by PMATRIX/SIMPLIFY in order to
            %remove any unused scheduling dependencies from the timemap.
            %
            %   Syntax:
            %       n = rhoDependency(bfunc)
            %       n = rhoDependency(bfunc1, bfunc2, ..., bfuncN)
            %
            %   Input:
            %       bfunc(1/2/.../N): a scheduling dependent basis function
            %
            %   Outputs:
            %       n: Cell array with N elements containing in the indeces
            %          of the scheduling depency of each basis function.
            %

            narginchk(1, Inf);
            nargoutchk(0, 1);
            n = cellfun(@rhoDependency_, varargin, 'UniformOutput', false);
        end

    end
    
    methods (Hidden)
        function key = sortkey(obj)
            warning('sortkey() is a part of the legacy code, please use obj.sortKey')
            try
                key = obj.sortKey;
            catch
                key = -1;
            end
        end

    end
    
    methods (Hidden, Abstract, Access=protected)
        A = diff_(A, schedulingDimension);
        n = minNRho_(A);
        n = rhoDependency_(A);
    end
end



==> anc/Code1705/LPVcorev010/src/core/_pbconst/pbconst.m <==
classdef pbconst < pbaffine
    %PBCONST Parameter-independent basis function
    %   This basis function represents the constant 1.
    
    methods
        function obj = pbconst
            obj = obj@pbaffine(0);
            obj.dependenceType = 'no';
        end
        
        function s = str(~, ~)
            s = '1';
        end
        
        function C = times(A, B)
            if isa(A, 'pbconst') && isa(B, 'pbconst')
                C = A;
            else
                C = times(B, A);
            end
        end
        
        function obj = reidx(obj, ~)
            % Reindexing a constant has no effect.
        end
        
        function f = eval(~, ~)
            f = 1;
        end
    end
end



==> anc/Code1705/LPVcorev010/src/core/_pbcustom/pbcustom.m <==
classdef pbcustom < pbasis
    %PBCUSTOM Custom basis function
    %   This basis function is parametrized by a function handle.
    %   The names of the variables in the function handle must be of the
    %   following form:
    %
    %       @(rho) f( rho(:, 1), ..., rho(:, N) )
    %
    %   The colons are required to ensure the basis function can use
    %   vectorization.
    %
    
    properties (SetAccess = 'private')
        f   % function handle
    end
    
    methods
        function obj = pbcustom(f)
            %PBCUSTOM Construct an instance of this class
            if isa(f, 'pbcustom')
                obj = f;
                return;
            elseif isa(f, 'pbpoly')
                s = ['@(rho)', str(f)];
            elseif isa(f, 'double')
                assert(isscalar(f), ...
                    'First input must be a scalar number or function handle');
                s = ['@(rho)', num2str(f)];
            else
                assert(isa(f, 'function_handle'), ...
                    'First input must be a scalar number or function handle');
                s = func2str(f);
                old = '(:, ';
                new = '(:,';
                s = strrep(s, old, new);
            end
            
            % Function handle must start with @(rho)
            if ~startsWith(s, '@(rho)')
                error('Custom function handle must start with "@(rho)".');
            end
            % Each occurrence of rho must be vectorized ("rho(:, x)")
            if count(s, 'rho') ~= (count(s, 'rho(') + 1) || ...
                    count(s, 'rho(') ~= count(s, 'rho(:,')
                error(['Each occurrence in custom function handle must ', ...
                    'be vectorized (i.e., "rho(:, x)")']);
            end
            f = str2func(s);
            obj.f = f;
            obj.sortKey = string(extractAfter(s,'@(rho)'));%MATLAB '2str' usually is a character array.
            obj.dependenceType = 'custom';
        end
        
        function C = times(A, B)
            A = pbcustom(A);
            B = pbcustom(B);
            f1 = A.f; %TODO: replace following 6 lines with obj.sortKey
            f2 = B.f;
            s1 = func2str(f1);
            s2 = func2str(f2);
            old = '@(rho)';
            new = '';
            s1 = strrep(s1, old, new);
            s2 = strrep(s2, old, new);
            s3 = ['@(rho) (', s1, ') * (', s2, ')'];
            f3 = str2func(s3);
            C = pbcustom(f3);
        end
        
        function f = feval(obj, rho)
            f = obj.f(rho);
        end
        
        function obj = reidx(obj, I)
            %REIDX Reconstructs basis function after transforming rho.
            %   When two pmatrix objects are joined, the ext. scheduling
            %   parameter rho will be augmented with the union of the
            %   rho vectors of the input pmatrix objects. This change
            %   should be propagated to the basis fucntions. REIDX takes
            %   care of reindexing the expression.
            %
            %   Syntax:
            %       p = p.reidx(I)
            %
            %   Inputs:
            %       I (column vector): vector with the samen number of
            %       elements as the old ext. scheduling vector rho. Each
            %       element of I is the corresponding index of the new
            %       ext. scheduling vector.
            %
            %   Outputs:
            %       p: modified basis function
            %
            s = func2str(obj.f);
            
            for i=1:numel(I)
                old = ['(:,', int2str(i), ')'];
                new = ['(:,', int2str(I(i)), '_tmp)'];
                s = strrep(s, old, new);
            end
            
            for i=1:numel(I)
                old = ['(:,', int2str(I(i)), '_tmp)'];
                new = ['(:,', int2str(I(i)), ')'];
                s = strrep(s, old, new);
            end
            
            obj.f = str2func(s);
            obj.sortKey = string(extractAfter(s,'@(rho)'));
        end
        
        function s = str(obj, rhoNames)
            s = char(obj.sortKey);
            % Replace occurrences of "rho(:, x)" by actual rhoName if
            % provided
            if nargin > 1
                for i=1:numel(rhoNames)
                    sOld = ['rho(:,', int2str(i), ')'];
                    sNew = rhoNames{i};
                    s = replace(s, sOld, sNew);
                end
            end
        end
    end
    
    methods (Hidden, Access=protected)
        function diff_(~, ~)
            error('Not implemented yet');
        end

        function n = minNRho_(obj)
            rho = getRhos(obj);
            n = max(rho);
            if isempty(n)
                n = 0;
            end
        end

        function ind = rhoDependency_(obj)
            ind = sort(getRhos(obj));
            ind(ind == 0) = [];
        end
    end
end

function rho = getRhos(obj)
    rho = [];
    func = char(obj.sortKey);
    before = strfind(func, 'rho(:,');
    for ii = before
        after = strfind(func(ii+6 : end), ')');
        rho = [rho str2double(string(func((ii+6):after(1)+ii+4)))]; %#ok<AGROW>
    end
end



==> anc/Code1705/LPVcorev010/src/core/_pbinterp/pbinterp.m <==
classdef pbinterp < pbasis
    %PBINTERP Interpolation basis function
    %   This basis function is parametrized by the "Gridpoints" and
    %   the corresponding value matrix, "V". 
    %   Syntax:
    %
    %       pb = pbinterp({rho1, rho2, ..., rhon}, V, method)
    %
    %   rho1, rho2, rho...: numeric vectors of grid points for each element 
    %            of the (extended) scheduling signal. (1-by-N1, 1-by-N2,
    %            1-by-N...)
    %   V: value of point at grid, (N1-by-N2-by-N...) 
    %   method (optional): character vector denoting the method used to interpolate between grid points. All methods supported by the built-in function INTERPN are supported. Default: 'linear'.
    %
    %
    %   For example:
    %
    %       Gridpoints = {[0, 1, 4  5], [ 0 2] }
    %       V          = [0, 0, 1, 0; 0 0 0 0]
    %       
    %       pb = pbinterp(Gridpoints,V)
    %
    %   corresponds to the default linear method, 
    %   resulting in a tent function on the first extended scheduling signal
    %   between the values 1 and 5 with a peak at 4 and the second between
    %   0 and 2 with the peak at 0.
    %
    
    properties
        Gridpoints
        V
        Method
    end
    
    methods
        function obj = pbinterp(Gridpoints, V, method)
            %PBINTERP Construct an instance of this class
            %TODO: add additional input parsing
            assert(iscellof(Gridpoints, 'numeric'), 'Gridpoints should be in numeric arrays in cells')
            
             obj.Gridpoints = Gridpoints;
             obj.V = V;
             if nargin == 3
                 obj.Method = method;
             else
                 obj.Method = 'linear';
             end
             obj.sortKey = obj.sortKey_();
             obj.dependenceType = 'interp';
        end
        
        function A = times(A, B)
            if ~strcmp(B.dependenceType, 'no')
                error('LPVcore:pbasis:pbinterp:NoSupport','Multiplication using pbinterp is not supported at this time.')
                %exept for multiplication with the basisfunction bfconst
                %but user doesn't have to know...
            end
        end
        
        function f = feval(obj, rho)
            rho_ = mat2cell(rho,size(rho,1),ones(1,size(rho,2)));
            
            f = interpn(obj.Gridpoints{:}, obj.V, rho_{:}, obj.Method);
        end
        
        function obj = reidx(obj, I)
            %REIDX Reconstructs basis function after transforming rho.
            %   When two pmatrix objects are joined, the ext. scheduling
            %   parameter rho will be augmented with the union of the
            %   rho vectors of the input pmatrix objects. This change
            %   should be propagated to the basis fucntions. REIDX takes
            %   care of reindexing the expression.
            %
            %   Syntax:
            %       p = p.reidx(I)
            %
            %   Inputs:
            %       I (column vector): vector with the samen number of
            %       elements as the old ext. scheduling vector rho. Each
            %       element of I is the corresponding index of the new
            %       ext. scheduling vector.
            %
            %   Outputs:
            %       p: modified basis function
            %
           assert (numel(I) == numel(obj.Gridpoints))
            if numel(I) > 1
                Gridpoints_ = obj.Gridpoints;
                for i = 1:numel(I)
                    Gridpoints_(i) = obj.Gridpoints(I(i)) ;
                end
                obj.Gridpoints = Gridpoints_;

                obj.V = permute(obj.V, I);
                obj.sortKey = obj.sortKey_();         
            end
        end
        
        function s = str(obj, ~)
            % TODO: improve formatting
            s = ['', obj.Method, ' interp.'];
        end
    end
    
    methods (Hidden, Access=protected)
        function diff_(~, ~)
            error('LPVcore:pbasis:pbinterp:NoSupport', 'diff is not supported for interpolation basis functions');
        end

        function n = minNRho_(obj, varargin)
            n = numel(obj.Gridpoints);
        end

        function n = rhoDependency_(obj)
            n = 1:numel(obj.Gridpoints);
        end

        function s = sortKey_(obj)
            s1 = mat2str(cell2mat(obj.Gridpoints));
            if numel(size(obj.V)) > 2
                V_ = reshape(obj.V, size(obj.V,1), []);
                s2 = [mat2str(V_) , 'sizeV = ' , mat2str(size(obj.V))];
            else
                s2 = mat2str(obj.V);
            end
            s3 = obj.Method; 
            s = [s1, s2, s3];
        end
    end
end



==> anc/Code1705/LPVcorev010/src/core/_pbpoly/pbpoly.m <==
classdef pbpoly < pbasis
    %PBPOLY Polynomial basis function
    %   This basis function models a polynomial.
    %   It is parametrized by a matrix "degrees" and a vector "coeff". Each
    %   row vector of "degrees" specifies a single monomial, with the degree for each
    %   element of the extended scheduling vector. For example:
    %
    %       degrees = [1, 2, 0, 3]
    %       coeff = 1
    %
    %   corresponds to the following monomial:
    %
    %       rho1 * rho2^2 * 1 * rho4^3
    %
    %   And:
    %
    %       degrees = [1, 2; 0, 3]
    %       coeff = [1, 2]
    %
    %   corresponds to the following polynomial:
    %
    %       1 * rho1 * rho2^2 + 2 * rho2^3
    %
    
    properties
        degrees % matrix of degrees for each monomial (rows) and element of the extended scheduling vector (columns)
        coeff % vector of coefficients for each monomial
    end
    
    methods
        function obj = pbpoly(degrees, coeff)
            %PBPOLY Construct an instance of this class
            %
            %   Syntax:
            %       p = pbpoly(degrees)
            %
            %   Inputs:
            %       degrees (matrix of integers): degree of each element of rho.
            %
            obj.degrees = degrees;
            if nargin <= 1
                coeff = ones(1, size(degrees, 1));
            end
            obj.coeff = coeff;
            obj = unique_(obj);
            obj.dependenceType = 'polynomial';
        end
        
        function obj = reidx(obj, I)
            %REIDX Reconstructs basis function after transforming rho.
            %   When two pmatrix objects are joined, the ext. scheduling
            %   parameter rho will be augmented with the union of the
            %   rho vectors of the input pmatrix objects. This change
            %   should be propagated to the basis fucntions. REIDX takes
            %   care of reindexing the expression.
            %
            %   Syntax:
            %       p = p.reidx(I)
            %
            %   Inputs:
            %       I (column vector): vector with the samen number of
            %       elements as the old ext. scheduling vector rho. Each
            %       element of I is the corresponding index of the new
            %       ext. scheduling vector.
            %
            %   Outputs:
            %       p: modified basis function
            %
            newDegrees = zeros(size(obj.degrees, 1), max(I));
            for i=1:size(obj.degrees, 2)
                newDegrees(:, I(i)) = obj.degrees(:, i);
            end
            obj.degrees = newDegrees;
            obj = unique_(obj);
        end
        
        function f = feval(obj, rho)
            %FEVAL Calculates value of basis function at given rho
            %
            %   Syntax:
            %       f = p.feval(rho)
            %
            %   Inputs:
            %       rho: N-by-nrho matrix
            %
            %   Outputs:
            %       f: column vector of size N
            %
            m = size(obj.degrees, 2);
            if size(rho, 2) < m
                error('rho too small for number of variables.');
            end
            % Sum over monomials
            f = 0;
            for i=1:size(obj.degrees, 1)
                % Evaluate each monomial
                f = f + obj.coeff(i) * prod(rho(:, 1:m) .^ (obj.degrees(i, :)), 2);
            end
        end
        
        function A = times(A, B)
            if isa(A, 'pbpoly') && isa(B, 'pbpoly')
                % Get sizes
                N_mA = numel(A.coeff);
                N_mB = numel(B.coeff);
                N_rhoA = size(A.degrees, 2);
                N_rhoB = size(B.degrees, 2);
                % Ensure the degrees matrices have the same number of
                % columns
                A.degrees = [A.degrees, zeros(N_mA, max(0, N_rhoB - N_rhoA))];
                B.degrees = [B.degrees, zeros(N_mB, max(0, N_rhoA - N_rhoB))];
                % Iterate over monomials
                degrees_ = NaN(N_mA * N_mB, max(N_rhoA, N_rhoB));
                coeff_ = NaN(N_mA * N_mB, 1);
                for i=1:N_mA
                    for j=1:N_mB
                        ind = sub2ind([N_mA, N_mB], i, j);
                        degrees_(ind, :) = A.degrees(i, :) + B.degrees(j, :);
                        coeff_(ind) = A.coeff(i) * B.coeff(j);
                    end
                end
                % Update degrees and coeff
                A.degrees = degrees_;
                A.coeff = coeff_;
                % Merge non-unique monomials
                A = unique_(A);
            else
                A = times(B, A);
            end
        end
        
        function s = str(obj, rhoNames)
            %STR Return string representation for display.
            s = '';
            if all(obj.degrees == 0)
                s = num2str(obj.coeff);
                return;
            end
            if nargin == 1
                m = numel(obj.degrees);
                rhoNames = cell(1, m);
                for i=1:m
                    rhoNames{i} = ['rho(:,', int2str(i), ')'];
                end
            end
            for j=1:size(obj.degrees, 1)
                c = obj.coeff(j);
                if all(obj.degrees(j,:) == 0)
                    s = [s, int2str(c)]; %#ok<AGROW>
                else
                    if j >= 2
                        if c > 0
                            s = [s, ' + ']; %#ok<AGROW>
                        else
                            s = [s, ' - ']; %#ok<AGROW>
                        end
                    end
                    if abs(c) ~= 1
                        s = [s, num2str(abs(c)), '*']; %#ok<AGROW>
                    end
                    % Flag to keep track of whether the term is the first that
                    % is display in this monomial (i.e., non-zero degree)
                    isFirstDisplayedInMonomial = true;
                    for i=1:size(obj.degrees, 2)
                        d = obj.degrees(j, i);
                        if d >= 1
                            if ~isFirstDisplayedInMonomial
                                s = [s, '*']; %#ok<AGROW>
                            end
                            isFirstDisplayedInMonomial = false;
                            s = [s, rhoNames{i}]; %#ok<AGROW>
                            if d >= 2
                                s = [s, '^', int2str(d)]; %#ok<AGROW>
                            end
                        end
                    end
                end
            end
        end
    end
    
    methods (Hidden, Access=protected)
        function A = unique_(A)
            % UNIQUE_ Collapse monomials with identical degrees
            [degrees_, ~, ic] = unique(A.degrees, 'rows');
            % Add coefficients
            coeff_ = zeros(size(degrees_, 1), 1);
            for i=1:numel(ic)
                coeff_(ic(i)) = coeff_(ic(i)) + A.coeff(i);
            end
            % TODO: remove monomials with 0 coefficient

            %removing trailing zeros:
            index = find(degrees_);
            if size(index,2) > 0 && size(degrees_,1) == 1%check for not empty(pbconst) and dontcare for matrixes
                degrees_ = degrees_(1:index(end));
            end
            
            A.degrees = degrees_;
            A.coeff = coeff_;
            A.sortKey = string(str(A));
        end
        
        function A = diff_(A, Np)
            % DIFF_ Derivative of A w.r.t. time
            
            Nm = size(A.degrees, 1);
            Nrho = size(A.degrees, 2);
            
            degrees_ = NaN(0, Nrho + Np);
            coeff_ = NaN(0, 1);
            for i=1:Nm
                for j=1:Nrho
                    % Derivative w.r.t. j'th variable
                    degreesNew = zeros(1, Nrho + Np);
                    if A.degrees(i, j) > 0
                        degreesNew(1:Nrho) = A.degrees(i, :);
                        degreesNew(j) = degreesNew(j) - 1;
                        degreesNew = ...
                            [degreesNew, zeros(max(0, (j+Np) - numel(degreesNew)))]; %#ok<AGROW>
                        degreesNew(j+Np) = degreesNew(j+Np) + 1;
                        coeffNew = A.coeff(i) * A.degrees(i, j);
                        degrees_ = [degrees_; degreesNew]; %#ok<AGROW>
                        coeff_ = [coeff_; coeffNew]; %#ok<AGROW>
                    end
                end
            end
            A.degrees = degrees_;
            A.coeff = coeff_;
            A = unique_(A);
        end

        function n = minNRho_(obj)
            n = size(obj.degrees, 2);
        end

        function ind = rhoDependency_(obj)
            ind = find(sum(obj.degrees, 1) ~= 0);
            ind = ind(:)';
        end
    end
end



==> anc/Code1705/LPVcorev010/src/core/_pmatrix/commonrho_.m <==
function [varargout] = commonrho_(varargin)
%COMMONRHO_ Reformulates input pmatrix objects to share common ext.
%scheduling parameter.
%
%   Syntax:
%       [B1, ..., Bn] = commonrho_(A1, ..., An)
%       [B1, ..., Bn, tm] = commonrho_(A1, ..., An)
%
%   Inputs:
%       A1, ..., An: pmatrix objects.
%
%   Outputs:
%       B1, ..., Bn: pmatrix objects sharing same timemap.
%       tm: timemap
%

    if nargin ~= nargout && nargin + 1 ~= nargout
        error('LPVcore:pmat:inOutMismatch',...
            'Number of output arg. must be number of input args + {1/0}.');
    end
    
    % Convert input arguments to pmatrix objects (if not already pmatrix)
    for i=1:nargin
        varargin{i} = obj2pmatrix(varargin{i});
    end
   
    % Merge timemaps
    [varargin, tmCommon] = mergeTimeMap(varargin{:});
    
    if nargout == nargin
        varargout = varargin;
    else
        varargout(1:nargin) = varargin;
        varargout{nargout} = tmCommon;
    end

end



==> anc/Code1705/LPVcorev010/src/core/_pmatrix/end.m <==
function v = end(obj, k, n)
%END Summary of this function goes here
%   Detailed explanation goes here

v = 1;
if n == 2
    v = size(obj, k);
end

end



==> anc/Code1705/LPVcorev010/src/core/_pmatrix/numArgumentsFromSubscript.m <==
function n = numArgumentsFromSubscript(obj,varargin)
    %SUBSREF and SUBSASGN calls this first if it is overloaded
    %instead of numel.
    
    %this function needs to be in a seperate file to work TODO: find out why 
    n = builtin('numel', obj);
end

==> anc/Code1705/LPVcorev010/src/core/_pmatrix/pmatrix.m <==
classdef pmatrix
    %PMATRIX Parameter-varying matrix
    %
    % Represents a parameter-varying matrix which is an affine combination
    % of basis functions that depend on the extended scheduling signal rho:
    %
    %   P = P0 * phi0(rho) + ... + Pn * phin(rho)
    %
    % with P0, ..., Pn constant matrices and phi0, ..., phin basis
    % functions mapping the extended scheduling vector rho to a scalar.
    % PMATRIX objects can be created in several ways. First, by calling
    % PMATRIX directly. Second, by using functions such as
    % PREAL that return a preset PMATRIX object. Third, by combining
    % PMATRIX objects through multiplication, addition or division. Here,
    % the syntax for directly calling PMATRIX is explained. 
    % 
    %   Syntax 1:
    %       P = pmatrix(mat)
    %
    %   If no scheduling timemap is specified, then a one-dimensional scheduling vector named 
    %   'p' is automatically created (in continuous-time). Note that, in this case we have p = rho. 
    %   If mat is a matrix, then the resulting pmatrix will represent P = mat * p. mat can also
    %   be a 3-dimensional double with the size of the third dimension
    %   being at most 2, in which case an affine dependence is created.
    %   Example:
    %
    %       >> P = pmatrix(cat(3, 2, 4))
    %       P = 2 * p + 4
    %
    %   Syntax 2:
    %       P = pmatrix(mat, bfuncs, 'SchedulingTimeMap', timemap)
    %       P = pmatrix(mat, bfuncs, Name, Value)
    %
    %   This syntax provides the most direct way of constructing a pmatrix
    %   object, by passing a cell array of basis functions, bfuncs, and a
    %   scheduling timemap mapping the scheduling vector p to the extended
    %   scheduling vector rho. Instead of SchedulingTimeMap, the following
    %   Name, Value pairs can be specified to construct a timemap:
    %
    %       SchedulingDimension: dimension of scheduling signal.
    %       SchedulingMap: vector of time shifts (DT) and derivatives (CT)
    %           from which the extended scheduling vector is formed.
    %       SchedulingDomain: time-domain. Possible values: 'ct' or 'dt'.
    %       SchedulingName: cell-array of signal names of scheduling signal.
    %       SchedulingUnit: cell-array of signal units of scheduling
    %           signal.
    %       SchedulingRange: cell-array of vectors with 2 elements
    %           indicating the min. and max. value a scheduling signal can
    %           assume.
    %       SchedulingRateBound: cell-array of vectors with 2 elements
    %           indicating the min. and max. rate of change a scheduling
    %           signal can assume.
    %
    %   For more information on these parameters, see TIMEMAP.
    %
    %   Note that the number of basis functions should match
    %   the size of the third dimension of mat. Example:
    %
    %       >> tm = timemap(0, 'ct', 'SchedulingDimension', 2)
    %       >> P = pmatrix(cat(3, 1, 2, 3), {pbconst, pbpoly(1),
    %       pbpoly(2)}, 'SchedulingTimeMap', tm)
    %
    %   Syntax 3:
    %       P = pmatrix(mat, Name, Value)
    %
    %   This syntax can be used to automatically create basis functions in
    %   several scenarios. For example, to create a linear PMATRIX consisting of
    %   arbitrarily many scheduling signals, use the following:
    %
    %       >> nrho = 3
    %       >> P = pmatrix(ones(1, 1, nrho), ...
    %               'SchedulingDimension', 3)
    %       P = p1 + p2 + p3
    %
    %   An affine term is added automatically if the dimension of mat
    %   exceeds nrho by 1, e.g.:
    %
    %       >> nrho = 3
    %       >> P = pmatrix(ones(1, 1, nrho + 1), ...
    %               'SchedulingDimension', 3)
    %       P = p1 + p2 + p3 + 1
    %
    %   Besides linear and affine dependence, polynomial
    %   dependence is also possible, by specifying BasisType:
    %
    %       >> P = pmatrix(ones(1, 1, 3), 'BasisType', 'poly')
    %       P = 1 + p + p^2
    %
    %   If the dimension of rho is more than 1, or if you want control of
    %   the degrees of the monomial terms, specify BasisParametrization:
    %
    %       >> P = pmatrix(ones(1, 1, 3), 'BasisType', 'poly', ...
    %           'BasisParametrization', {2, 3, 4})
    %       P = p^2 + p^3 + p^4
    %
    %       >> P = pmatrix(ones(1, 1, 3), 'BasisType', 'poly', ...
    %           'BasisParametrization', {[1, 0], [0, 1], [1, 1]}, ...
    %           'SchedulingDimension', 2)
    %       P = p1 + p2 + p1 * p2
    %
    %   The following parameters are accepted:
    %       BasisType: 'affine' (default), 'poly' or 'custom'.
    %       BasisParametrization: cell-array of basis function
    %       parametrization. The parametrization depends on the basis type:
    %           'affine': positive integer corrsponding to the index of the ext.
    %               scheduling vector rho, or 0 for a constant term.
    %           'poly': vector with no more elements than the number of
    %               ext. scheduling signals. Each element of this vector is the
    %           degree to which the ext. scheduling signal is raised.
    %               'custom': function handle. See PBCUSTOM.
    %
    % See also PBASIS, PBCONST, PBAFFINE, PBPOLY, PBCUSTOM, TIMEMAP
    
    properties (SetAccess='protected')
        % Coefficients specified as a 3-dimensional double array.
        % The first two dimensions are along the rows and columns of the
        % parameter varying matrix, and the third dimension is along the basis functions.
        matrices
        % Cell array of basis functions (objects derived from pbasis). The
        % number of basis functions should correspond to the third
        % dimension of the matrices property.
        %
        % See also PBASIS
        bfuncs = {}
    end
    
    properties (Dependent)
        % The scheduling timemap object mapping the scheduling signal to
        % the extended scheduling signal.
        %
        % See also TIMEMAP
        timemap
        % The dimension of the scheduling signal
        %
        % See also TIMEMAP
        Np
    end
    
    properties (Hidden, Access='private')
        numbfuncs   % (int) number of bfuncs
        timemap_    % (timemap)
    end
    
    methods(Hidden, Static)
        varargout = commonrho_(varargin)
    end
    
    methods
        function obj = pmatrix(varargin)
            %PMATRIX Construct an instance of this class
            %
            %   Syntax:
            %       P = pmatrix(mat, bfuncs, Name, Value)
            %       P = pmatrix(mat, Name, Value)
            %
            %   Inputs:
            %       mat: 3D tensor specifying the matrices.
            %       bfuncs: cell array of pbasis objects.
            %
            %   Name, Value pairs:
            %       'SchedulingTimeMap': timemap object.
            %       'BasisType': 'affine', 'poly' or 'custom'.
            %       'BasisParametrization': the interpretation and format
            %       of this argument depends on the basis type:
            %           'affine': cell array of indexes.
            %           'poly': cell arrray of degrees.
            %           'custom': cell array of function handles.
            %           'interp': cell array of interpolation functions
            %
            if nargin == 1 && isa(varargin{1}, 'pmatrix')
                obj = varargin{1};
                return;
            end
            p = inputParser;
            isValidMat = @(x) isnumeric(x) && ...
                ndims(x) >= 2 && ...
                ndims(x) <= 3;
            % Constant matrices
            addRequired(p, 'mat', isValidMat);
            addOptional(p, 'bfuncs', {}, ...
                @(x) iscellof(x, 'pbasis'));
            % Basis functions
            addParameter(p, 'BasisType', 'affine', ...
                @(x) any(strcmp(x, {'affine', 'poly', 'interp', 'custom'})));
            addParameter(p, 'BasisParametrization', {}, ...
                @(x) iscell(x));
            % Automatically sort and simplify
            addParameter(p, 'Simplify', true, ...
                @(x) islogical(x) && isscalar(x));
            % The user may either directly specify a timemap...
            addParameter(p, 'SchedulingTimeMap', [], ...
                @(x) isa(x, 'timemap'));
            % ...or build a timemap implicitly
            addParameter(p, 'SchedulingMap', 0);
            addParameter(p, 'SchedulingName', {});
            addParameter(p, 'SchedulingUnit', {});
            addParameter(p, 'SchedulingRange', {});
            addParameter(p, 'SchedulingRateBound', {});
            addParameter(p, 'SchedulingDimension', 1, ...
                @(x) isint(x) && x >= 0);
            addParameter(p, 'SchedulingDomain', 'ct', ...
                @(x) any(strcmpi(x, {'ct', 'dt', 'undefined'})));
            parse(p, varargin{:});
            SchedulingMap = p.Results.SchedulingMap;
            
            if ~any(strcmpi('SchedulingTimeMap', p.UsingDefaults))
                obj.timemap_ = p.Results.SchedulingTimeMap;
                assert( isempty(p.Results.SchedulingName) && ...
                        isempty(p.Results.SchedulingUnit) && ...
                        isempty(p.Results.SchedulingRange) && ...
                        isempty(p.Results.SchedulingRateBound) && ...
                        any(strcmpi('SchedulingDimension', p.UsingDefaults)) && ...
                        any(strcmpi('SchedulingDomain', p.UsingDefaults)),...
                            'LPVcore:pmat:Constructor:ToManyInputs',...
                        ['If SchedulingTimeMap is set, then none of the ', ...
                        'following may be set: ', ...
                        'Scheduling{Name/Unit/Range/RateBound/Dimension/Domain}']);
            else
                np = max([numel(p.Results.SchedulingName), ...
                    numel(p.Results.SchedulingUnit), ...
                    numel(p.Results.SchedulingRange), ...
                    numel(p.Results.SchedulingRateBound), ...
                    p.Results.SchedulingDimension]);
                obj.timemap_ = timemap(...
                    SchedulingMap, ...
                    p.Results.SchedulingDomain, ...
                    'Dimension', np, ...
                    'Name', p.Results.SchedulingName, ...
                    'Unit', p.Results.SchedulingUnit, ...
                    'RateBound', p.Results.SchedulingRateBound, ...
                    'Range', p.Results.SchedulingRange);
            end
            
            % Assign matrices
            if ismatrix(p.Results.mat)
                obj.matrices(:, :, 1) = p.Results.mat;
            else
                obj.matrices = p.Results.mat;
            end
            
            % Build basis functions if not explicitly passed
            if ~isempty(p.Results.bfuncs)
                % Basis functions were explicitly passed, check that
                % BasisType and BasisParametrization were not passed, too.
                assert( any(strcmpi('BasisType', p.UsingDefaults)) && ...
                        any(strcmpi('BasisParametrization', p.UsingDefaults)),...
                        'LPVcore:pmat:Constructor:InputMismatch',...
                        ['BasisType and BasisParametrization must not be ', ...
                            'used if basis functions are passed directly']);
                        
                assert(all(minNRho(p.Results.bfuncs{:}) <= obj.timemap.nrho), ...
                    'LPVcore:pmat:Constructor:InputMismatch',...
                    'rho must be smaller or equal to the size of the ext. scheduling signal.')
                obj.bfuncs = p.Results.bfuncs;
            else
                nrho = obj.timemap_.nrho;
                N = size(obj.matrices, 3);
                param = p.Results.BasisParametrization;
                if strcmp(p.Results.BasisType, 'affine')
                    % There can be at most nrho + 1 affine terms
                    if isempty(param)
                        assert( N <= nrho + 1, ...
                                'LPVcore:pmat:Constructor:InputMismatch',...
                                'Too many matrices specified for affine dependence.');
                        if N <= nrho
                            param = num2cell(linspace(1, N, N));
                        else
                            param = num2cell([linspace(1, nrho, nrho), 0]);
                        end
                    end
                    for i=1:N
                        if param{i} >= 1
                            assert( param{i} <= nrho,...
                                    'LPVcore:pmat:Constructor:InputMismatch',...
                                    ['The affine parametrization ', num2str(param{i}), ...
                                        ' exceeds the dimension of the extended ', ...
                                        'scheduling vector (', num2str(nrho), ').']);
                            obj.bfuncs{i} = pbaffine(param{i});
                        else
                            obj.bfuncs{i} = pbconst;
                        end
                    end
                elseif strcmp(p.Results.BasisType, 'poly')
                    % Each cell entry in the parametrization specifies degrees.
                    if isempty(param)
                        assert(nrho <= 1,...
                            	'LPVcore:pmat:Constructor:InputMismatch',...
                                ['Automatic generation of pmatrices ', ...
                                    'with polynomial dependence is currently only ', ...
                                    'possible for 1 scheduling variable. ', ...
                                    'Please specify the parametrization explicitly ', ...
                                    'using BasisParametrization.']);
                        for i=1:N
                            param{i} = i - 1;
                        end
                    end
                    for i=1:N
                        assert(numel(param{i}) <= nrho, ... %if numel(param{i}) > nrho
                            	'LPVcore:pmat:Constructor:InputMismatch',...
                                ['The number of elements of the parametrization ', ...
                                    num2str(param{i}), ...
                                    ' exceeds the dimension of the extended ', ...
                                    'scheduling vector (', num2str(nrho), ').']);
                        obj.bfuncs{i} = pbpoly(param{i});
                    end
                elseif strcmp(p.Results.BasisType, 'custom')
                    % Each cell entry in param. is a function handle.
                    assert(numel(param) == N, ...
                        'LPVcore:pmat:Constructor:InputMismatch',...
                        ['The number of custom basis functions in ', ...
                        'BasisParametrization must match the number of ', ...
                        'of matrix coefficients passed as the first argument']);
                    for i=1:N
                        if isempty(param{i})
                            obj.bfuncs{i} = pbconst;
                        else
                            obj.bfuncs{i} = pbcustom(param{i});
                        end
                    end
                elseif strcmp(p.Results.BasisType, 'interp')
                    % Each cell entry in param. is a function handle.
                    assert(numel(param) == N, ...
                        ['The number of cells containing gridded functions in ', ...
                        'BasisParametrization must match the number of ', ...
                        'of matrix coefficients passed as the first argument']);
                    for i=1:N
                        if isempty(param{i})
                            obj.bfuncs{i} = pbconst;
                        else
                            obj.bfuncs{i} = pbinterp(param{i}{:});
                        end
                    end
                end
            end
            
            if numel(obj.bfuncs) == 0
                obj.bfuncs = {pbconst};
                [n, m, ~] = size(obj.matrices);
                obj.matrices = zeros(n, m, 1);
            end
            if p.Results.Simplify
                obj = simplify_(obj);
            end
            lint_(obj);
        end
        
        function A = freeze(obj, p)
            %FREEZE Returns matrix for frozen value of the scheduling
            %parameter.
            %
            %   Syntax:
            %       A = freeze(obj, p)
            %
            %   Inputs:
            %       obj: n x m pmatrix object to evaluate
            %       p: 1-by-Np vector
            %
            %   Outputs:
            %       A: n-by-m constant matrix.
            %
            if nargin <= 1 && obj.Np == 0
                p = [];
            end
            rho = freeze(obj.timemap_, p);
            A = feval(obj, rho);
        end
        
        function [A, psi] = peval(obj, P, Ts)
            %PEVAL Returns matrix for a specified value of the scheduling
            %signal (not the extended scheduling signal).
            %
            %   Syntax:
            %       [B, psi] = peval(A, p)
            %       [B, psi] = peval(A, p, Ts)
            %
            %   Inputs:
            %       A: n-by-m pmatrix object to evaluate.
            %       p: N-by-np matrix.
            %       Ts: sampling time used for numerical calculation of the gradient. 
            %           Default: 1
            %
            %   Outputs:
            %       B: n-by-m-by-N numeric matrix.
            %       psi: N-by-nrho numeric matrix containing the
            %           trajectories of each basis function.
            %
            assert(isnumeric(P),'LPVcore:argNaN', 'P should be a numeric value')
            if nargin <= 2
                if isct(obj)
                    warning('Ts not specified for a CT pmatrix. Assuming 1');
                end
                Ts = 1;
            end
            rho = obj.timemap_.feval(P, Ts);
            if isempty(rho) && size(rho, 1) == 1
                A = freeze(obj);
                psi = [];
            else
                [A, psi] = feval(obj, rho);
            end
        end
        
        function [A, psi] = feval(obj, rho, basis)
            %FEVAL Returns matrix for a specified value of the extended scheduling
            %   signal.
            %
            %   Syntax:
            %       [A, psi] = feval(obj, rho)
            %       psi = feval(obj, rho, basis)
            %
            %   Inputs:
            %       obj: n-by-m pmatrix object to evaluate.
            %       rho: N-by-np matrix.
            %
            %   Outputs:
            %       B: n-by-m-by-N numeric array.
            %       psi: numeric matrix with N rows and as many columns as
            %           there are basis functions in obj.
            %
            % If basis = 'basis', then only evaluated basis functions are
            % returned. Otherwise, the matrix is returned.
            assert(isnumeric(rho),'LPVcore:argNaN', 'Rho should be a numeric value')
            N = size(rho, 1);
            % Calculate trajectory of basis functions
            psi = zeros(N, obj.numbfuncs);
            
            if size(rho, 2) == 1 
                rho = rho * ones(1, obj.timemap.nrho);
            else
                assert(size(rho, 2) == obj.timemap.nrho, ...
                    'LPVcore:pmat:argNumel', ...
                    '''rho'' must be an N-by-Nrho matrix');
            end

            for i=1:obj.numbfuncs
                psi(:, i) = feval(obj.bfuncs{i}, rho);
            end
            % Return if only basis is requested
            if nargin == 3 && strcmp(basis, 'basis')
                A = psi;
                return;
            end
            % Otherwise, calculate trajectory of matrix
            [n, m, o] = size(obj.matrices);
            C = reshape(obj.matrices, m,  o * n);
            PSI = kron(psi', eye(n));
            A = reshape(C * PSI, n, m, N);
        end
        
        function obj = pshift(obj, shiftAmount)
            %PSHIFT Shifts DT pmatrix by specified amount.
            %
            %   Syntax:
            %       B = pshift(A, shiftAmount)
            %
            %   Inputs:
            %       A: DT pmatrix object
            %       shiftAmount (int): amount of shifts (time-lag) to add
            %
            %   Outputs:
            %       B: time-shifted DT pmatrix object
            %
            assert(~isct(obj),...
                    'LPVcore:pmat:wrongTimemap',...
                    ['Attempting to use PSHIFT on CT pmatrix object.', ...
                        'Please use PDIFF instead.']);

            assert(isint(shiftAmount),...
                 'LPVcore:pmat:NonInteger',...
                 'Shift amount must be an integer');
            obj.timemap_ = shift(obj.timemap_, shiftAmount);
            obj = simplify(obj);
        end
        
        function obj = pdiff(obj, diffAmount)
            %PDIFF Differentiates CT pmatrix by specified amount.
            %
            %   Syntax:
            %       B = pdiff(A, diffAmount)
            %
            %   Inputs:
            %       A: DT pmatrix object
            %       diffAmount (non-negative int): amount of times to apply
            %           the differential operator.
            %
            %   Outputs:
            %       B: differentiated CT pmatrix object
            %
            %   Note: differentiation is only supported for non-custom
            %   basis functions!
            %
            assert(~isdt(obj),...
                    'LPVcore:pmat:wrongTimemap',...
                    ['Attempting to use PDIFF on DT pmatrix object.', ...
                        'Please use PSHIFT instead.']);
            assert(isint(diffAmount) && diffAmount >= 0, ...
                    'LPVcore:pmat:NonPositiveInteger',...
                	'Order or differentiation must be non-negative integer');
            assert(~iscustom(obj),...
                    'LPVcore:pmat:wrongBasisFunctions', ...
                    'Custom basis functions do not support differentiation.');
            for i=1:diffAmount
                % Add space for derivatives
                [obj.timemap_, idxA, ~] = union(obj.timemap_, shift(obj.timemap_, 1));
                % Re-index basis functions and calculate derivatives
                for j=numel(obj.bfuncs):-1:1
                    if isa(obj.bfuncs{j}, 'pbconst')
                        % Constants are set to 0
                        obj.matrices(:, :, j) = 0;
                    else
                        obj.bfuncs{j} = reidx(obj.bfuncs{j}, idxA);
                        obj.bfuncs{j} = diff(obj.bfuncs{j}, 1, obj.timemap_.Dimension);
                    end
                end
            end
            obj = simplify(obj);
        end
        
        function A = plus(A, B)
            % PLUS Add two pmatrix objects
            [A, B] = commonbfuncs_(A, B);
            A.matrices = A.matrices + B.matrices;
            A = simplify(A);
        end
        
        function A = uminus(A)
            % UMINUS Unitary minus
            A.matrices = -A.matrices;
        end
        
        function C = minus(A, B)
            % MINUS Subtract two pmatrix objects
            C = plus(A, -B);
        end
        
        function C = times(A, B)
            % TIMES Element-wise multiplication of two pmatrix objects
            [A, B] = pmatrix.commonrho_(A, B);
            [n, m, nA] = size(A.matrices);
            [n2, m2, ~] = size(B.matrices);
            assert(n==n2 || n==1 || n2==1,...%if n ~= n2 && ~(n == 1 || n2 == 1)
                'LPVcore:pmat:dimAgree', 'Matrix dimensions must agree.')
            if n < n2 && n ~= 0
                n = n2;
            end
            assert(m==m2 || m==1 || m2==1,... if m ~= m2 && ~(m == 1 || m2 == 1)
                'LPVcore:pmat:dimAgree', 'Matrix dimensions must agree.')
            if m < m2 && m~= 0
                m = m2;
            end

            nB = size(B.matrices, 3);
            mat = NaN(n, m, nA * nB);
            bf = cell(1, nA * nB);
            k = 1;
            % TODO: make more readable in case of size == 0
            if n == 0 || m == 0 || n2 == 0 || m2 == 0
                if n== 0
                    if m == 0
                        mat = zeros(n ,m ,nA*nB);
                    else
                        mat = zeros(n ,m2,nA*nB);
                    end
                else
                    if m == 0
                        mat = zeros(n2,m ,nA*nB);
                    else
                        mat = zeros(n2,m2,nA*nB);
                    end
                end
                for i=1:nA
                    for j=1:nB
                        bf{k} = A.bfuncs{i} * B.bfuncs{j};
                        k = k + 1;
                    end
                end
            else
                for i=1:nA
                    for j=1:nB
                        mat(:, :, k) = A.matrices(:, :, i) .* B.matrices(:, :, j);
                        bf{k} = A.bfuncs{i} * B.bfuncs{j};
                        k = k + 1;
                    end
                end
            end
            C = A;
            C.matrices = mat;
            C.bfuncs = bf;
            C = simplify_(C);
        end
        
        function C = mtimes(A, B)
            % MTIMES Matrix multiplication of two pmatrix objects
            [A, B] = pmatrix.commonrho_(A, B);
            [n, m] = size(A.matrices(:, :, 1) * B.matrices(:, :, 1));
            [~, ~, nA] = size(A.matrices);
            nB = size(B.matrices, 3);
            mat = NaN(n, m, nA * nB);
            bf = cell(1, nA * nB);
            k = 1;
            for i=1:nA
                for j=1:nB
                    mat(:, :, k) = A.matrices(:, :, i) * B.matrices(:, :, j);
                    bf{k} = A.bfuncs{i} * B.bfuncs{j};
                    k = k + 1;
                end
            end
            C = A;
            C.matrices = mat;
            C.bfuncs = bf;
            C = simplify_(C);
        end
        
        function C = mldivide(A, B)
            C = matop_(A, B, 'mldivide');
        end
        
        function C = mrdivide(A, B)
            C = matop_(A, B, 'mrdivide');
        end
        
        function C = rdivide(A, B)
            C = matop_(A, B, 'rdivide');
        end
        
        function C = ldivide(A, B)
            % LDIVIDE Left array divsion
            %   This function divides 
            %
            %   Syntax:
            %       C = ldivide(B, P)
            %       C = B .\ P
            %
            %   Inputs:
            %       B: non-parameter varying matrix
            %       P: pmatrix
            %
            %   Outputs:
            %       C: pmatrix after left array division of P with B.
            %
            C = matop_(A, B, 'ldivide');
        end
        
        function C = power(A, B)
            % POWER Element-wise power with integer power
            %
            %   Syntax:
            %       A^b
            %
            %   Inputs:
            %       A: pmatrix
            %       b (int): positive integer
            %
            %   Outputs:
            %       C: A^b
            assert(isscalar(B) && isnumeric(B) && isint(B) && B>= 0,...if ~isscalar(B) || ~isnumeric(B) || B ~= round(B) || B < 0
                    'LPVcore:pmat:argPosIntOnly',...
                    ['Matrix power can only be used with ', ...
                    'pmatrix for non-negative, scalar, integer B.']);
            if B == 0
                C = pmatrix(ones(size(A)), {pbconst}, 'SchedulingTimeMap', A.timemap);
                return;
            end
            C = A;
            for i=2:B
                C = times(C, A);
            end
        end
        
        function C = mpower(A, b)
            %MPOWER Matrix power with integer scalar
            %
            %   Syntax:
            %       A^b
            %
            %   Inputs:
            %       A: pmatrix
            %       b (int): positive integer
            %
            %   Outputs:
            %       C: A^b
            assert(isscalar(b) && isnumeric(b) && isint(b) && b>= 0,...if ~isscalar(b) || ~isnumeric(b) || b ~= round(b) || b < 0
                    'LPVcore:pmat:argPosIntOnly',...
                    ['Matrix power can only be used with ', ...
                        'pmatrix for non-negative, scalar, integer B.']);
            assert(issquare(A),...
                	'LPVcore:pmat:squareOnly',...
                    ['Matrix power can only be used on square matrices.',...
                    'To perform elementwise multiplication use ''.*''.'])
            if b == 0
                C = pmatrix(eye(size(A, 1)), {pbconst}, 'SchedulingTimeMap', A.timemap);
                return;
            end
            C = A;
            for i=2:b
                C = mtimes(C, A);
            end
        end
        
        function C = kron(A, B)
            %KRON Kronecker tensor product for pmatrix
            %
            %   Syntax:
            %       C = kron(A, B)
            %
            %   Inputs:
            %       A, B: pmatrix objects
            %
            %   Outputs:
            %       C: pmatrix object
            [A, B] = pmatrix.commonrho_(A, B);
            [nA, mA, oA] = size(A);
            [nB, mB, oB] = size(B);
            mat_ = zeros(nA * nB, mA * mB, oA * oB);
            bf_ = cell(1, oA * oB);
            tm_ = A.timemap;
            k = 1;
            for i=1:oA
                for j=1:oB
                    mat_(:, :, k) = kron(A.matrices(:, :, i), ...
                        B.matrices(:, :, j));
                    bf_{k} = A.bfuncs{i} * B.bfuncs{j};
                    k = k + 1;
                end
            end
            C = pmatrix(mat_, bf_, 'SchedulingTimeMap', tm_);
            C = simplify(C);
        end
        
        function varargout = size(obj, varargin)
            % SIZE Return size of pmatrix
            %
            %   Syntax:
            %       sz = size(P)
            %       szdim = size(P, dim)
            %       [sz1, sz2, sz3] = size(__)
            %
            %   Inputs:
            %       P: pmatrix objects
            %       dim: (int) dimension along which to return the size.
            %       Valid values are 1 and 2 for the sizes of the
            %       matrix-valued coefficients, and 3 for the number of
            %       basis functions.
            %
            %   Outputs:
            %       sz: row vector with size of P along first two
            %       dimensions.
            %       szdim: size along the requested dimension.
            %       sz1, ..., sz3: size along each of the three dimensions
            %       returned as separate integers.
            %
            sz = [size(obj.matrices, 1), size(obj.matrices, 2), ...
                size(obj.matrices, 3)];
            if nargin == 2
                dim = varargin{1};
                if dim > 3
                    varargout{1} = 1;
                else
                    varargout{1} = sz(dim);
                end
            elseif nargout <= 1
                varargout{1} = sz(1:2);
            elseif nargout == 2
                varargout{1} = sz(1);
                varargout{2} = sz(2);
            elseif nargout == 3
                varargout{1} = sz(1);
                varargout{2} = sz(2);
                varargout{3} = sz(3);
            end
        end
        
        function v = isempty(obj)
            % ISEMPTY Returns whether any pmatrix dimension is 0
            v = size(obj, 1) == 0 || size(obj, 2) == 0;
        end
        
        function B = ctranspose(A)
            %CTRANSPOSE Overload complex conjugate transpose.
            %
            %   Example:
            %       F = P'
            [n, m, o] = size(A);
            mat_ = zeros(m, n, o);
            for i=1:size(A, 3)
                mat_(:, :, i) = A.matrices(:, :, i)';
            end
            B = pmatrix(mat_, A.bfuncs, 'SchedulingTimeMap', A.timemap);
        end
        
        function B = transpose(A)
            %TRANSPOSE Transpose operation
            %
            %   Example:
            %       F = P.'
            [n, m, o] = size(A);
            mat_ = zeros(m, n, o);
            for i=1:size(A, 3)
                mat_(:, :, i) = A.matrices(:, :, i).';
            end
            B = pmatrix(mat_, A.bfuncs, 'SchedulingTimeMap', A.timemap);
        end
        
        function C = vertcat(varargin)
            % VERTCAT Vertical concatenation
            C = cat(1, varargin{:});
        end
        
        function C = horzcat(varargin)
            % HORZCAT Horizontal concatenation
            C = cat(2, varargin{:});
        end
        
        function [C, IA, IB] = cat(dim, varargin)
            % CAT Concatenation

            %       IA, IB: index vector describing rearrangement of basis
            %           functions for A and B.

            assert(nargout <= 1 || nargin <= 3,...
                	'LPVcore:pmat:InOutMismatch',...
                    ['IA and IB are only available when concatenating ', ...
                        '2 pmatrix objects.']);
            assert(isint(dim), '''dim'' must be an integer');
            assert(dim >= 1 && dim <= 3, ...
                'Concatenation along dim=%i not supported', dim);
            [varargin{1:nargin-1}] = pmatrix.commonrho_(varargin{:});
            C = varargin{1};
            
            % iteratively concatenate pairs of pmatrix objects
            for i=2:nargin-1
                C = cat_(dim, C, varargin{i});
            end
            
            [C, I] = simplify(C);
            if nargout > 1
                IA = I(1:size(varargin{1}, 3));
                IB = I((size(varargin{1}, 3)+1):end);
            end
        end
        
        function C = blkdiag(varargin)
            % BLKDIAG Block diagonal concatenation
            [varargin{:}] = pmatrix.commonrho_(varargin{:});
            C = varargin{1};
            
            % iteratively blkdiag pairs of pmatrix objects
            for i=2:nargin
                C = blkdiag_(C, varargin{i});
            end
            C = simplify(C);
        end
        
        function v = diag(v, k)
            %DIAG Create diagonal pmatrix or get diagonal elements of
            %pmatrix
            %
            %   Syntax:
            %       D = diag(v)
            %
            %       x = diag(P)
            %
            %   Inputs:
            %       v: vector of pmatrix scalars
            %       P: pmatrix objects
            %
            %   Outputs:
            %       D: diagonal pmatrix object
            %       x: column vector of pmatrix scalars
            %
            if nargin <= 1
                k = 0;
            end
            for i=1:size(v, 3)
                mat(:, :, i) = diag(v.matrices(:, :, i), k); %#ok<AGROW>
            end
            v.matrices = mat;
        end
        
        function c = eq(A, B)
            %EQ: necessary condition for equality of 2 pmatrix objects
            
            % Equality is checked at rho = pi (hence, just a necessary
            % condition)
            c = max(max(abs(feval(A - B, pi)))) <= 1E-10;
        end
        
        function c = ne(A, B)
            % NE Sufficient condition for inequality of 2 pmatrix objects
            c = ~eq(A, B);
        end
        
        function c = issquare(A)
            % ISSQUARE Returns whether the pmatrix is square
            [n, m] = size(A);
            c = (n == m);
        end
        
        function c = isconst(A, tol)
            % ISCONST Returns whether the pmatrix object is constant
            if nargin == 1; tol = eps; end
            c = true;
            if isempty(A); return; end
            for i=1:A.numbfuncs
                if ~isa(A.bfuncs{i}, 'pbconst') && ...
                    max(abs(A.matrices(:, :, i)),[],'all') > tol
                    c = false;
                    return;
                end
            end
        end
        
        function c = isaffine(A, tol)
            % ISAFFINE Returns whether the pmatrix object has affine dependency on
            % the scheduling variable
            if nargin == 1; tol = eps; end
            c = true;
            if isempty(A); return;  end
                
            for i=1:A.numbfuncs
                if ~isa(A.bfuncs{i}, 'pbaffine') && ...
                    max(abs(A.matrices(:, :, i)),[],'all') > tol
                    c = false;
                    return;
                end
            end
        end

        function c = isinterp(A, tol)
            % ISINTERP Returns whether the pmatrix object has interp dependency on
            % the scheduling variable
            if nargin == 1; tol = eps; end
            c = true;
            if isempty(A); return;  end
                
            for i=1:A.numbfuncs
                if ~isa(A.bfuncs{i}, 'pbinterp') && ...
                    max(abs(A.matrices(:, :, i)),[],'all') > tol
                    c = false;
                    return;
                end
            end
        end
        
        function c = ispoly(obj, tol)
            % ISPOLY Returns whether a pmatrix object has a polynomial
            %dependency on scheduling variable
            if nargin == 1; tol = eps; end
            c = true;
            if isempty(obj); return; end
            for i = 1:obj.numbfuncs
                if ~isa(obj.bfuncs{i},'pbpoly') && ...
                    max(abs(obj.matrices(:, :, i)), [],'all') > tol
                    c = false;
                    return
                end
            end
        end
        
        function c = iscustom(obj, tol)
            %Returns whether a function of the pmatrixobject has custom
            %dependency on a scheduling variable
            if nargin == 1; tol = eps; end
            c = false;
            if isempty(obj); return; end
            for i = 1:obj.numbfuncs
                if isa(obj.bfuncs{i},'pbcustom') && ...
                    max(abs(obj.matrices(:, :, i)), [],'all') > tol
                    c = true;
                    return
                end
            end
        end
        
        function c = isdt(obj)
            %Returns whether a the p-matrix is discrete time dependent.
            c = strcmp(obj.timemap.Domain, 'dt');
        end
        
        function c = isct(obj)
            %Returns whether a the p-matrix is continous time dependent.
            c = strcmp(obj.timemap.Domain, 'ct');
        end

        function v = isdiag(obj)
            % Returns whether all coefficients of the pmatrix are diagonal
            v = true;
            for i=1:size(obj, 3)
                if ~isdiag(obj.matrices(:, :, i))
                    v = false;
                    break;
                end
            end
        end
        
        function val = get.timemap(obj)
            val = obj.timemap_;
        end

        function [out, tmCommon] = mergeTimeMap(varargin)
            tmCommon = varargin{1}.timemap;
            for i = 2:nargin
                tmCommon = union(tmCommon, varargin{i}.timemap);
            end
            for i = 1:nargin
                % Perform re-indexing of the basis functions based on the 
                % new timemap
                idx = getIdxFromNewTimemap(varargin{i}, tmCommon);
                o = size(varargin{i}.matrices, 3);
                for j=1:o
                    varargin{i}.bfuncs{j} = ...
                        varargin{i}.bfuncs{j}.reidx(idx);
                end
                varargin{i}.timemap_ = tmCommon;
            end
            out = varargin;
        end
        
        function obj = set.timemap(obj, val)
            if obj.timemap.np ~= val.np
                error('Dimension of the scheduling-variable changes');
            end
            if obj.timemap.nrho ~= val.nrho
                error(['Dimension of the extended scheduling-variable' ...
                    ' changes.']);
            end

            obj.timemap_ = val;
        end
        
        function idx = getIdxFromNewTimemap(obj, val)
            % GETIDXFROMNEWTIMEMAP Returns the re-indexing that would occur
            % if a new timemap were set (but does not update the timemap).
            [~, idx] = union(obj.timemap_, val);
        end
        
        function disp(obj)
            % DISP Print object information to screen
            if isempty(obj)
                disp('Empty scheduling dependent matrix');
                return
            end
            sz1 = size(obj,1);
            sz2 = size(obj,2);
            domain = [];
            if isct(obj)
                domain = 'Continuous-time ';
            elseif isdt(obj)
                domain = 'Discrete-time ';
            end

            symbolRepr = symbstr(obj);
            if sz1 == 1 && sz2 == 1
                disp( [ domain , 'scheduling dependent matrix'] )
                disp( ' ' )
                fprintf(['\t', symbolRepr])
                fprintf('\n\n');
            else
                disp( [ domain , 'scheduling dependent ' ,num2str(sz1), 'x', num2str(sz2),' matrix'] )
                disp( ' ' )
                fprintf(['\t', symbolRepr])
                fprintf('\n\n')
                dispcoeff(obj, 'A');
            end
        end
        
        function [A, I] = simplify(A, tol)
        %SIMPLIFY Sort and remove duplicate basis functions.
            %
            %   Syntax:
            %       [B, I] = simplify(A, tol)
            %
            %   Inputs:
            %       A: pmatrix to simplify.
            %       tol (double): matrix coefficients for which the magnitude of the element with 
            %           the largest magnitude is smaller than tol are removed. Default: -1 (no removal)
            %
            %   Outputs:
            %       B: simplified pmatrix.
            %       I: index vector indicating the new position of any
            %           remaining basis functions in B.
            %
            if nargin <= 1
                tol = -1;
            end
            [A, I] = simplify_(A, tol);
        end
    
        function S = sum(obj, varargin)
            % SUM Sum operation on matrix coefficients
            %
            % Syntax: see built-in SUM function.
            %
            % Note: this function may exhibit non-MATLAB-like behavior
            % if the pmatrix object is empty.
            %
            for i=1:size(obj,3)
                %TODO: memory allocation can be better
                S_mat(:,:,i) = sum(obj.matrices(:,:,i),varargin{:}); %#ok<AGROW>
            end
            S = obj;
            S.matrices = S_mat;
        end
        
        function obj = reshape(obj, varargin)
            % RESHAPE Reshape matrix coefficients
            %
            % Syntax: see built-in RESHAPE function.
            %
            assert(nargin<=3 && size(varargin{1},1) <= 1 && size(varargin{1},2) <= 2 ,...if nargin > 3 || size(varargin{1},2)>2 ||  size(varargin{1},1) > 1
                	'LPVcore:DimConvention', ...
                    "reshape only accepts two-dimensional size inputs");
            if nargin == 2
                obj.matrices = reshape(obj.matrices, [varargin{:}, obj.numbfuncs]);
                return
            end
            obj.matrices = reshape(obj.matrices, varargin{:}, obj.numbfuncs);
        end
        
        function obj = slice(obj, i1, i2)
            % SLICE Slice pmatrix between two indices
            %
            % Slices pmatrix phi1 * P1 + ... + phin * Pn between indices i1
            % and i2 so that the resulting pmatrix is phi{i1} * P{i1} + ...
            % + phi{i2} * P{i2}.
            %
            % Syntax:
            %   B = slice(A, i1)
            %   B = slice(A, i1, i2)
            %
            % Inputs:
            %   A: pmatrix to slice
            %   i1: (int) start index (inclusive)
            %   i2: (int) end index (inclusive), or use 'end' to denote the
            %       last index. If omitted, i2 is set to i1 (slice contains
            %       only one matrix coefficient).
            %
            % Outputs:
            %   B: sliced pmatrix
            %

            %% Input validation
            narginchk(2, 3);
            nargoutchk(1, 1);
            % n: max index
            n = size(obj, 3);
            assert(isint(i1) && i1 >= 1 && i1 <= n, ...
                '''i1'' (%i) must be between 1 and %i', i1, n);
            if nargin <= 2
                i2 = i1;
            end
            assert(isint(i2) || strcmp(i2, 'end'), '''i2'' must be integer or ''end''');
            if strcmp(i2, 'end')
                i2 = n;
            end
            assert(isint(i2) && i2 >= i1 && i2 <= n, ...
                '''i2'' (%i) must be between ''i1'' (%i) and %i', i2, i1, n);

            %% Slice
            obj.matrices = obj.matrices(:, :, i1:i2);
            obj.bfuncs = obj.bfuncs(i1:i2);
            obj.numbfuncs = i2 - i1 + 1;
        end

        function n = numel(obj)
            [sz1, sz2] = size(obj.matrices(:,:,1));
            n = sz1 * sz2;
        end
    end

    methods(Static)
        function obj = empty(varargin)
            % Creates an empty pmatrix with empty matrices with default
            % pmatrix values for all other variables.
            obj = pmatrix(double.empty(varargin{:}));
        end
    end    
    
    % Get methods
    methods
        function val = get.Np(obj)
            val = obj.timemap.np;
        end
    end
    
    methods (Hidden)
        function s = symbstr(obj, prefix)
            % Return symbolic string of pmatrix object
            if nargin <= 1
                prefix = 'A';
            end
            s = '';
            Nbf = numel(obj.bfuncs);
            for i=1:Nbf
                if ~isa(obj.bfuncs{i}, 'pbconst')
                    bf = ['*(', str(obj.bfuncs{i}, obj.timemap.RhoName), ')'];
                else
                    bf = '';
                end
                if isscalar(obj)
                    tmpStr = [ '<strong>' , num2str(obj.matrices(:,:,i)) ,'</strong>' , bf];
                else
                    tmpStr = [ '<strong>', prefix, num2str(i) ,'</strong>' , bf];
                end
                if i ~= Nbf
                    tmpStr = [tmpStr , ' + ']; %#ok<AGROW>
                end
                s = [s, tmpStr]; %#ok<AGROW>
            end
        end
        
        function dispcoeff(obj, prefix)
            % Display coefficients
            if nargin <= 1
                prefix = 'A';
            end
            for i=1:numel(obj.bfuncs)
                disp([prefix, num2str(i), ' ='])
                disp(obj.matrices(:,:,i))
            end
        end
        
        function A = c2d(A)
            % C2D Convert continuous-time pmatrix object to discrete-time
            %
            %   Used by lpvlfr/c2d to convert Delta from CT to DT.
            %
            A.timemap_.Domain = 'dt';
        end

        function [A, B] = commonbfuncs_(A, B)
            %assumes simplify_ed before call, thus equal bfuncs in same
            %order
            [sz11, sz12] = size(A);
            [sz21, sz22] = size(B);
            [A, B] = pmatrix.commonrho_(A,B);
            Ind1 = 1:A.numbfuncs;
            Ind2 = 1:B.numbfuncs;
            Indi = [];
            Indj = [];
            tmp1 = 1;
            for i = 1:A.numbfuncs
               for j = tmp1:B.numbfuncs
                   if A.bfuncs{i} == B.bfuncs{j}
                       Ind1(Ind1 == i) = [];  
                       Indi = [Indi , i]; %#ok<AGROW>
                       Ind2(Ind2 == j) = [];
                       Indj = [Indj , j]; %#ok<AGROW>
                       tmp1 = j;
                   end
               end
            end
            A.matrices = cat(3,A.matrices(:,:,Ind1),A.matrices(:,:,Indi), zeros(sz11,sz12,numel(Ind2)));
            A.bfuncs = [A.bfuncs([Ind1, Indi]), B.bfuncs(Ind2)];
            A.numbfuncs = A.numbfuncs + numel(Ind2);
            B.matrices = cat(3, zeros(sz21,sz22,numel(Ind1)), B.matrices(:,:,Indj), B.matrices(:,:,Ind2));
            B.bfuncs = A.bfuncs;
            B.numbfuncs = A.numbfuncs;
        end
    end
    
    methods (Access='private')
        function C = matop_(A, B, opType)
            %MATOP_: Apply specified matrix operation to pmatrix object.
            %
            %   Syntax:
            %       C = matop_(A, B, opType)
            %
            %   Inputs:
            %       A: pmatrix object
            %       B: numeric scalar or appropriately sized matrix
            %       opType (char vector): operation type. Choose from:
            %           'rdivide', 'ldivide', 
            %           'mrdivide', 'mldivide'
            %
            if strcmp(opType, 'rdivide') || strcmp(opType, 'mrdivide')
                % A is pmatrix
                C = A;
                assert(isnumeric(B),'LPVcore:argNaN','Operation can only be performed with numeric matrices.');
                for i=1:size(C, 3)
                    AMat = A.matrices(:, :, i);
                    switch(opType)
                        case 'rdivide'
                            CMats(:, :, i) = AMat ./ B; %#ok<AGROW>
                        case 'mrdivide'
                            CMats(:, :, i) = AMat / B; %#ok<AGROW>
                    end
                end
                C.matrices = CMats;
            else
                % B is pmatrix
                C = B;
                assert(isnumeric(A),'LPVcore:argNaN','Operation can only be performed with numeric matrices.');
                for i=1:size(C, 3)
                    BMat = B.matrices(:, :, i);
                    switch(opType)
                        case 'ldivide'
                            CMats(:, :, i) = A .\ BMat; %#ok<AGROW>
                        case 'mldivide'
                            CMats(:, :, i) = A \ BMat; %#ok<AGROW>
                    end
                end
                C.matrices = CMats;
            end
        end

        function lint_(A)
            %LINT_ Validates object properties
            mat_ = A.matrices;
            bfuncs_ = A.bfuncs;
            
            assert(size(mat_, 3) == numel(bfuncs_));
        end
        
        function [A, I_i2d] = simplify_(A, tol)
            %SIMPLIFY_: sort and remove duplicate basis functions.
            %
            %   Syntax:
            %       A = simplify_(A, tol)
            %
            %   Inputs:
            %       A: pmatrix to simplify.
            %       tol (double): matrices with max. element smaller than
            %           tol are removed. Default: -1 (no removal)
            
            %TODO: 
            %constant basisfunctions poly(with multiple lines) and constant customs
            % are not collapsed into a constant 1 but kept as a seperate bf
            
            %TODO:
            %in case of same basis functions (same sortKey) but different dependenceType
            %resolve to 'best' instead of first (e.g., prioritize pbpoly over pbcustom
            % so automatic differentiation is available).
            
            if nargin == 1
                tol = -1;
            end
            n = size(A, 3);
            [A, I] = sort_(A);      % note: gives forward sort index
            I_i2s(I) = (1:n)';  	% reverse sort index: input to sorted
            I_s2d = (1:n)';         % sorted to duplicates removed
            
            % First check is to see which entries are duplicate
            % Running time: O(n^2)
            toRemove = false(n, 1);
            for i=n:-1:1
                bf = A.bfuncs{i};
                for j=i+1:n
                    cbf = A.bfuncs{j};
                    if bf == cbf
                        toRemove(j) = true;
                        I_s2d(j:end) = I_s2d(j:end) - 1;
                    end
                end
            end
            I_i2d = I_s2d(I_i2s);
            
            % Add up all duplicate values
            % Running time: O(n^2)
            for i=1:n
                if ~toRemove(i)
                    bf = A.bfuncs{i};
                    for j=i+1:n
                        cbf = A.bfuncs{j};
                        if bf == cbf
                            A.matrices(:, :, i) = A.matrices(:, :, i) + ...
                                A.matrices(:, :, j);
                        end
                    end
                end
            end
            
            % Remove small entries
            % Running time: O(n)
            if tol >= 0
                for i=1:n
                    mat = A.matrices(:, :, i);
                    bf = A.bfuncs{i};
                    if ~isa(bf, 'pbconst') && ...
                            (~isempty(mat) && max(max(abs(mat))) <= tol)
                        toRemove(i) = true;
                        I(i) = NaN;
                    end
                end
            end
            A.matrices(:, :, toRemove) = [];
            A.bfuncs(toRemove) = [];
            [~, ~, A.numbfuncs] = size(A.matrices);

            % Simplify timemap
            if ~isempty(A.bfuncs)
            rhoInd = rhoDependency(A.bfuncs{:});
            if ~isempty([rhoInd{:}])
                np = A.Np;
                tm = A.timemap;

                rhoInd = unique([rhoInd{:}]);
                maxRho = ceil(minNRho(A.bfuncs{:})/np) * np;

                if np == 1
                    pInd = 1;
                    ocupInd(rhoInd) = true;
                    mapInd = ocupInd;
                    npNew = 1;
                else
                    ocupInd = zeros(np, maxRho / np);
                    ocupInd(rhoInd) = 1;
                    mapInd = any(ocupInd, 1);
                    pInd = any(ocupInd, 2)';
                    npNew = sum(pInd);
                end
                mapNew = tm.Map(mapInd);

                maxSimpleRho = npNew * numel(mapNew);

                % If size of the extended scheduling variable changes, 
                % set new properties
                if maxRho ~= maxSimpleRho
                    % Compute new basis function indices
                    indRemove = setdiff(1:maxRho, rhoInd);

                    rhoShift = cumsum( ...
                                   kron(~mapInd, ones(1,np)) | ...
                                   repmat(~pInd, 1, numel(mapInd)) ...
                               );
                    newRho = rhoInd - rhoShift(rhoInd);
    
                    newIdx = zeros(1, maxRho);
                    newIdx(rhoInd) = newRho;
                    newIdx(indRemove) = maxRho;     % these don't matter
        
                    % Set basis function indeces
                    if ~all(newIdx == 1:maxRho)
                        for i = 1:numel(A.bfuncs)
                            A.bfuncs{i} = A.bfuncs{i}.reidx(newIdx);
                        end
                    end

                    % Set new timemap properties
                    props = {'Name_', 'Unit_', 'Range_', 'RateBound_'};
                    for i = 1:numel(props)
                        valueTemp = tm.(props{i});
                        A.timemap_.(props{i}) = valueTemp(pInd);
                    end
                    A.timemap_.Map = mapNew;
                end
            end
            end
        end
        
        function [A, I] = sort_(A)
            % SORT_: sort the basis functions.
            %   Syntax:
            %       [B, I] = sort_(A)
            %
            %   Inputs:
            %       A: pmatrix which basis functions to sort.
            %
            %   Outputs:
            %       B: pmatrix with sorted basis functions.
            %       I: Index specifiying how the basis functions were
            %           rearranged to obtain B
            %
            % The basis functions are sorted based on the following rules:
            %   * pbconst's are always first, pbinterp always last
            %   * Other basis functions are first sorted based on the
            %     lowest rho index they contain, i.e., basis functions
            %     containing 'rho(:,1)' and 'rho(:,2)' come before ones 
            %     containing 'rho(:,3)' and 'rho(:,5)'.
            %   * Basis functions which all contain the same (lowest) rho
            %     index, e.g., 'rho(:,1)', are then sorted based on their
            %     classes in the order: pbaffine's, pbpoly's, pbcustom's.
            %   * The pbpoly's (which all contain the same lowest rho 
            %     index), are then intersorted based on their degree.
            %   * The pbcustom's (which all contain the same lowest rho 
            %     index), are then alphabetically intersorted (based on the
            %     function name).
            %

            bfunc = A.bfuncs;
        
            N = numel(bfunc);
            keys(N) = "";
            for i=1:N
                keys(i) = bfunc{i}.sortKey;
            end
        
            % Split the basis functions in constant basis functions and others
            % (which depend on rho)
            bfunType = cellfun(@(x) string(x.dependenceType), bfunc);

            constIndex = ~isnan(str2double(keys));
            pbinterpIndex = matches(bfunType, 'interp');
            otherIndex = (~constIndex & ~pbinterpIndex);
            otherKeys = keys(otherIndex);

            I1 = find(constIndex);
            I2 = find(otherIndex);
            I3 = find(pbinterpIndex);
            
            % Sort constants
            [~, ind1] = sort(str2double(keys(I1)));
            I1 = I1(ind1);

            % Sort interp's
            [~, ind3] = sort(keys(I3));
            I3 = I3(ind3);
        
            % For each non constant basis function extract on which rho's it 
            % depends (which are sorted alphanumerically to ensure 'rho(:,10)' 
            % comes after 'rho(:,2)'
            if ~isempty(I2)
            extractRhoFun = @(x) extract(x, "rho(:," + digitsPattern + ")");
            sortRhoFun = @(x) alphNumSort(x);
            rhos = cellfun(sortRhoFun, ...
                    arrayfun(extractRhoFun, otherKeys, 'UniformOutput', false), ...
                           'UniformOutput', false);

            % if it doesn't contain a rho, treat it as a constant
            emptyIndex = cellfun(@isempty, rhos);
            if any(emptyIndex)
                rhos{cellfun(@isempty, rhos)} = "1";
            end
        
            if sum(emptyIndex) ~= numel(rhos)
            % Sort the non constant basis functions based on the lowest index rho 
            % it depends on.
            % E.g., the lowest rho index of 'rho(:,1)*rho(:,2)^2' is 'rho(:,1)'
            lowestRho = cellfun(@(x) x(1), rhos);
            [lowestRho, ind] = alphNumSort(lowestRho);
            I2 = I2(ind);
        
            % Sort the basis functions which all depend on the same lowest rho 
            % index in the order: pbaffine, pbpoly, pbcustom.
            uniqueFirstRho = unique(lowestRho);
            nRho = numel(uniqueFirstRho);
            for i = 1:nRho
                indDupRho = find(lowestRho == uniqueFirstRho(i));
                nDup = numel(indDupRho);
        
                if nDup > 1
                    % Get the indeces
                    I2i = I2(indDupRho);
                    bfunTemp = bfunc(I2i);
        
                    % Determine the type of each basis function
                    type = zeros(1, nDup);
                    dep = cellfun(@(x) string(x.dependenceType), bfunTemp);
                    type(dep == "affine")     = 1;
                    type(dep == "polynomial") = 2;
                    type(dep == "custom")     = 3;
                    type(dep == "interp")     = 4;
                    
                    % Sort the basis functions based on the ordering: 
                    % pbaffine, pbpoly, pbcustom.
                    [~, ind] = sort(type);
                    I2i = I2i(ind);
                    type = type(ind);
                    bfunTemp = bfunTemp(ind);
                    
                    % Sort the pbpoly's among each other
                    % These are sorted based on their polynomial degree.
                    % E.g., if the degree is [1 5 2], i.e., 
                    % rho(:,1)*rho(:,2)^5*rho(:,3)^2, the number 10502 is 
                    % assigned to it. In case of multiple monomials, e.g.,
                    % rho(:,1) + rho(:,2), the degree is a matrix with
                    % multiple rows ([1; 2]). In this case, this matrix is
                    % vectorized using the (:) operation: [1;2] --> [1,2].
                    % These assigned numbers are then 
                    % sorted from largest to smallest. It is assumed that
                    % the maximum degree of a polynomial is 99. If this is
                    % not the case polynomials could have the same ordering
                    % number.
                    indPolyTemp = find(type == 2);
                    if ~isempty(indPolyTemp)
                        I2iPoly = I2i(indPolyTemp);
                        polyBfunc = bfunTemp(indPolyTemp);
                        nPoly = numel(polyBfunc);
                        numVar = max(cellfun(@(x) numel(x.degrees), polyBfunc));
                        degrees = zeros(nPoly, numVar);
                        for j = 1:nPoly
                            degree = polyBfunc{j}.degrees(:).';
                            degrees(j,:) = [degree, zeros(1, numVar - numel(degree))];
                        end
                        maxDegree = 99;
                        polyOrderNum = degrees * ...
                            logspace(log10(maxDegree+1) * (numVar - 1), 0, numVar)';
                        [~, polyTempSortInd] = sort(polyOrderNum, 'descend');
                        I2i(indPolyTemp) = I2iPoly(polyTempSortInd);
                    end
            
                    % Sort the pbcustom's among each other.
                    % These are sorted alphabetically
                    indCustomTemp = find(type == 3);
                    if ~isempty(indCustomTemp)
                        I2iCustom = I2i(indCustomTemp);
                        customKeys = keys(I2iCustom);
                        [~, customTempSortInd] = sort(customKeys);
                        I2i(indCustomTemp) = I2iCustom(customTempSortInd);
                    end
            
                    % Reorder I2
                    I2(indDupRho) = I2i;
                end
            end
            end
            end
        
            % Combine full sorted index
            I = [I1, I2, I3];
        
            % Sort pmatrices based on computed ordering
            A.matrices = A.matrices(:, :, I);
            A.bfuncs = A.bfuncs(I);
        end
        
        function C = cat_(dim, A, B)
            %CAT_ Concatenates 2 pmatrix objects with common ext.
            %scheduling parameter.
            %
            %   Synatx:
            %       C = cat_(dim, A, B)
            %
            %   Inputs:
            %       dim (int): dimension along which to concatenate
            %       A, B: pmatrix objects to concatenate. Assumptions:
            %           * same ext. scheduling variable (commonrho)
            %
            %   Outputs:
            %       C: concatenated pmatrix object
            %

            if isempty(A)
                C = B;
                return;
            end
            if isempty(B)
                C = A;
                return;
            end
            % Intermediate result is always stored in pmatrix with N basis
            % functions, with N being the sum of basis functions of A and
            % B. After simplification, the duplicate basis functions are
            % removed.
            [nA, mA, oA] = size(A);
            [nB, mB, oB] = size(B);
            % If dim ~= 3, 3rd dimension must be made equal. Since we do
            % not assume A and B to have common basis functions, zeros are
            % added to the end of the 3rd dimension of A and to the start
            % of the 3rd dimension of B.
            % TODO: improve speed of cat_ by assuming common bfuncs (need
            % to be adjusted in cat)
            if dim ~= 3
                matA_ = cat(3, A.matrices, zeros(nA, mA, oB));
                matB_ = cat(3, zeros(nB, mB, oA), B.matrices);
            else
                matA_ = A.matrices;
                matB_ = B.matrices;
            end
            mat_ = cat(dim, matA_, matB_);
            bf_ = [A.bfuncs, B.bfuncs];
            tm_ = A.timemap;
            
            C = pmatrix(mat_, bf_, 'SchedulingTimeMap', tm_, ...
                'Simplify', false);
        end
        
        function C = blkdiag_(A, B)
            if isempty(B)
                C = A;
                return;
            end
            if isempty(A)
                C = B;
                return;
            end
            [nA, mA, ~] = size(A);
            [nB, mB, ~] = size(B);
            tm = A.timemap;
            C1 = cat_(2, A, pmatrix(zeros(nA, mB), {pbconst}, 'SchedulingTimeMap', tm));
            C2 = cat_(2, pmatrix(zeros(nB, mA), {pbconst}, 'SchedulingTimeMap', tm), B);
            C = cat_(1, C1, C2);
        end
        
        function B = subsref_(A, i, j)
            %SUBSREF_ Wrapper around SUBSREF for use in class methods.
            %
            %   For more info: https://nl.mathworks.com/matlabcentral/answers/101830-why-is-the-subsref-method-not-called-when-used-from-within-a-method-of-a-class
            %
            S.type = '()';
            S.subs{1} = i;
            S.subs{2} = j;
            B = subsref(A, S);
        end
        
        function C = subsasgn_(A, i, j, B)
            %SUBSASGN_ Wrapper around SUBSASGN for use in class methods
            S.type = '()';
            S.subs{1} = i;
            S.subs{2} = j;
            C = subsasgn(A, S, B);
        end
        
        function A = removebfunc_(A, i)
            % Removes the i'th basis function
            A.bfuncs(i) = [];
            A.matrices(:, :, i) = [];
            A.numbfuncs = A.numbfuncs - 1;
        end
    end
end



==> anc/Code1705/LPVcorev010/src/core/_pmatrix/subsasgn.m <==
function varargout = subsasgn(A, S, B)
%SUBSASGN Subscripted assignment for pmatrix
%
%   Syntax:
%       A = subsasgn(A, S, B)
% 
%   See also: SUBSREF, PMATRIX
%

% subsasgn is implemented as an addition. Consider this assignment:
%   B(x, y) = C
% This can be written as a summation:
%   B = CLifted + Mask .* B
% Where Mask(x, y) = 0, 1 everywhere else.
% Followed by simplify to group identical basis functions:
%   B = simplify(B, 'poly')

if numel(S) == 1 && strcmp(S.type, '()') && numel(S.subs) <= 2
    % Size of target pmatrix segment
    [sz1, sz2] = size(A);
    % Linear index (compute padding)
    if numel(S.subs) == 1
        if islogical(S.subs{1})
            % convert logical to linear index
            index = find(S.subs{1});
            S.subs{1} = index;
        end
        if S.subs{1} == ':'
            row = 1:sz1;
            col = 1:sz2;

            S.subs = {row, col};
            padding1 = 0;
            padding2 = 0;
        else
            % If A is empty (A(1) = 1)
            if sz1 == 0 && sz2 == 0
                [row, col] = ind2sub(size(B), S.subs{1});
            else
                [row, col] = ind2sub([sz1, sz2], S.subs{1});
            end
            padding1 = max(row) - sz1;
            padding2 = max(col) - sz2;
        end
    elseif S.subs{1} == ':'
        S.subs{1} = 1:sz1;
        padding1 = 0;
        padding2 = max(S.subs{2})-sz2;
    elseif S.subs{2} == ':'
        S.subs{2} = 1:sz2;
        padding1 = max(S.subs{1})-sz1;
        padding2 = 0;
    else
        padding1 = max(S.subs{1})-sz1;
        padding2 = max(S.subs{2})-sz2;
    end

    % Lift B into the size of the target pmatrix segment
    if isa(B, 'pmatrix')
        BLifted = B;
        mat = B.matrices;
        o = size(B, 3);
        matLifted = zeros(sz1 + padding1, sz2 + padding2, o);
        for i=1:o
            matLifted(:, :, i) = builtin('subsasgn', zeros(sz1, sz2), S, mat(:, :, i));
        end
        BLifted.matrices = matLifted;
    else
        % B is already a matrix, simply lift into target size
        BLifted = builtin('subsasgn', zeros(sz1, sz2), S, B);
    end
    if ~isempty(A)
        % Add padding
        A = [A, zeros(sz1, padding2); zeros(padding1, sz2), zeros(padding1, padding2)];
        % Compute mask
        Mask = builtin('subsasgn', ones(size(A)), S, 0);
        varargout{1} = simplify(Mask .* A + BLifted);
    else
        varargout{1} = simplify(BLifted);
    end
else
    [varargout{1:nargout}] = builtin('subsasgn', A, S, B);
end

end




==> anc/Code1705/LPVcorev010/src/core/_pmatrix/subsref.m <==
function varargout = subsref(P, S)
%SUBSREF Subscripted referencing for pmatrix objects.
%
%   F = P(i:j, k:l)
%
%   Inputs:
%       P: indexed pmatrix object.
%       S: indexing structure.
%
%   Outputs:
%       F: result of indexing expression.
%
%   This method overloads the builtin SUBSREF functionality for the case of
%   2-dimensional parentheses indexing. In this case, it indexes the
%   matrices of the pmatrix object in the first 2 dimensions. The third
%   dimensions is untrimmed, so that all basis functions are preserved.
%
%   See also SUBSASGN, PMATRIX.

% Only subsref of the following form are overloaded:
%
%   indexing: P(x, y)
%   linear indexing: P(x)
%   logical indexing: P(I), where I is a logical array
%   vectorization: P(:)
%

if numel(S) == 1 && strcmp(S.type, '()') && numel(S.subs) <= 2 ...
        && ~(numel(S.subs) == 1 && isa(S.subs{1}, 'char'))  % ':'
    % Indexing
    r = P;
    [n, m, o] = size(P.matrices);
    % Linear indexing
    if numel(S.subs) == 1
        if islogical(S.subs{1})
            % convert logical to linear index
            index = find(S.subs{1});
            if max(index) > n * m
                error(['The logical indices contain a true value ' ...
                    'outside of the array bounds.'])
            end
            S.subs{1} = index;
        end
        [row, col] = ind2sub([n, m], S.subs{1});
        mat = P.matrices;
        matIndexValues = arrayfun(@(r,c) mat(r, c, :), row, col, ...
            'UniformOutput', false);
        if size(S.subs{1}, 1) == 1
            r.matrices = cat(2, matIndexValues{:}); % [1 2 3]
        else
            r.matrices = cat(1, matIndexValues{:}); % [1; 2; 3]
        end
    else
        S.subs{3} = 1:o;
        r.matrices = subsref(P.matrices, S);
    end
    varargout{1} = r;
elseif numel(S) == 1 && strcmp(S.type, '()') ...
        && numel(S.subs) == 1 && S.subs{1} == ':'
    % Vectorization
    r = P;
    o = size(P.matrices, 3);
    r.matrices = reshape(P.matrices, [], 1, o);
    varargout{1} = r;
else
    [varargout{1:nargout}] = builtin('subsref', P, S);
end

==> anc/Code1705/LPVcorev010/src/core/_timemap/timemap.m <==
classdef timemap
    %TIMEMAP Maps scheduling signal to extended scheduling signal
    %
    %   Maps scheduling vector p(t) to extended (ext.) scheduling vector
    %   rho(t). Each element of rho(t) corresponds to a time-shifted (DT)
    %   or differentiated (CT) element of p(t).
    %
    %   Syntax:
    %       tm = timemap(map, domain, Name, Value)
    %
    %   Inputs:
    %       map (vector): vector of shifted versions of p(t) of
    %           which rho(t) is constructed. For example, if map = [0,
    %           1], then rho(t) = [p(t), p(t-1)] (DT) or rho(t) =
    %           [p(t), dp(t)/dt] (CT).
    %       domain: 'ct', 'dt' or 'undefined'.
    %       'Name': cell array of names for the elements of p(t).
    %       'Unit': cell array of names for the elements of p(t).
    %       'Range': cell array. Each entry is a vector of 2
    %           elements: the minimum and maximum value for the
    %           corresponding element of p(t).
    %       'RateBound': cell array. Each entry is a vector of 2
    %           elements: the minimum and maximum value for the rate of
    %           change of p(t).
    %
    %
    %   See also PMATRIX
    
    properties (Dependent)
        % The Map is a numeric row matrix containing integers. In the DT
        % case, these integers represent the time-shifts that are used to
        % map the scheduling vector to the extended scheduling vector. In
        % the CT case, these (non-negative) integers represent the order of
        % the differentiation that appears in the extended scheduling
        % vector.
        %
        % Each element of Map is applied to ALL the elements of the
        % scheduling signal. For example, if the scheduling signal contains
        % two elements 'p' and 'q', then a Map [0, 1] corresponds to an
        % ext. scheduling signal of 4 elements (2 for 'p' and 2 for 'q').
        %
        % Examples for a scalar scheduling signal 'p':
        %
        %   [0, 1] in the DT case generates two ext. scheduling signals: 
        %   rho1(t) = p(t) and rho2(t) = p(t+1).
        %
        %   [0, 1] in the CT case also generates two ext. scheduling signals:
        %   rho1(t) = p(t) and rho2(t) = (dp/dt)(t).
        %
        Map
        
        % Character vector denoting the time domain of this TIMEMAP object.
        % Possible values are 'ct' (CT), 'dt' (DT), and 'undefined'. The
        % latter domain indicates that this timemap object can either
        % correspond to a CT or DT mapping. Timemaps of different domains
        % can only be merged if either of the domains is 'undefined'. 
        % Therefore, this is convenient when working
        % with timemaps for which the mapping is not (yet) associated to a
        % time domain.
        Domain
        
        % Cell array of character vectors representing the name of the
        % elements of the scheduling signal. The elements must have unique
        % names. In case a scalar name is passed for a non-scalar
        % scheduling signal, the scalar name is expanded according to the
        % following example:
        %
        %   {'p'} --> {'p(1)'; 'p(2)'; 'p(3)'}
        %
        % The default naming scheme for a scheduling signal with n elements 
        % is {'p1'; ...; 'pn'}.
        Name
        
        % Cell array of character vectors representing the units of the
        % element of the scheduling signal.
        %
        % Example: {'cm', 'kg', '-'}
        Unit
        
        % Cell array of ranges of values that each element in the
        % scheduling signal can assume. Each range is specified as a
        % numeric vector with 2 elements ([min, max]): a minimum and a maximum value.
        %
        % The range is NOT enforced when the timemap is evaluated. It is up
        % to the user to check that any input data respects these
        % constraints.
        %
        % Example: {[-1, +1], ..., [-Inf, +Inf]}
        Range
        
        % Cell array of bounds on the rate of change for each element in
        % the scheduling signal. Each bound is specified as a numeric
        % vector with 2 elements ([min, max]): a minimum and a maximum rate
        % of change.
        %
        % The rate bounds are NOT enforced when the timemap is evaluated.
        % It is up to the user to check that any input data respects these
        % constraints.
        %
        % The rate bounds apply to element of the scheduling signal only. 
        % Currently, it is not possible to set rate bounds for general
        % elements of the extended scheduling signal.
        %
        % Example: {[-1, +1], ..., [-Inf, +Inf]}
        RateBound
        
        % Cell array of character vectors corresponding to the names of the
        % extended scheduling signal. These names are automatically
        % generated from the Name and Map properties. Therefore, this
        % property is read-only.
        %
        % Example: when Name = {'p'} and Map = 0:
        %
        %   RhoName = {'p(t)'}
        %
        % Example: when Name = {'p', 'q'} and Map = [0, 1] (DT):
        %
        %   RhoName = {'p(t)', 'q(t)', 'p(t+1)', 'q(t+1)'}
        RhoName
        
        % Dimension of the scheduling signal.
        Dimension
    end
    
    properties (Hidden)
        Map_
        Domain_
        Name_
        Unit_
        Range_
        RateBound_
        RhoName_
    end
    
    properties (Dependent, Hidden)
        np  % dimension of scheduling variable
        nrho  % dimension of ext. scheduling variable
    end
    
    methods
        function obj = timemap(varargin)
            %TIMEMAP Construct an instance of this class
            p = inputParser;
            addOptional(p, 'map', []);
            addOptional(p, 'domain', 'ct', ...
                @(x) any(strcmpi(x, {'undefined', 'ct', 'dt'})));
            addParameter(p, 'Name', {});
            addParameter(p, 'Unit', {});
            addParameter(p, 'Range', {});
            addParameter(p, 'RateBound', {});
            addParameter(p, 'Dimension', 0, @(x) isint(x) && x >= 0);
            parse(p, varargin{:});
            obj.Domain_ = lower(p.Results.domain);
            % Infer Dimension from input arguments
            dimensionSpecified = ~any(strcmp('Dimension', p.UsingDefaults));
            if isempty(p.Results.Name) && ...
                    isempty(p.Results.Unit) && ...
                    isempty(p.Results.Range) && ...
                    isempty(p.Results.RateBound)
                if ~isempty(p.Results.map) && ~dimensionSpecified
                    dim = 1;  % override default dimension of 0 if a non-empty Map is passed
                else
                    dim = p.Results.Dimension;
                end
            else
                dim = max([numel(p.Results.Name), ...
                    numel(p.Results.Unit), numel(p.Results.Range), ...
                    numel(p.Results.RateBound)]);
                % Ensure no conflicting Dimension parameter was passed
                if dimensionSpecified && p.Results.Dimension ~= dim
                    error(['Dimension parameter does not match ', ...
                        'size of Name/Unit/Range/RateBound.']);
                end
            end
            % Initialize obj.Name_ so that obj.np returns correct dimension
            obj.Name_ = cell(dim, 1);
            % Initialize properties if empty
            if isempty(p.Results.Name)
                obj.Name_ = {};
                % If np > 1, add indices to p
                if dim > 1
                    for i=1:dim  % dim is needed since np doesn't exist yet
                        obj.Name_{i} = ['p', num2str(i)];
                    end
                elseif dim == 1
                    obj.Name_{1} = 'p';
                end
            else
                obj.Name = p.Results.Name;
            end
            if isempty(p.Results.Unit)
                obj.Unit_ = {};
                for i=1:obj.np
                    obj.Unit_{i} = '-';
                end
            else
                obj.Unit = p.Results.Unit;
            end
            if isempty(p.Results.Range)
                obj.Range_ = {};
                for i=1:obj.np
                    obj.Range_{i} = [-Inf, +Inf];
                end
            else
                obj.Range = p.Results.Range;
            end
            if isempty(p.Results.RateBound)
                obj.RateBound_ = {};
                for i=1:obj.np
                    obj.RateBound_{i} = [-Inf, +Inf];
                end
            else
                obj.RateBound = p.Results.RateBound;
            end
            % Build textual representation of rho(t) in terms of p(t)
            obj.Map = unique(p.Results.map, 'sorted');
            lint_(obj);
        end
        
        function v = isempty(obj)
            % ISEMPTY Returns whether timemap represents an empty map
            v = isempty(obj.Map);
        end
        
        function [C, idxRhoA, idxRhoB] = union(A, B)
            %UNION Takes union of two timemaps.
            %   Takes two timemaps and returns a third timemap that
            %   has an ext. scheduling parameter which is the union of
            %   the ext. scheduling parameters of the input timemaps.
            %
            %   Syntax:
            %       [C, idxA, idxB] = union(A, B)
            %
            %   Inputs:
            %       A, B (timemap): timemaps to join
            %
            %   Outputs:
            %       C (timemap): timemap constructed from A and B
            %       idxA, idxB (column vector): vectors with the same size
            %           as the map of A and B, respectively. Each element is the index
            %           of the new position in the map in C.
            %
            %   Example:
            %       >> A = timemap(0, 'dt')
            %       >> B = timemap(1, 'dt')
            %       >> [C, idxA, idxB] = union(A, B)
            %       idxA: [1, 0]'
            %       idxB: [0, 1]'
            %

            if isequal(A, B)
                C = A;
                idxRhoA = 1:numel(A.Map) * numel(A.Name);
                idxRhoB = idxRhoA;
                return;
            end
            
            domain_ = timemap.unionDomain(A.Domain, B.Domain);
            if ~domain_
                error('Cannot merge timemaps of incompatible domains');
            end
            map_ = union(A.Map, B.Map, 'sorted');

            % Join the names, units, ranges and rate bounds
            [namesUnion, idxUnionA, idxUnionB] = union(A.Name, B.Name, 'stable');
            
            unitsUnion = {A.Unit{idxUnionA}, B.Unit{idxUnionB}};
            rangesUnion = {A.Range{idxUnionA}, B.Range{idxUnionB}};
            rateBoundsUnion = {A.RateBound{idxUnionA}, B.RateBound{idxUnionB}};
            [names_, I] = alphNumSort(namesUnion);
            % The cell array names_ out of alphNumSort may be row-oriented
            % convert into column oriented
            names_ = names_(:);
            units_ = unitsUnion(I);
            ranges_ = rangesUnion(I);
            rateBounds_ = rateBoundsUnion(I);
            
            idxNamesA = zeros(numel(A.Name), 1);
            for i=1:numel(idxNamesA)
                for j=1:numel(names_)
                    if strcmp(A.Name{i}, names_{j})
                        idxNamesA(i) = j;
                        break;
                    end
                end
            end
            
            idxNamesB = zeros(numel(B.Name), 1);
            for i=1:numel(idxNamesB)
                for j=1:numel(names_)
                    if strcmp(B.Name{i}, names_{j})
                        idxNamesB(i) = j;
                        break;
                    end
                end
            end
            
            idxMapA = zeros(numel(A.Map), 1);
            for i=1:numel(idxMapA)
                for j=1:numel(map_)
                    if A.Map(i) == map_(j)
                        idxMapA(i) = j;
                        break;
                    end
                end
            end
            idxMapB = zeros(numel(B.Map), 1);
            for i=1:numel(idxMapB)
                for j=1:numel(map_)
                    if B.Map(i) == map_(j)
                        idxMapB(i) = j;
                        break;
                    end
                end
            end
            
            % Calculate reindexing of rho based on reindexing of:
            %   map & names
            idxRhoA = zeros(numel(idxMapA) * numel(idxNamesA), 1);
            idxRhoB = zeros(numel(idxMapB) * numel(idxNamesB), 1);
            k = 1;
            for i=1:numel(idxMapA)
                for j=1:numel(idxNamesA)
                    idxRhoA(k) = (idxMapA(i)-1) * numel(names_) + idxNamesA(j);
                    k = k + 1;
                end
            end
            k = 1;
            for i=1:numel(idxMapB)
                for j=1:numel(idxNamesB)
                    idxRhoB(k) = (idxMapB(i)-1) * numel(names_) + idxNamesB(j);
                    k = k + 1;
                end
            end
            
            C = timemap(map_, domain_, ...
                'Name', names_, ...
                'Unit', units_, ...
                'Range', ranges_, ...
                'RateBound', rateBounds_);
        end
        
        function rho = createRho(obj, p, p0, pf)
            %CREATERHO Compatibility version for old version of toolbox.
            %
            %   Syntax:
            %       rho = timemap.createRho(p)
            %       rho = timemap.createRho(p, p0)
            %       rho = timemap.createRho(p, p0, pf)
            %
            %   Contrary to EVAL, this function returns a value for rho for
            %   each row in p. If p0 / pf are not specified, then these
            %   initial and final values are set to 0.
            if strcmp(obj.Domain, 'ct')
                error('Only implemented for discrete-time.');
            end
            if obj.np == 0
                rho = NaN(size(p));
                return;
            end
            maxShift = max(0, max(obj.Map));
            minShift = -min(0, min(obj.Map));
            if (nargin <= 2)
                p0 = zeros(minShift, obj.np);
            end
            if (nargin <= 3)
                pf = zeros(maxShift, obj.np);
            end
            rho = feval(obj, [p0; p; pf]);
        end
        
        function rho = feval(obj, p, Ts)
            %FEVAL Calculates extended scheduling signal for given
            %scheduling signal.
            %
            %   Syntax:
            %       rho = timemap.feval(p)
            %       rho = timemap.feval(p, Ts)
            %
            %   Inputs:
            %       p (matrix): N-by-np matrix. Each row corresponds to a
            %           timestep. For DT timemaps, the first min(map) rows, 
            %           and the last max(map) rows will not be output, as they are
            %           required as initial and final values for
            %           calculation of the extended scheduling signal.
            %       Ts (positive number): sampling time. Used for numerical
            %           calculation of the gradient for CT timemaps.
            %
            %   Outputs:
            %       rho (matrix): M-by-nrho matrix. Each row corresponds to
            %           a timestep. For CT timemaps, M equals N. For DT
            %           timemaps, M will be smaller than or equal to N,
            %           depending on the maximum magnitude of the time
            %           shift in the map.
            %
            if strcmp(obj.Domain, 'ct')
                if nargin == 2
                    warning('Sample time Ts not specified, assuming 1');
                    Ts = 1;
                end
                rho = cteval_(obj, p, Ts);
            else
                rho = dteval_(obj, p);
            end
        end
        
        function varargout = freeze(obj, varargin)
            % FREEZE Returns rho for frozen (=constant) p
            %
            %   Syntax:
            %       [rho1, ..., rhon] = freeze(obj, p1, ..., pn)
            %
            %   Inputs:
            %       p1, ..., pn: row vector of Np elements with values of the
            %       frozen scheduling parameter. If a scalar is passed, the
            %           value is repeated Np times.
            %       rho1, ..., rhon: row vector of Nrho elements corresponding
            %       to frozen values p1, ..., pn. For CT timemaps,
            %       derivatives of p are set to 0. For DT timemaps, shifted
            %       versions are all equal.
            
            % Input validation
            N = numel(varargin);
            for i=1:N
                if ~isnumeric(varargin{i}) ...
                        || (~isscalar(varargin{i}) && ~all(eq(size(varargin{i}), [1, obj.np])) ...
                        && ~(obj.np == 0 && isempty(varargin{i})))
                    error('Each input must be 1-by-Np or scalar');
                end
                % Repeat scalar input
                if isscalar(varargin{i})
                    varargin{i} = ones(1, obj.np) * varargin{i};
                end
            end
            
            varargout = cell(1, N);
            for i=1:N
                p = varargin{i};
                rho = NaN(1, obj.nrho);
                for j=1:numel(obj.Map)
                    shift = obj.Map(j);
                    if strcmp(obj.Domain, 'ct')
                        if shift == 0
                            rho(1, (j-1)*obj.np+1:j*obj.np) = p;
                        else
                            rho(1, (j-1)*obj.np+1:j*obj.np) = zeros(1, obj.np);
                        end
                    else
                        rho(1, (j-1)*obj.np+1:j*obj.np) = p;
                    end
                end
                varargout{i} = rho;
            end
        end
        
        function obj = shift(obj, shiftAmount)
            %SHIFT Shifts timemap by specified amount.
            %   For DT timemaps, this corresponds to adding a delay. For CT
            %   timemaps, this corresponds to taking the derivative. In the
            %   latter case, only positive shift amounts are accepted.
            %
            %   Inputs:
            %       shiftAmount (int): amount of shift. Must be positive
            %           for CT timemaps. Default: 1.
            %
            if nargin == 1
                shiftAmount = 1;
            end
            if strcmp(obj.Domain, 'ct') && any(shiftAmount < 0)
                error('Only positive shift amounts are supported for CT timemaps.');
            end
            obj.Map = obj.Map + shiftAmount;
        end
        
        function f = eq(A, B)
            if any(size(A.Map) ~= size(B.Map))
                f = false;
                return;
            end
            f = all(A.Map == B.Map) && ...
                strcmp(A.Domain, B.Domain) && ...
                A.np == B.np && ...
                A.nrho == B.nrho && ...
                isequaln(A.Name, B.Name) && ...
                isequaln(A.Range, B.Range) && ...
                isequaln(A.RateBound, B.RateBound);
        end
        
        function f = ne(A, B)
            f = ~eq(A, B);
        end
        
        function val = get.Dimension(obj)
            val = obj.np;
        end
        
        function val = get.np(obj)
            val = numel(obj.Name_);
        end
        
        function val = get.nrho(obj)
            val = numel(obj.Map_) * numel(obj.Name_);
        end
        
        function val = get.RhoName(obj)
            assert(~strcmpi(obj.Domain_, 'undefined'), ...
                'RhoName is only available if Domain is well-defined ', ...
                '(ct or dt)');
            val = makeRhoName_(obj);
        end
        
        function val = get.Name(obj); val = obj.Name_; end
        function val = get.Unit(obj); val = obj.Unit_; end
        function val = get.Range(obj); val = obj.Range_; end
        function val = get.RateBound(obj); val = obj.RateBound_; end
        function val = get.Map(obj); val = obj.Map_; end
        function val = get.Domain(obj); val = obj.Domain_; end
        
        function obj = set.Domain(obj, val)
            assert(any(strcmpi(val, {'undefined', 'ct', 'dt'})), ...
                'Domain must be a character vector, either undefined, ct or dt');
            obj.Domain_ = val;
            % Verify whether Map is still valid
            obj.Map = obj.Map_;
        end
        
        function obj = set.Name(obj, val)
            obj.Name_ = LPVcore.cellarrayProperty('Name', val, obj.np);
        end
        
        function obj = set.Unit(obj, val)
            obj.Unit_ = LPVcore.cellarrayProperty('Unit', val, obj.np);
        end
        
        function obj = set.Map(obj, val)
            if ~isNumArrayOf(val, @(x) isint(x))
                error('MATLAB:InputParser:ArgumentFailedValidation', ...
                    'Map must be column or row vector with integer entries');
            end
            if ~isrow(val) && ~iscolumn(val)
                error('MATLAB:InputParser:ArgumentFailedValidation', ...
                    'Map must be column or row vector');
            end
            if strcmpi(obj.Domain_, 'ct')
                if min(val) < 0
                    error('MATLAB:InputParser:ArgumentFailedValidation', ...
                        'Continuous-time Map must have non-negative entries');
                end
            end
            % Transpose to row vector
            if iscolumn(val); val = val.'; end
            obj.Map_ = val;
        end
        
        function obj = set.Range(obj, val)
            val = timemap.toValidRange(val, obj.np, 'Range');
            obj.Range_ = val;
        end
        
        function obj = set.RateBound(obj, val)
            val = timemap.toValidRange(val, obj.np, 'RateBound');
            obj.RateBound_ = val;
        end
        
        function disp(obj)
            if isempty(obj)
                fprintf('Empty extended scheduling map\n');
                return;
            end
            % Header
            if strcmpi(obj.Domain, 'ct')
                timeStr = 'Continuous-time extended scheduling map';
            elseif strcmpi(obj.Domain, 'dt')
                timeStr = 'Discrete-time extended scheduling map';
            else
                fprintf('Extended scheduling map with undefined time domain\n\n');
                fprintf('Set time domain to ''ct'' or ''dt'' for additional displayed information\n\n');
                return;
            end
            fprintf('%s\n\n', timeStr);
            % Describe each scheduling signal
            fprintf('Scheduling signals:\n\n');
            for i=1:numel(obj.Name)
                range = obj.Range{i};
                schedStr = [obj.Name{i}, ' [', obj.Unit{i}, '] - ' ...
                    'Range: [', num2str(range(1)), ', ', num2str(range(2)), ']'];
                fprintf('\t%s\n', schedStr);
            end
            fprintf('\n');
            % Scheduling signal in vector form
            vecSchedStr = ['[ ', obj.Name{1}, '(t)'];
            for i=2:numel(obj.Name)
                vecSchedStr = [vecSchedStr, '; ', obj.Name{i}, '(t)']; %#ok<AGROW>
            end
            vecSchedStr = [vecSchedStr, ' ]'];
            % Describe ext. scheduling signal
            vecExtSchedStr = ['[ ', obj.RhoName{1}];
            for i=2:numel(obj.RhoName)
                vecExtSchedStr = [vecExtSchedStr, '; ', obj.RhoName{i}]; %#ok<AGROW>
            end
            vecExtSchedStr = [vecExtSchedStr, ' ]'];
            % Display
            fprintf('Map:\n\n');
            fprintf('\t%s\n', vecSchedStr);
            fprintf('\n\t\t|\n\t\t| mapped to %d ext. sched. signals\n\t\tv\n\n', ...
                obj.nrho);
            fprintf('\t%s\n\n', vecExtSchedStr);
        end
    end
    
    methods (Hidden, Static)
        function val = toValidRange(val, np, name)
            % TOVALIDRANGE Returns processed Range property or NaN if invalid. 
            %
            % Note: can also be used for RateBound property.
            
            if ~iscell(val); val = {val}; end
            
            % Transpose to column
            if ~iscolumn(val); val = val'; end
            
            % Expand scalar
            if numel(val) == 1 && np > 1
                val(1:np, 1) = val;
            end
            
            % Check whether supplied value is a valid Range-type property
            isValid = iscell(val) && numel(val) == np && ...
                all(cellfun(@(x) ...
                    isreal(x) && ...  % Exclude [1i, 3i]
                    isnumeric(x) && ...  % Exclude ['a', 'b']
                    numel(x) == 2 && ...
                    isrow(x) && ...  % Exclude [0; 1]
                    ~isnan(x(2) - x(1)) && ... % Exclude NaNs or [Inf, Inf]
                    x(1) <= x(2), val));
                
            if ~isValid
                error('MATLAB:InputParser:ArgumentFailedValidation', ...
                    [name, ' must be a cell array of ', ...
                    int2str(np), ' elements. Each element ', ...
                    'must be of the form [min, max], with min >= max']);
            end
        end

        function u = unionDomain(domain1, domain2)
            % UNIONDOMAIN Return the union of two time domains
            %
            %   Syntax:
            %       u = unionDomain(domain1, domain2)
            %
            %   Inputs:
            %       domain1, domain2: character vector of domain. Either
            %       'ct', 'dt' or 'undefined'.
            %
            %   Outputs:
            %       u: character vector of domain of union, or false if
            %       domains are incompatible (e.g. 'ct' and 'dt')
            %
            if strcmpi(domain1, 'undefined')
                u = domain2;
            elseif strcmpi(domain2, 'undefined')
                u = domain1;
            elseif strcmpi(domain1, domain2)
                u = domain1;
            else
                u = false;
            end
        end
    end
    
    methods (Access = private)   
        function rhoName = makeRhoName_(obj)
            %MAKERHONAME_ Make array of names of the ext. scheduling
            %vector based on time-shift, domain and names of sch. vector.
            k = 1;
            rhoName = cell(1, obj.np * numel(obj.Map));
            for i=1:numel(obj.Map)
                shiftAmount = obj.Map(i);
                for j=1:obj.np
                    if strcmp(obj.Domain, 'dt')
                        if shiftAmount > 0
                            rhoName{k} = [obj.Name{j}, ...
                                '(t+', num2str(shiftAmount), ')'];
                        elseif shiftAmount < 0
                            rhoName{k} = [obj.Name{j}, ...
                                '(t', num2str(shiftAmount), ')'];
                        else
                            rhoName{k} = [obj.Name{j}, ...
                                '(t)'];
                        end
                    else
                        if shiftAmount == 0
                            rhoName{k} = [obj.Name{j}, ...
                                '(t)'];
                        else
                            if shiftAmount ~= 1
                                powerString = ['^', num2str(shiftAmount)];
                            else
                                powerString = '';
                            end
                            rhoName{k} = ['(d', obj.Name{j}, powerString, ...
                                '/dt', powerString, ')', '(t)'];
                        end
                    end
                    k = k +1;
                end
            end
        end
        
        function rho = dteval_(obj, P)
            %DTEVAL_ Returns extended scheduling parameter for given
            %   trajectory of p, for discrete-time time-map.
            if isempty(obj.Map)
                rho = P;
                return;
            end
            M_min = -min(min(obj.Map), 0);
            M_max = max(max(obj.Map), 0);
            N = size(P, 1);
            M = N - M_min - M_max;
            rho = NaN(M, obj.nrho);
            for j=1:numel(obj.Map)
                shift = obj.Map(j);
                rho(:, (j-1)*obj.np+1:j*obj.np) = ...
                    P(M_min+shift+1:M_min+shift+M, :);
            end
        end
        
        function rho = cteval_(obj, P, Ts)
            %CTEVAL_ Returns ext. scheduling parameter for given trajectory
            %of p, for continuous-time timemap. Uses GRADIENT function to
            %approximate higher-order derivatives.
            N = size(P, 1);
            rho = NaN(N, obj.nrho);
            for j=1:numel(obj.Map)
                diff = obj.Map(j);
                rho(:, (j-1)*obj.np+1:j*obj.np) = P;
                for i=1:diff
                    if obj.np > 1
                        [~, rho(:, (j-1)*obj.np+1:j*obj.np)] = ...
                            gradient(rho(:, (j-1)*obj.np+1:j*obj.np), Ts);
                    else
                        rho(:, (j-1)*obj.np+1:j*obj.np) = ...
                            gradient(rho(:, (j-1)*obj.np+1:j*obj.np), Ts);
                    end
                end
            end
        end
        
        function lint_(obj)
            if numel(unique(obj.Name)) ~= numel(obj.Name)
                error('Names must be unique.');
            end
            if numel(obj.Unit) ~= obj.np
                error('Name/Unit/Range/RateBound must be a cell array with Dimension elements');
            end
            if numel(obj.Range) ~= obj.np
                error('Name/Unit/Range/RateBound must be a cell array with Dimension elements');
            end
            if numel(obj.RateBound) ~= obj.np
                error('Name/Unit/Range/RateBound must be a cell array with Dimension elements');
            end
            if ~any(strcmpi(obj.Domain, {'ct', 'dt', 'undefined'}))
                error('Domain must be one of either "ct" or "dt"');
            end
        end
    end
end



==> anc/Code1705/LPVcorev010/src/core/simulink/_Content_Types_.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Types xmlns="http://schemas.openxmlformats.org/package/2006/content-types">
  <Default ContentType="image/png" Extension="png"/>
  <Default ContentType="application/vnd.openxmlformats-package.relationships+xml" Extension="rels"/>
  <Default ContentType="image/svg+xml" Extension="svg"/>
  <Default ContentType="application/vnd.mathworks.simulink.mdl+xml" Extension="xml"/>
  <Override ContentType="application/vnd.openxmlformats-package.core-properties+xml" PartName="/metadata/coreProperties.xml"/>
  <Override ContentType="application/vnd.mathworks.package.coreProperties+xml" PartName="/metadata/mwcoreProperties.xml"/>
  <Override ContentType="application/vnd.mathworks.package.corePropertiesExtension+xml" PartName="/metadata/mwcorePropertiesExtension.xml"/>
  <Override ContentType="application/vnd.mathworks.package.corePropertiesReleaseInfo+xml" PartName="/metadata/mwcorePropertiesReleaseInfo.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.configSet+xml" PartName="/simulink/configSet0.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.configSetInfo+xml" PartName="/simulink/configSetInfo.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.libraryBrowserRepository+xml" PartName="/simulink/libraryBrowser/slLibraryBrowser.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.mf0+xml" PartName="/simulink/modelDictionary.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.pluginParameters+xml" PartName="/simulink/plugins/SimscapeModelParametersPlugin.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.blockDiagram+xml" PartName="/simulink/windowsInfo.xml"/>
</Types>


==> anc/Code1705/LPVcorev010/src/core/simulink/metadata/coreProperties.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<cp:coreProperties xmlns:cp="http://schemas.openxmlformats.org/package/2006/metadata/core-properties" xmlns:dc="http://purl.org/dc/elements/1.1/" xmlns:dcmitype="http://purl.org/dc/dcmitype/" xmlns:dcterms="http://purl.org/dc/terms/" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance">
  <cp:category>library</cp:category>
  <dcterms:created xsi:type="dcterms:W3CDTF">2020-11-17T14:06:20Z</dcterms:created>
  <dc:creator>Patrick</dc:creator>
  <cp:lastModifiedBy>PascaldenBoef</cp:lastModifiedBy>
  <dcterms:modified xsi:type="dcterms:W3CDTF">2024-03-18T21:01:03Z</dcterms:modified>
  <cp:revision>6.0</cp:revision>
  <cp:version>R2022b</cp:version>
</cp:coreProperties>


==> anc/Code1705/LPVcorev010/src/core/simulink/metadata/mwcoreProperties.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<mwcoreProperties xmlns="http://schemas.mathworks.com/package/2012/coreProperties">
  <contentType>application/vnd.mathworks.simulink.model</contentType>
  <contentTypeFriendlyName>Simulink Model</contentTypeFriendlyName>
  <matlabRelease>R2022b</matlabRelease>
</mwcoreProperties>


==> anc/Code1705/LPVcorev010/src/core/simulink/metadata/mwcorePropertiesExtension.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<mwcoreProperties xmlns="http://schemas.mathworks.com/package/2014/corePropertiesExtension">
  <uuid>33146234-1f05-40fc-aca4-741ce12f0996</uuid>
</mwcoreProperties>


==> anc/Code1705/LPVcorev010/src/core/simulink/metadata/mwcorePropertiesReleaseInfo.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<!-- Version information for MathWorks R2022b Release -->
<MathWorks_version_info>
  <version>9.13.0.2126072</version>
  <release>R2022b</release>
  <description>Update 3</description>
  <date>Nov 17 2022</date>
  <checksum>1398112652</checksum>
</MathWorks_version_info>


==> anc/Code1705/LPVcorev010/src/core/simulink/sfunEvalMat.m <==
function sfunEvalMat(block)
    %SFUNEVALMAT Returns the evaluation of pmatrix M for the input (scheduling parameter) p.
    setup(block);
end

function setup(block)
    % Register number of ports
    block.NumInputPorts  = 1;
    block.NumOutputPorts = 1;
    
    % Setup port properties to be inherited or dynamic
    block.SetPreCompInpPortInfoToDynamic;
    block.SetPreCompOutPortInfoToDynamic;
    
    % Override input port properties
    block.InputPort(1).DatatypeID        = 0;   % double
    block.InputPort(1).Complexity        = 'Real';
    block.InputPort(1).DirectFeedthrough = true;
    
    % Override output port properties
    block.OutputPort(1).DatatypeID       = 0;   % double
    block.OutputPort(1).Complexity       = 'Real';
    
    % Register parameters
    block.NumDialogPrms     = 3;    % M, nIn, nOut
    block.DialogPrmsTunable = {'Nontunable', 'Nontunable', 'Nontunable'};
    
    % Register sample times
    block.SampleTimes = [0 0];
    
    % Specify the block simStateCompliance.
    block.SimStateCompliance = 'DefaultSimState';

    % Register block methods
    block.RegBlockMethod('SetInputPortDimensions', @SetInpPortDims);
    block.RegBlockMethod('Outputs', @Outputs);     % Required
    block.RegBlockMethod('Terminate', @Terminate); % Required
end

function SetInpPortDims(block, idx, ~)
    nIn = block.DialogPrm(2).Data;
    nOut = block.DialogPrm(3).Data;

    block.InputPort(idx).Dimensions = nIn;
    block.OutputPort(1).Dimensions  = nOut;
end

function Outputs(block)
    M = block.DialogPrm(1).Data;
    p = block.InputPort(1).Data;

    block.OutputPort(1).Data = freeze(M,p');
end

function Terminate(~)
end

==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/_rels/blockdiagram.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="SimscapeModelParametersPlugin" Target="plugins/SimscapeModelParametersPlugin.xml" Type="http://schemas.mathworks.com/simulinkModel/2014/relationships/pluginParameters"/>
  <Relationship Id="slLibraryBrowser" Target="libraryBrowser/slLibraryBrowser.xml" Type="http://schemas.mathworks.com/simulink/2015/relationships/slLibraryBrowser"/>
  <Relationship Id="system_root" Target="systems/system_root.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
  <Relationship Id="windowsInfo" Target="windowsInfo.xml" Type="http://schemas.mathworks.com/simulinkModel/2019/relationships/windowsInfo"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/_rels/configSetInfo.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="configSet0" Target="configSet0.xml" Type="http://schemas.mathworks.com/simulink/2014/relationships/configSet"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/bddefaults.xml <==
<?xml version="1.0" encoding="utf-8"?>
<BlockDiagramDefaults>
  <MaskDefaults SelfModifiable="off">
    <Display IconFrame="on" IconOpaque="opaque" RunInitForIconRedraw="analyze" IconRotate="none" PortRotate="default" IconUnits="autoscale"/>
    <MaskParameter Evaluate="on" Tunable="on" NeverSave="off" Internal="off" ReadOnly="off" Enabled="on" Visible="on" ToolTip="on"/>
    <DialogControl>
      <ControlOptions Visible="on" Enabled="on" Row="new" HorizontalStretch="on" PromptLocation="top" Orientation="horizontal" Scale="linear" TextType="Plain Text" Expand="off" ShowFilter="on" ShowParameterName="on" WordWrap="on" AlignPrompts="off"/>
    </DialogControl>
  </MaskDefaults>
</BlockDiagramDefaults>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/blockdiagram.xml <==
<?xml version="1.0" encoding="utf-8"?>
<ModelInformation Version="1.0">
  <Library>
    <P Name="ModelUUID">e0ed35a3-7564-4784-a6f9-e8c27965b42d</P>
    <P Name="LibraryType">BlockLibrary</P>
    <P Name="SLXCompressionType">Normal</P>
    <P Name="LastSavedArchitecture">win64</P>
    <ConfigManagerSettings>
      <P Name="ModifiedByFormat">%&lt;Auto&gt;</P>
      <P Name="ModifiedDateFormat">%&lt;Auto&gt;</P>
      <P Name="ModelVersionFormat">%&lt;AutoIncrement:6.0&gt;</P>
    </ConfigManagerSettings>
    <EditorSettings>
      <P Name="MultithreadedSim">on</P>
    </EditorSettings>
    <SimulationSettings>
      <P Name="SimulationMode">normal</P>
    </SimulationSettings>
    <EngineSettings>
      <P Name="ConfigurableSubsystemUsage">warning</P>
    </EngineSettings>
    <System Ref="system_root"/>
  </Library>
</ModelInformation>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/configSet0.xml <==
<?xml version="1.0" encoding="utf-8"?>
<ConfigSet>
  <Object Version="22.1.0" ClassName="Simulink.ConfigSet">
    <P Name="DisabledProps" Class="double">[]</P>
    <P Name="Description"/>
    <Array PropName="Components" Type="Handle" Dimension="1*10">
      <Object ObjectID="2" Version="22.1.0" ClassName="Simulink.SolverCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="StartTime">0.0</P>
        <P Name="StopTime">10.0</P>
        <P Name="AbsTol">auto</P>
        <P Name="AutoScaleAbsTol">on</P>
        <P Name="FixedStep">auto</P>
        <P Name="InitialStep">auto</P>
        <P Name="MaxOrder">5</P>
        <P Name="ZcThreshold">auto</P>
        <P Name="ConsecutiveZCsStepRelTol">10*128*eps</P>
        <P Name="MaxConsecutiveZCs">1000</P>
        <P Name="ExtrapolationOrder">4</P>
        <P Name="NumberNewtonIterations">1</P>
        <P Name="MaxStep">auto</P>
        <P Name="MinStep">auto</P>
        <P Name="MaxConsecutiveMinStep">1</P>
        <P Name="RelTol">1e-3</P>
        <P Name="EnableMultiTasking">off</P>
        <P Name="AllowMultiTaskInputOutput">off</P>
        <P Name="ConcurrentTasks">off</P>
        <P Name="SolverName">VariableStepAuto</P>
        <P Name="SolverJacobianMethodControl">auto</P>
        <P Name="DaesscMode">auto</P>
        <P Name="ShapePreserveControl">DisableAll</P>
        <P Name="ZeroCrossControl">UseLocalSettings</P>
        <P Name="ZeroCrossAlgorithm">Nonadaptive</P>
        <P Name="AlgebraicLoopSolver">TrustRegion</P>
        <P Name="SolverInfoToggleStatus">off</P>
        <P Name="IsAutoAppliedInSIP">off</P>
        <P Name="SolverResetMethod">Fast</P>
        <P Name="PositivePriorityOrder">off</P>
        <P Name="AutoInsertRateTranBlk">off</P>
        <P Name="SampleTimeConstraint">Unconstrained</P>
        <P Name="InsertRTBMode">Whenever possible</P>
        <P Name="SampleTimeProperty" Class="double">[]</P>
        <P Name="DecoupledContinuousIntegration">off</P>
        <P Name="MinimalZcImpactIntegration">off</P>
        <P Name="ODENIntegrationMethod">ode3</P>
        <P Name="EnableFixedStepZeroCrossing">off</P>
        <P Name="MaxZcPerStep">2</P>
        <P Name="MaxZcBracketingIterations">10</P>
      </Object>
      <Object ObjectID="3" Version="22.1.0" ClassName="Simulink.DataIOCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="Decimation">1</P>
        <P Name="ExternalInput">[t, u]</P>
        <P Name="FinalStateName">xFinal</P>
        <P Name="InitialState">xInitial</P>
        <P Name="LimitDataPoints">off</P>
        <P Name="MaxDataPoints">1000</P>
        <P Name="LoadExternalInput">off</P>
        <P Name="LoadInitialState">off</P>
        <P Name="SaveFinalState">off</P>
        <P Name="SaveOperatingPoint">off</P>
        <P Name="SaveFormat">Dataset</P>
        <P Name="SignalLoggingSaveFormat">Dataset</P>
        <P Name="SaveOutput">on</P>
        <P Name="SaveState">off</P>
        <P Name="SignalLogging">on</P>
        <P Name="DSMLogging">on</P>
        <P Name="StreamToWks">on</P>
        <P Name="InspectSignalLogs">off</P>
        <P Name="VisualizeSimOutput">on</P>
        <P Name="StreamToWorkspace">off</P>
        <P Name="StreamVariableName">streamout</P>
        <P Name="SaveTime">on</P>
        <P Name="ReturnWorkspaceOutputs">on</P>
        <P Name="StateSaveName">xout</P>
        <P Name="TimeSaveName">tout</P>
        <P Name="OutputSaveName">yout</P>
        <P Name="SignalLoggingName">logsout</P>
        <P Name="DSMLoggingName">dsmout</P>
        <P Name="OutputOption">RefineOutputTimes</P>
        <P Name="OutputTimes">[]</P>
        <P Name="ReturnWorkspaceOutputsName">out</P>
        <P Name="Refine">1</P>
        <P Name="LoggingToFile">off</P>
        <P Name="DatasetSignalFormat">timeseries</P>
        <P Name="LoggingFileName">out.mat</P>
        <P Name="LoggingIntervals">[-inf, inf]</P>
      </Object>
      <Object ObjectID="4" Version="22.1.0" ClassName="Simulink.OptimizationCC">
        <Array PropName="DisabledProps" Type="Cell" Dimension="1*9">
          <Cell Class="char">BooleansAsBitfields</Cell>
          <Cell Class="char">PassReuseOutputArgsAs</Cell>
          <Cell Class="char">PassReuseOutputArgsThreshold</Cell>
          <Cell Class="char">ZeroExternalMemoryAtStartup</Cell>
          <Cell Class="char">ZeroInternalMemoryAtStartup</Cell>
          <Cell Class="char">OptimizeModelRefInitCode</Cell>
          <Cell Class="char">NoFixptDivByZeroProtection</Cell>
          <Cell Class="char">UseSpecifiedMinMax</Cell>
          <Cell Class="char">EfficientTunableParamExpr</Cell>
        </Array>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="BlockReduction">on</P>
        <P Name="BooleanDataType">on</P>
        <P Name="ConditionallyExecuteInputs">on</P>
        <P Name="DefaultParameterBehavior">Tunable</P>
        <P Name="UseDivisionForNetSlopeComputation">off</P>
        <P Name="GainParamInheritBuiltInType">off</P>
        <P Name="UseFloatMulNetSlope">off</P>
        <P Name="InheritOutputTypeSmallerThanSingle">off</P>
        <P Name="DefaultUnderspecifiedDataType">double</P>
        <P Name="UseSpecifiedMinMax">off</P>
        <P Name="InlineInvariantSignals">off</P>
        <P Name="OptimizeBlockIOStorage">on</P>
        <P Name="BufferReuse">on</P>
        <P Name="ReuseModelBlockBuffer">off</P>
        <P Name="EnhancedBackFolding">off</P>
        <P Name="CachingGlobalReferences">off</P>
        <P Name="GlobalBufferReuse">on</P>
        <P Name="StrengthReduction">off</P>
        <P Name="AdvancedOptControl"/>
        <P Name="ExpressionFolding">on</P>
        <P Name="BooleansAsBitfields">off</P>
        <P Name="BitfieldContainerType">uint_T</P>
        <P Name="BitwiseOrLogicalOp">Same as modeled</P>
        <P Name="EnableMemcpy">on</P>
        <P Name="MemcpyThreshold">64</P>
        <P Name="PassReuseOutputArgsAs">Structure reference</P>
        <P Name="PassReuseOutputArgsThreshold">12</P>
        <P Name="ExpressionDepthLimit">128</P>
        <P Name="LocalBlockOutputs">on</P>
        <P Name="RollThreshold">5</P>
        <P Name="StateBitsets">off</P>
        <P Name="DataBitsets">off</P>
        <P Name="ActiveStateOutputEnumStorageType">Native Integer</P>
        <P Name="ZeroExternalMemoryAtStartup">on</P>
        <P Name="ZeroInternalMemoryAtStartup">on</P>
        <P Name="InitFltsAndDblsToZero">off</P>
        <P Name="NoFixptDivByZeroProtection">off</P>
        <P Name="EfficientFloat2IntCast">off</P>
        <P Name="EfficientMapNaN2IntZero">on</P>
        <P Name="LifeSpan">auto</P>
        <P Name="MaxStackSize">Inherit from target</P>
        <P Name="BufferReusableBoundary">on</P>
        <P Name="SimCompilerOptimization">off</P>
        <P Name="AccelVerboseBuild">off</P>
        <P Name="OptimizeBlockOrder">off</P>
        <P Name="OptimizeDataStoreBuffers">on</P>
        <P Name="BusAssignmentInplaceUpdate">on</P>
        <P Name="DifferentSizesBufferReuse">off</P>
        <P Name="UseRowMajorAlgorithm">off</P>
        <P Name="OptimizationLevel">level2</P>
        <P Name="OptimizationPriority">Balanced</P>
        <P Name="OptimizationCustomize">on</P>
        <P Name="LabelGuidedReuse">off</P>
        <P Name="MultiThreadedLoops">off</P>
        <P Name="DenormalBehavior">GradualUnderflow</P>
        <P Name="EfficientTunableParamExpr">off</P>
      </Object>
      <Object ObjectID="5" Version="22.1.0" ClassName="Simulink.DebuggingCC">
        <Array PropName="DisabledProps" Type="Cell" Dimension="1*1">
          <Cell Class="char">UseOnlyExistingSharedCode</Cell>
        </Array>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="RTPrefix">error</P>
        <P Name="ConsistencyChecking">none</P>
        <P Name="ArrayBoundsChecking">none</P>
        <P Name="SignalInfNanChecking">none</P>
        <P Name="StringTruncationChecking">error</P>
        <P Name="SignalRangeChecking">none</P>
        <P Name="ReadBeforeWriteMsg">UseLocalSettings</P>
        <P Name="WriteAfterWriteMsg">UseLocalSettings</P>
        <P Name="WriteAfterReadMsg">UseLocalSettings</P>
        <P Name="AlgebraicLoopMsg">warning</P>
        <P Name="ArtificialAlgebraicLoopMsg">warning</P>
        <P Name="SaveWithDisabledLinksMsg">warning</P>
        <P Name="SaveWithParameterizedLinksMsg">warning</P>
        <P Name="CheckSSInitialOutputMsg">on</P>
        <P Name="UnderspecifiedInitializationDetection">Simplified</P>
        <P Name="MergeDetectMultiDrivingBlocksExec">error</P>
        <P Name="CheckExecutionContextPreStartOutputMsg">off</P>
        <P Name="SignalResolutionControl">UseLocalSettings</P>
        <P Name="BlockPriorityViolationMsg">warning</P>
        <P Name="MinStepSizeMsg">warning</P>
        <P Name="TimeAdjustmentMsg">none</P>
        <P Name="MaxConsecutiveZCsMsg">error</P>
        <P Name="MaskedZcDiagnostic">warning</P>
        <P Name="IgnoredZcDiagnostic">warning</P>
        <P Name="SolverPrmCheckMsg">none</P>
        <P Name="InheritedTsInSrcMsg">warning</P>
        <P Name="MultiTaskDSMMsg">error</P>
        <P Name="MultiTaskCondExecSysMsg">error</P>
        <P Name="MultiTaskRateTransMsg">error</P>
        <P Name="SingleTaskRateTransMsg">none</P>
        <P Name="TasksWithSamePriorityMsg">warning</P>
        <P Name="ExportedTasksRateTransMsg">none</P>
        <P Name="SigSpecEnsureSampleTimeMsg">warning</P>
        <P Name="CheckMatrixSingularityMsg">none</P>
        <P Name="IntegerOverflowMsg">warning</P>
        <P Name="Int32ToFloatConvMsg">warning</P>
        <P Name="ParameterDowncastMsg">error</P>
        <P Name="ParameterOverflowMsg">error</P>
        <P Name="ParameterUnderflowMsg">none</P>
        <P Name="ParameterPrecisionLossMsg">warning</P>
        <P Name="ParameterTunabilityLossMsg">warning</P>
        <P Name="FixptConstUnderflowMsg">none</P>
        <P Name="FixptConstOverflowMsg">none</P>
        <P Name="FixptConstPrecisionLossMsg">none</P>
        <P Name="UnderSpecifiedDataTypeMsg">none</P>
        <P Name="UnnecessaryDatatypeConvMsg">none</P>
        <P Name="VectorMatrixConversionMsg">none</P>
        <P Name="FcnCallInpInsideContextMsg">error</P>
        <P Name="SignalLabelMismatchMsg">none</P>
        <P Name="UnconnectedInputMsg">warning</P>
        <P Name="UnconnectedOutputMsg">warning</P>
        <P Name="UnconnectedLineMsg">warning</P>
        <P Name="UseOnlyExistingSharedCode">error</P>
        <P Name="SFcnCompatibilityMsg">none</P>
        <P Name="FrameProcessingCompatibilityMsg">error</P>
        <P Name="UniqueDataStoreMsg">none</P>
        <P Name="BusObjectLabelMismatch">warning</P>
        <P Name="RootOutportRequireBusObject">warning</P>
        <P Name="AssertControl">UseLocalSettings</P>
        <P Name="AllowSymbolicDim">on</P>
        <P Name="RowMajorDimensionSupport">off</P>
        <P Name="ModelReferenceIOMsg">none</P>
        <P Name="ModelReferenceMultiInstanceNormalModeStructChecksumCheck">error</P>
        <P Name="ModelReferenceVersionMismatchMessage">none</P>
        <P Name="ModelReferenceIOMismatchMessage">none</P>
        <P Name="UnknownTsInhSupMsg">warning</P>
        <P Name="ModelReferenceDataLoggingMessage">warning</P>
        <P Name="ModelReferenceNoExplicitFinalValueMsg">none</P>
        <P Name="ModelReferenceSymbolNameMessage">warning</P>
        <P Name="ModelReferenceExtraNoncontSigs">error</P>
        <P Name="StateNameClashWarn">none</P>
        <P Name="OperatingPointInterfaceChecksumMismatchMsg">warning</P>
        <P Name="NonCurrentReleaseOperatingPointMsg">error</P>
        <P Name="PregeneratedLibrarySubsystemCodeDiagnostic">warning</P>
        <P Name="MatchCodeGenerationContextForUpdateDiagram">none</P>
        <P Name="InitInArrayFormatMsg">warning</P>
        <P Name="StrictBusMsg">ErrorLevel1</P>
        <P Name="BusNameAdapt">WarnAndRepair</P>
        <P Name="NonBusSignalsTreatedAsBus">none</P>
        <P Name="SymbolicDimMinMaxWarning">warning</P>
        <P Name="LossOfSymbolicDimsSimulationWarning">warning</P>
        <P Name="LossOfSymbolicDimsCodeGenerationWarning">error</P>
        <P Name="SymbolicDimsDataTypeCodeGenerationDiagnostic">error</P>
        <P Name="BlockIODiagnostic">none</P>
        <P Name="SFUnusedDataAndEventsDiag">warning</P>
        <P Name="SFUnexpectedBacktrackingDiag">error</P>
        <P Name="SFInvalidInputDataAccessInChartInitDiag">warning</P>
        <P Name="SFNoUnconditionalDefaultTransitionDiag">error</P>
        <P Name="SFTransitionOutsideNaturalParentDiag">warning</P>
        <P Name="SFUnreachableExecutionPathDiag">warning</P>
        <P Name="SFUndirectedBroadcastEventsDiag">warning</P>
        <P Name="SFTransitionActionBeforeConditionDiag">warning</P>
        <P Name="SFOutputUsedAsStateInMooreChartDiag">error</P>
        <P Name="SFTemporalDelaySmallerThanSampleTimeDiag">warning</P>
        <P Name="SFSelfTransitionDiag">warning</P>
        <P Name="SFExecutionAtInitializationDiag">warning</P>
        <P Name="SFMachineParentedDataDiag">error</P>
        <P Name="IntegerSaturationMsg">warning</P>
        <P Name="AllowedUnitSystems">all</P>
        <P Name="UnitsInconsistencyMsg">warning</P>
        <P Name="AllowAutomaticUnitConversions">on</P>
        <P Name="RCSCRenamedMsg">warning</P>
        <P Name="RCSCObservableMsg">warning</P>
        <P Name="ForceCombineOutputUpdateInSim">off</P>
        <P Name="UnitDatabase"/>
        <P Name="UnderSpecifiedDimensionMsg">none</P>
        <P Name="DebugExecutionForFMUViaOutOfProcess">off</P>
        <P Name="ArithmeticOperatorsInVariantConditions">error</P>
        <P Name="VariantConditionMismatch">none</P>
        <P Name="InheritVATfromSVC">warning</P>
        <P Name="VariantConfigNotUsedByTopModel">warning</P>
      </Object>
      <Object ObjectID="6" Version="22.1.0" ClassName="Simulink.HardwareCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="ProdBitPerChar">8</P>
        <P Name="ProdBitPerShort">16</P>
        <P Name="ProdBitPerInt">32</P>
        <P Name="ProdBitPerLong">32</P>
        <P Name="ProdBitPerLongLong">64</P>
        <P Name="ProdBitPerFloat">32</P>
        <P Name="ProdBitPerDouble">64</P>
        <P Name="ProdBitPerPointer">64</P>
        <P Name="ProdBitPerSizeT">64</P>
        <P Name="ProdBitPerPtrDiffT">64</P>
        <P Name="ProdLargestAtomicInteger">Char</P>
        <P Name="ProdLargestAtomicFloat">Float</P>
        <P Name="ProdIntDivRoundTo">Zero</P>
        <P Name="ProdEndianess">LittleEndian</P>
        <P Name="ProdWordSize">64</P>
        <P Name="ProdShiftRightIntArith">on</P>
        <P Name="ProdLongLongMode">off</P>
        <P Name="ProdHWDeviceType">Intel-&gt;x86-64 (Windows64)</P>
        <P Name="TargetBitPerChar">8</P>
        <P Name="TargetBitPerShort">16</P>
        <P Name="TargetBitPerInt">32</P>
        <P Name="TargetBitPerLong">32</P>
        <P Name="TargetBitPerLongLong">64</P>
        <P Name="TargetBitPerFloat">32</P>
        <P Name="TargetBitPerDouble">64</P>
        <P Name="TargetBitPerPointer">32</P>
        <P Name="TargetBitPerSizeT">32</P>
        <P Name="TargetBitPerPtrDiffT">32</P>
        <P Name="TargetLargestAtomicInteger">Char</P>
        <P Name="TargetLargestAtomicFloat">None</P>
        <P Name="TargetShiftRightIntArith">on</P>
        <P Name="TargetLongLongMode">off</P>
        <P Name="TargetIntDivRoundTo">Undefined</P>
        <P Name="TargetEndianess">Unspecified</P>
        <P Name="TargetWordSize">32</P>
        <P Name="TargetPreprocMaxBitsSint">32</P>
        <P Name="TargetPreprocMaxBitsUint">32</P>
        <P Name="TargetHWDeviceType">Specified</P>
        <P Name="TargetUnknown">off</P>
        <P Name="ProdEqTarget">on</P>
        <P Name="UseEmbeddedCoderFeatures">on</P>
        <P Name="UseSimulinkCoderFeatures">on</P>
        <P Name="HardwareBoardFeatureSet">EmbeddedCoderHSP</P>
      </Object>
      <Object ObjectID="7" Version="22.1.0" ClassName="Simulink.ModelReferenceCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="UpdateModelReferenceTargets">IfOutOfDateOrStructuralChange</P>
        <P Name="EnableRefExpFcnMdlSchedulingChecks">on</P>
        <P Name="CheckModelReferenceTargetMessage">error</P>
        <P Name="EnableParallelModelReferenceBuilds">off</P>
        <P Name="ParallelModelReferenceErrorOnInvalidPool">on</P>
        <P Name="ParallelModelReferenceMATLABWorkerInit">None</P>
        <P Name="ModelReferenceNumInstancesAllowed">Multi</P>
        <P Name="PropagateVarSize">Infer from blocks in model</P>
        <P Name="ModelDependencies"/>
        <P Name="ModelReferencePassRootInputsByReference">on</P>
        <P Name="ModelReferenceMinAlgLoopOccurrences">off</P>
        <P Name="PropagateSignalLabelsOutOfModel">on</P>
        <P Name="SupportModelReferenceSimTargetCustomCode">off</P>
        <P Name="UseModelRefSolver">off</P>
      </Object>
      <Object ObjectID="8" Version="22.1.0" ClassName="Simulink.SFSimCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="SimCustomSourceCode"/>
        <P Name="SimCustomHeaderCode"/>
        <P Name="SimCustomInitializer"/>
        <P Name="SimCustomTerminator"/>
        <P Name="SimReservedNameArray" Class="double">[]</P>
        <P Name="SimUserSources"/>
        <P Name="SimUserIncludeDirs"/>
        <P Name="SimUserLibraries"/>
        <P Name="SimUserDefines"/>
        <P Name="SimCustomCompilerFlags"/>
        <P Name="SimCustomLinkerFlags"/>
        <P Name="SFSimEcho">on</P>
        <P Name="SimCtrlC">on</P>
        <P Name="SimIntegrity">on</P>
        <P Name="SimUseLocalCustomCode">on</P>
        <P Name="SimParseCustomCode">on</P>
        <P Name="SimAnalyzeCustomCode">off</P>
        <P Name="SimDebugExecutionForCustomCode">off</P>
        <P Name="SimGenImportedTypeDefs">off</P>
        <P Name="ModelFunctionsGlobalVisibility">on</P>
        <P Name="CompileTimeRecursionLimit">50</P>
        <P Name="EnableRuntimeRecursion">on</P>
        <P Name="EnableImplicitExpansion">on</P>
        <P Name="MATLABDynamicMemAlloc">on</P>
        <P Name="MATLABDynamicMemAllocThreshold">65536</P>
        <P Name="LegacyBehaviorForPersistentVarInContinuousTime">off</P>
        <P Name="CustomCodeFunctionArrayLayout" Class="double">[]</P>
        <P Name="DefaultCustomCodeFunctionArrayLayout">NotSpecified</P>
        <P Name="CustomCodeUndefinedFunction">FilterOut</P>
        <P Name="CustomCodeGlobalsAsFunctionIO">off</P>
        <P Name="DefaultCustomCodeDeterministicFunctions">None</P>
        <P Name="CustomCodeDeterministicFunctions"/>
        <P Name="SimHardwareAcceleration">generic</P>
        <P Name="SimTargetLang">C</P>
        <P Name="GPUAcceleration">off</P>
        <P Name="SimGPUMallocThreshold">200</P>
        <P Name="SimGPUStackLimitPerThread">1024</P>
        <P Name="SimGPUErrorChecks">off</P>
        <P Name="SimGPUCustomComputeCapability"/>
        <P Name="SimGPUCompilerFlags"/>
        <P Name="SimDLTargetLibrary">mkl-dnn</P>
        <P Name="SimDLAutoTuning">on</P>
      </Object>
      <Object BackupClass="Simulink.RTWCC" ObjectID="9" Version="22.1.0" ClassName="Simulink.RTWCC">
        <Array PropName="DisabledProps" Type="Cell" Dimension="1*16">
          <Cell Class="char">IncludeHyperlinkInReport</Cell>
          <Cell Class="char">GenerateTraceInfo</Cell>
          <Cell Class="char">GenerateTraceReport</Cell>
          <Cell Class="char">GenerateTraceReportSl</Cell>
          <Cell Class="char">GenerateTraceReportSf</Cell>
          <Cell Class="char">GenerateTraceReportEml</Cell>
          <Cell Class="char">PortableWordSizes</Cell>
          <Cell Class="char">GenerateWebview</Cell>
          <Cell Class="char">GenerateCodeMetricsReport</Cell>
          <Cell Class="char">GenerateCodeReplacementReport</Cell>
          <Cell Class="char">GenerateMissedCodeReplacementReport</Cell>
          <Cell Class="char">GenerateErtSFunction</Cell>
          <Cell Class="char">CreateSILPILBlock</Cell>
          <Cell Class="char">CodeProfilingInstrumentation</Cell>
          <Cell Class="char">CodeStackProfiling</Cell>
          <Cell Class="char">EmbeddedCoderDictionary</Cell>
        </Array>
        <P Name="Description"/>
        <P Name="SystemTargetFile">grt.tlc</P>
        <P Name="EmbeddedCoderDictionary"/>
        <P Name="HardwareBoard">None</P>
        <P Name="ShowCustomHardwareApp">off</P>
        <P Name="ShowEmbeddedHardwareApp">off</P>
        <P Name="TLCOptions"/>
        <P Name="GenCodeOnly">off</P>
        <P Name="MakeCommand">make_rtw</P>
        <P Name="GenerateMakefile">on</P>
        <P Name="PackageGeneratedCodeAndArtifacts">off</P>
        <P Name="PackageName"/>
        <P Name="TemplateMakefile">grt_default_tmf</P>
        <P Name="PostCodeGenCommand"/>
        <P Name="GenerateReport">off</P>
        <P Name="RTWVerbose">on</P>
        <P Name="RetainRTWFile">off</P>
        <P Name="RTWBuildHooks" Class="double">[]</P>
        <P Name="ProfileTLC">off</P>
        <P Name="TLCDebug">off</P>
        <P Name="TLCCoverage">off</P>
        <P Name="TLCAssert">off</P>
        <P Name="RTWUseLocalCustomCode">on</P>
        <P Name="RTWUseSimCustomCode">off</P>
        <P Name="CustomSourceCode"/>
        <P Name="CustomHeaderCode"/>
        <P Name="CustomInclude"/>
        <P Name="CustomSource"/>
        <P Name="CustomLibrary"/>
        <P Name="CustomDefine"/>
        <P Name="CustomBLASCallback"/>
        <P Name="CustomLAPACKCallback"/>
        <P Name="CustomFFTCallback"/>
        <P Name="CustomInitializer"/>
        <P Name="CustomTerminator"/>
        <P Name="Toolchain">Automatically locate an installed toolchain</P>
        <P Name="BuildConfiguration">Faster Builds</P>
        <P Name="CustomToolchainOptions" Class="double">[]</P>
        <P Name="IncludeHyperlinkInReport">off</P>
        <P Name="LaunchReport">off</P>
        <P Name="PortableWordSizes">off</P>
        <P Name="CreateSILPILBlock">None</P>
        <P Name="CodeExecutionProfiling">off</P>
        <P Name="CodeExecutionProfileVariable">executionProfile</P>
        <P Name="CodeProfilingSaveOptions">SummaryOnly</P>
        <P Name="CodeProfilingInstrumentation">off</P>
        <P Name="CodeStackProfiling">off</P>
        <P Name="CodeStackProfileVariable">stackProfile</P>
        <P Name="SILDebugging">off</P>
        <P Name="TargetLang">C</P>
        <P Name="GenerateGPUCode">None</P>
        <P Name="IncludeBusHierarchyInRTWFileBlockHierarchyMap">off</P>
        <P Name="GenerateTraceInfo">off</P>
        <P Name="GenerateTraceReport">off</P>
        <P Name="GenerateTraceReportSl">off</P>
        <P Name="GenerateTraceReportSf">off</P>
        <P Name="GenerateTraceReportEml">off</P>
        <P Name="GenerateWebview">off</P>
        <P Name="GenerateCodeMetricsReport">off</P>
        <P Name="GenerateCodeReplacementReport">off</P>
        <P Name="GenerateMissedCodeReplacementReport">off</P>
        <P Name="RTWCompilerOptimization">off</P>
        <P Name="ObjectivePriorities" Class="double">[]</P>
        <P Name="RTWCustomCompilerOptimizations"/>
        <P Name="CheckMdlBeforeBuild">Off</P>
        <P Name="SharedConstantsCachingThreshold">1024</P>
        <P Name="GPUKernelNamePrefix"/>
        <P Name="GPUDeviceID">-1</P>
        <P Name="GPUMallocMode">discrete</P>
        <P Name="GPUMallocThreshold">200</P>
        <P Name="GPUEnableMemoryManager">off</P>
        <P Name="GPUStackLimitPerThread">1024</P>
        <P Name="GPUcuBLAS">on</P>
        <P Name="GPUcuSOLVER">on</P>
        <P Name="GPUcuFFT">on</P>
        <P Name="GPUErrorChecks">off</P>
        <P Name="GPUComputeCapability">3.5</P>
        <P Name="GPUCustomComputeCapability"/>
        <P Name="GPUCompilerFlags"/>
        <P Name="GPUMaximumBlocksPerKernel">0</P>
        <P Name="DLTargetLibrary">none</P>
        <P Name="DLAutoTuning">on</P>
        <P Name="DLArmComputeVersion">20.02.1</P>
        <P Name="DLArmComputeArch">unspecified</P>
        <Array PropName="Components" Type="Handle" Dimension="1*2">
          <Object ObjectID="10" Version="22.1.0" ClassName="Simulink.CodeAppCC">
            <Array PropName="DisabledProps" Type="Cell" Dimension="1*28">
              <Cell Class="char">IgnoreCustomStorageClasses</Cell>
              <Cell Class="char">IgnoreTestpoints</Cell>
              <Cell Class="char">BlockCommentType</Cell>
              <Cell Class="char">InsertBlockDesc</Cell>
              <Cell Class="char">InsertPolySpaceComments</Cell>
              <Cell Class="char">SFDataObjDesc</Cell>
              <Cell Class="char">MATLABFcnDesc</Cell>
              <Cell Class="char">SimulinkDataObjDesc</Cell>
              <Cell Class="char">DefineNamingRule</Cell>
              <Cell Class="char">SignalNamingRule</Cell>
              <Cell Class="char">ParamNamingRule</Cell>
              <Cell Class="char">InternalIdentifier</Cell>
              <Cell Class="char">InlinedPrmAccess</Cell>
              <Cell Class="char">CustomSymbolStr</Cell>
              <Cell Class="char">CustomSymbolStrGlobalVar</Cell>
              <Cell Class="char">CustomSymbolStrType</Cell>
              <Cell Class="char">CustomSymbolStrField</Cell>
              <Cell Class="char">CustomSymbolStrFcn</Cell>
              <Cell Class="char">CustomSymbolStrModelFcn</Cell>
              <Cell Class="char">CustomSymbolStrFcnArg</Cell>
              <Cell Class="char">CustomSymbolStrBlkIO</Cell>
              <Cell Class="char">CustomSymbolStrTmpVar</Cell>
              <Cell Class="char">CustomSymbolStrMacro</Cell>
              <Cell Class="char">CustomSymbolStrUtil</Cell>
              <Cell Class="char">CustomSymbolStrEmxType</Cell>
              <Cell Class="char">CustomSymbolStrEmxFcn</Cell>
              <Cell Class="char">CustomUserTokenString</Cell>
              <Cell Class="char">ReqsInCode</Cell>
            </Array>
            <P Name="Description"/>
            <P Name="Components" Class="double">[]</P>
            <P Name="Comment"/>
            <P Name="ForceParamTrailComments">off</P>
            <P Name="GenerateComments">on</P>
            <P Name="CommentStyle">Auto</P>
            <P Name="IgnoreCustomStorageClasses">on</P>
            <P Name="IgnoreTestpoints">off</P>
            <P Name="MaxIdLength">31</P>
            <P Name="PreserveName">off</P>
            <P Name="PreserveNameWithParent">off</P>
            <P Name="ShowEliminatedStatement">off</P>
            <P Name="OperatorAnnotations">off</P>
            <P Name="SimulinkDataObjDesc">off</P>
            <P Name="SFDataObjDesc">off</P>
            <P Name="MATLABFcnDesc">off</P>
            <P Name="MangleLength">1</P>
            <P Name="SharedChecksumLength">8</P>
            <P Name="CustomSymbolStrGlobalVar">$R$N$M</P>
            <P Name="CustomSymbolStrType">$N$R$M_T</P>
            <P Name="CustomSymbolStrField">$N$M</P>
            <P Name="CustomSymbolStrFcn">$R$N$M$F</P>
            <P Name="CustomSymbolStrModelFcn">$R$N</P>
            <P Name="CustomSymbolStrFcnArg">rt$I$N$M</P>
            <P Name="CustomSymbolStrBlkIO">rtb_$N$M</P>
            <P Name="CustomSymbolStrTmpVar">$N$M</P>
            <P Name="CustomSymbolStrMacro">$R$N$M</P>
            <P Name="CustomSymbolStrUtil">$N$C</P>
            <P Name="CustomSymbolStrEmxType">emxArray_$M$N</P>
            <P Name="CustomSymbolStrEmxFcn">emx$M$N</P>
            <P Name="CustomUserTokenString"/>
            <P Name="CustomCommentsFcn"/>
            <P Name="DefineNamingRule">None</P>
            <P Name="DefineNamingFcn"/>
            <P Name="ParamNamingRule">None</P>
            <P Name="ParamNamingFcn"/>
            <P Name="SignalNamingRule">None</P>
            <P Name="SignalNamingFcn"/>
            <P Name="InsertBlockDesc">off</P>
            <P Name="InsertPolySpaceComments">off</P>
            <P Name="SimulinkBlockComments">on</P>
            <P Name="BlockCommentType">BlockPathComment</P>
            <P Name="StateflowObjectComments">off</P>
            <P Name="MATLABSourceComments">off</P>
            <P Name="EnableCustomComments">off</P>
            <P Name="InternalIdentifierFile"/>
            <P Name="InternalIdentifier">Shortened</P>
            <P Name="InlinedPrmAccess">Literals</P>
            <P Name="ReqsInCode">off</P>
            <P Name="UseSimReservedNames">off</P>
            <P Name="ReservedNameArray" Class="double">[]</P>
            <P Name="EnumMemberNameClash">error</P>
          </Object>
          <Object BackupClass="Simulink.TargetCC" ObjectID="11" Version="22.1.0" ClassName="Simulink.GRTTargetCC">
            <Array PropName="DisabledProps" Type="Cell" Dimension="1*19">
              <Cell Class="char">IncludeMdlTerminateFcn</Cell>
              <Cell Class="char">SuppressErrorStatus</Cell>
              <Cell Class="char">ERTCustomFileBanners</Cell>
              <Cell Class="char">GenerateSampleERTMain</Cell>
              <Cell Class="char">ExistingSharedCode</Cell>
              <Cell Class="char">GenerateTestInterfaces</Cell>
              <Cell Class="char">ModelStepFunctionPrototypeControlCompliant</Cell>
              <Cell Class="char">GenerateAllocFcn</Cell>
              <Cell Class="char">PurelyIntegerCode</Cell>
              <Cell Class="char">SupportComplex</Cell>
              <Cell Class="char">SupportAbsoluteTime</Cell>
              <Cell Class="char">SupportContinuousTime</Cell>
              <Cell Class="char">SupportNonInlinedSFcns</Cell>
              <Cell Class="char">RemoveDisableFunc</Cell>
              <Cell Class="char">RemoveResetFunc</Cell>
              <Cell Class="char">PreserveStateflowLocalDataDimensions</Cell>
              <Cell Class="char">ParenthesesLevel</Cell>
              <Cell Class="char">ERTMultiwordTypeDef</Cell>
              <Cell Class="char">MultiwordTypeDef</Cell>
            </Array>
            <P Name="Description"/>
            <P Name="Components" Class="double">[]</P>
            <P Name="TargetFcnLib">ansi_tfl_table_tmw.mat</P>
            <P Name="TargetLibSuffix"/>
            <P Name="TargetPreCompLibLocation"/>
            <P Name="GenFloatMathFcnCalls">NOT IN USE</P>
            <P Name="TargetLangStandard">C99 (ISO)</P>
            <P Name="CodeReplacementLibrary">None</P>
            <P Name="UtilityFuncGeneration">Auto</P>
            <P Name="MultiwordTypeDef">System defined</P>
            <P Name="MultiwordLength">2048</P>
            <P Name="DynamicStringBufferSize">256</P>
            <P Name="GenerateFullHeader">on</P>
            <P Name="InferredTypesCompatibility">off</P>
            <P Name="ExistingSharedCode"/>
            <P Name="GenerateSampleERTMain">off</P>
            <P Name="GenerateTestInterfaces">off</P>
            <P Name="ModelReferenceCompliant">on</P>
            <P Name="ParMdlRefBuildCompliant">on</P>
            <P Name="CompOptLevelCompliant">on</P>
            <P Name="ConcurrentExecutionCompliant">on</P>
            <P Name="IncludeMdlTerminateFcn">on</P>
            <P Name="CombineOutputUpdateFcns">on</P>
            <P Name="CombineSignalStateStructs">off</P>
            <P Name="GroupInternalDataByFunction">off</P>
            <P Name="SuppressErrorStatus">off</P>
            <P Name="IncludeFileDelimiter">Auto</P>
            <P Name="ERTCustomFileBanners">off</P>
            <P Name="SupportAbsoluteTime">on</P>
            <P Name="LogVarNameModifier">rt_</P>
            <P Name="MatFileLogging">on</P>
            <P Name="CodeInterfacePackaging">Nonreusable function</P>
            <P Name="PurelyIntegerCode">off</P>
            <P Name="SupportNonFinite">on</P>
            <P Name="SupportComplex">on</P>
            <P Name="SupportContinuousTime">on</P>
            <P Name="SupportNonInlinedSFcns">on</P>
            <P Name="RemoveDisableFunc">off</P>
            <P Name="RemoveResetFunc">off</P>
            <P Name="SupportVariableSizeSignals">off</P>
            <P Name="ParenthesesLevel">Nominal</P>
            <P Name="CastingMode">Nominal</P>
            <P Name="MATLABClassNameForMDSCustomization">Simulink.SoftwareTarget.GRTCustomization</P>
            <P Name="ModelStepFunctionPrototypeControlCompliant">off</P>
            <P Name="CPPClassGenCompliant">on</P>
            <P Name="AutosarCompliant">off</P>
            <P Name="MDXCompliant">off</P>
            <P Name="GRTInterface">off</P>
            <P Name="GenerateAllocFcn">off</P>
            <P Name="UseToolchainInfoCompliant">on</P>
            <P Name="GenerateSharedConstants">on</P>
            <P Name="CoderGroups" Class="double">[]</P>
            <P Name="AccessMethods" Class="double">[]</P>
            <P Name="LookupTableObjectStructAxisOrder">1,2,3,4,...</P>
            <P Name="LUTObjectStructOrderExplicitValues">Size,Breakpoints,Table</P>
            <P Name="LUTObjectStructOrderEvenSpacing">Size,Breakpoints,Table</P>
            <P Name="ArrayLayout">Column-major</P>
            <P Name="UnsupportedSFcnMsg">error</P>
            <P Name="ERTHeaderFileRootName">$R$E</P>
            <P Name="ERTSourceFileRootName">$R$E</P>
            <P Name="ERTDataFileRootName">$R_data</P>
            <Array PropName="InstructionSetExtensions" Type="Cell" Dimension="1*1">
              <Cell Class="char">None</Cell>
            </Array>
            <P Name="OptimizeReductions">off</P>
            <P Name="UseMalloc">off</P>
            <P Name="ExtMode">off</P>
            <P Name="ExtModeStaticAlloc">off</P>
            <P Name="ExtModeTesting">off</P>
            <P Name="ExtModeAutomaticAllocSize">on</P>
            <P Name="ExtModeMaxTrigDuration">10</P>
            <P Name="ExtModeStaticAllocSize">1000000</P>
            <P Name="ExtModeTransport">0</P>
            <P Name="ExtModeMexFile">ext_comm</P>
            <P Name="ExtModeMexArgs"/>
            <P Name="ExtModeIntrfLevel">Level1</P>
            <P Name="RTWCAPISignals">off</P>
            <P Name="RTWCAPIParams">off</P>
            <P Name="RTWCAPIStates">off</P>
            <P Name="RTWCAPIRootIO">off</P>
            <P Name="GenerateASAP2">off</P>
            <P Name="MultiInstanceErrorCode">Error</P>
          </Object>
        </Array>
      </Object>
      <Object ObjectID="12" Version="22.1.0" ClassName="SlCovCC.ConfigComp">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description">Simulink Coverage Configuration Component</P>
        <P Name="Components" Class="double">[]</P>
        <P Name="Name">Simulink Coverage</P>
        <P Name="CovEnable">off</P>
        <P Name="CovScope">EntireSystem</P>
        <P Name="CovIncludeTopModel">on</P>
        <P Name="RecordCoverage">off</P>
        <P Name="CovPath">/</P>
        <P Name="CovSaveName">covdata</P>
        <P Name="CovCompData"/>
        <P Name="CovMetricSettings">dwe</P>
        <P Name="CovFilter"/>
        <P Name="CovHTMLOptions"/>
        <P Name="CovNameIncrementing">off</P>
        <P Name="CovForceBlockReductionOff">on</P>
        <P Name="CovEnableCumulative">on</P>
        <P Name="CovSaveCumulativeToWorkspaceVar">off</P>
        <P Name="CovSaveSingleToWorkspaceVar">off</P>
        <P Name="CovCumulativeVarName">covCumulativeData</P>
        <P Name="CovCumulativeReport">off</P>
        <P Name="CovSaveOutputData">on</P>
        <P Name="CovOutputDir">slcov_output/$ModelName$</P>
        <P Name="CovDataFileName">$ModelName$_cvdata</P>
        <P Name="CovReportOnPause">on</P>
        <P Name="CovModelRefEnable">off</P>
        <P Name="CovModelRefExcluded"/>
        <P Name="CovExternalEMLEnable">on</P>
        <P Name="CovSFcnEnable">on</P>
        <P Name="CovBoundaryAbsTol">1e-05</P>
        <P Name="CovBoundaryRelTol">0.01</P>
        <P Name="CovUseTimeInterval">off</P>
        <P Name="CovStartTime">0</P>
        <P Name="CovStopTime">0</P>
        <P Name="CovMcdcMode">Masking</P>
        <P Name="CovExcludeInactiveVariants">off</P>
      </Object>
      <Object ObjectID="13" Version="22.1.0" ClassName="hdlcoderui.hdlcc">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description">HDL Coder custom configuration component</P>
        <P Name="Components" Class="double">[]</P>
        <P Name="Name">HDL Coder</P>
        <Array PropName="HDLConfigFile" Type="Cell" Dimension="1*1">
          <Cell Class="char"> </Cell>
        </Array>
        <P Name="HDLCActiveTab">0</P>
      </Object>
    </Array>
    <P Name="Name">Configuration</P>
    <P Name="CurrentDlgPage">Solver</P>
    <P Name="ConfigPrmDlgPosition">[ 0, 0, 0, 0 ]</P>
    <P Name="ExtraOptions"/>
  </Object>
</ConfigSet>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/configSetInfo.xml <==
<?xml version="1.0" encoding="utf-8"?>
<ConfigSetInfo>
  <ConfigSet PartName="/simulink/configSet0.xml" Active="true">Configuration</ConfigSet>
</ConfigSetInfo>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/libraryBrowser/_rels/slLibraryBrowser.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="rId1" Target="Systems/Continuous@20@Time@A@LPV@20@System.svg" Type="http://schemas.mathworks.com/simulink/2015/relationships/slLibraryBrowserImage"/>
  <Relationship Id="rId2" Target="Systems/Discrete@20@Time@A@LPV@20@System.svg" Type="http://schemas.mathworks.com/simulink/2015/relationships/slLibraryBrowserImage"/>
  <Relationship Id="rId3" Target="Systems/Gridded@20@LPV@20@System.svg" Type="http://schemas.mathworks.com/simulink/2015/relationships/slLibraryBrowserImage"/>
  <Relationship Id="rId4" Target="Systems.svg" Type="http://schemas.mathworks.com/simulink/2015/relationships/slLibraryBrowserImage"/>
  <Relationship Id="rId5" Target="Parameter@2D@Varying@A@Matrix.svg" Type="http://schemas.mathworks.com/simulink/2015/relationships/slLibraryBrowserImage"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/libraryBrowser/slLibraryBrowser.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="no" ?><library hasTree="1" revision="R2022b"><block_node SID="2" hasTree="0"><block_name>Systems</block_name><block_class>System blocks</block_class><block_desc></block_desc><block_path>$bdroot/Systems</block_path><block_open>$bdroot/Systems</block_open><block_isNotLeafBlk>1</block_isNotLeafBlk><block_position>180  187  290  273</block_position><block_icon>Systems.svg</block_icon><keywords></keywords><port_domains>NA.NA:0</port_domains><block_type>SubSystem</block_type><block_reference></block_reference><block_node SID="5" hasTree="0"><block_name>Continuous Time\nLPV System</block_name><block_class>Continuous Time LPV System</block_class><block_desc>Simulates continuous time LPV system.</block_desc><block_path>$bdroot/Systems/Continuous Time\nLPV System</block_path><block_open>$bdroot/Systems/Continuous Time
LPV System</block_open><block_isNotLeafBlk>0</block_isNotLeafBlk><block_position>145  213  265  282</block_position><block_icon>Systems/Continuous@20@Time@A@LPV@20@System.svg</block_icon><keywords>lpvss,LPVcore.lpvss,lpvlfr</keywords><port_domains>signal.in_signal:2,signal.out_signal:1</port_domains><block_type>SubSystem</block_type><block_reference></block_reference></block_node><block_node SID="6" hasTree="0"><block_name>Discrete Time\nLPV System</block_name><block_class>Discrete Time LPV System</block_class><block_desc>Simulates discrete time LPV system.</block_desc><block_path>$bdroot/Systems/Discrete Time\nLPV System</block_path><block_open>$bdroot/Systems/Discrete Time
LPV System</block_open><block_isNotLeafBlk>0</block_isNotLeafBlk><block_position>320  213  440  282</block_position><block_icon>Systems/Discrete@20@Time@A@LPV@20@System.svg</block_icon><keywords>lpvss,LPVcore.lpvss,lpvlfr</keywords><port_domains>signal.in_signal:2,signal.out_signal:1</port_domains><block_type>SubSystem</block_type><block_reference></block_reference></block_node><block_node SID="44" hasTree="0"><block_name>Gridded LPV System</block_name><block_class>Gridded LPV System</block_class><block_desc>Simulates gridded LPV system.</block_desc><block_path>$bdroot/Systems/Gridded LPV System</block_path><block_open>$bdroot/Systems/Gridded LPV System</block_open><block_isNotLeafBlk>0</block_isNotLeafBlk><block_position>145  348  265  417</block_position><block_icon>Systems/Gridded@20@LPV@20@System.svg</block_icon><keywords>lpvgridss</keywords><port_domains>signal.in_signal:2,signal.out_signal:1</port_domains><block_type>SubSystem</block_type><block_reference></block_reference></block_node></block_node><block_node SID="1" hasTree="0"><block_name>Parameter-Varying\nMatrix</block_name><block_class>Parameter-Varying Matrix</block_class><block_desc>Evaluates parameter-varying matrix according to the input.</block_desc><block_path>$bdroot/Parameter-Varying\nMatrix</block_path><block_open>$bdroot/Parameter-Varying
Matrix</block_open><block_isNotLeafBlk>0</block_isNotLeafBlk><block_position>375  208  425  252</block_position><block_icon>Parameter@2D@Varying@A@Matrix.svg</block_icon><keywords>pmatrix</keywords><port_domains>signal.in_signal:1,signal.out_signal:1</port_domains><block_type>SubSystem</block_type><block_reference></block_reference></block_node></library>

==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/modelDictionary.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<MF0 version="1.1" defaultPackage="slid" packageUris="http://schema.mathworks.com/mf0/slid/R2022b_20220222">
  <System type="System" uuid="404db15c-be92-4d9d-a546-eb1b1a604dcf">
    <Interface type="Interface" uuid="ede80463-4b9a-4d98-b6a8-074742ba004f"/>
  </System>
</MF0>

==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/plugins/SimscapeModelParametersPlugin.xml <==
<?xml version="1.0" encoding="utf-8"?>
<SimscapeModelParametersPlugin>
  <P Name="SimscapeDaeAutoSolver">ode23t</P>
</SimscapeModelParametersPlugin>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/_rels/system_2.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="system_44" Target="system_44.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
  <Relationship Id="system_5" Target="system_5.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
  <Relationship Id="system_6" Target="system_6.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/_rels/system_44.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="system_44_47" Target="system_44_47.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/_rels/system_44_47.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="system_44_47_208" Target="system_44_47_208.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/_rels/system_5.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="system_5_367" Target="system_5_367.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
  <Relationship Id="system_5_368" Target="system_5_368.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/_rels/system_5_368.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="system_5_371" Target="system_5_371.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
  <Relationship Id="system_5_383" Target="system_5_383.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
  <Relationship Id="system_5_438" Target="system_5_438.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/_rels/system_5_438.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="system_5_395" Target="system_5_395.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
  <Relationship Id="system_5_449" Target="system_5_449.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/_rels/system_6.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="system_6_373" Target="system_6_373.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/_rels/system_6_373.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="system_6_376" Target="system_6_376.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/_rels/system_root.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="system_1" Target="system_1.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
  <Relationship Id="system_2" Target="system_2.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/system_1.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[230, 1225, 1670, 2027]</P>
  <P Name="ZoomFactor">129</P>
  <P Name="SIDHighWatermark">276</P>
  <P Name="SIDPrevWatermark">272</P>
  <Block BlockType="Inport" Name="p" SID="1:231">
    <P Name="Position">[10, 103, 40, 117]</P>
    <P Name="ZOrder">323</P>
  </Block>
  <Block BlockType="M-S-Function" Name="Level-2 MATLAB&#xA;S-Function" SID="1:276">
    <PortCounts in="1" out="1"/>
    <P Name="Position">[140, 91, 205, 129]</P>
    <P Name="ZOrder">339</P>
    <P Name="FunctionName">sfunEvalMat</P>
    <P Name="Parameters">M, nIn, nOut</P>
  </Block>
  <Block BlockType="Reshape" Name="Reshape1" SID="1:275">
    <PortCounts in="1" out="1"/>
    <P Name="Position">[75, 98, 105, 122]</P>
    <P Name="ZOrder">338</P>
  </Block>
  <Block BlockType="Outport" Name="M(p)" SID="1:234">
    <P Name="Position">[240, 103, 270, 117]</P>
    <P Name="ZOrder">324</P>
  </Block>
  <Line>
    <P Name="ZOrder">13</P>
    <P Name="Src">1:276#out:1</P>
    <P Name="Dst">1:234#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">6</P>
    <P Name="Src">1:231#out:1</P>
    <P Name="Dst">1:275#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">12</P>
    <P Name="Src">1:275#out:1</P>
    <P Name="Dst">1:276#in:1</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/system_2.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[1707, 0, 3412, 1391]</P>
  <P Name="Open">on</P>
  <P Name="ZoomFactor">400</P>
  <Block BlockType="SubSystem" Name="Continuous Time&#xA;LPV System" SID="5">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[145, 213, 265, 282]</P>
    <P Name="ZOrder">306</P>
    <P Name="BlockKeywords">__PRM__SERIALIZED__DATA__:lpvss,LPVcore.lpvss,lpvlfr</P>
    <P Name="MaskHideContents">on</P>
    <P Name="ContentPreviewEnabled">on</P>
    <Mask SelfModifiable="on">
      <Type>Continuous Time LPV System</Type>
      <Display RunInitForIconRedraw="on">fprintf(&apos;LPV System&apos;)
port_label(&apos;input&apos;,1,&apos;u&apos;)
port_label(&apos;input&apos;,2,&apos;p&apos;)
port_label(&apos;output&apos;,1,&apos;y&apos;)
if stateOut
    port_label(&apos;output&apos;,2,&apos;x&apos;)
end</Display>
      <Description>Simulates continuous time LPV system.</Description>
      <Initialization>%% Add state-output if option is active
block = find_system(gcb,...
          &apos;MatchFilter&apos;, @Simulink.match.allVariants,...
          &apos;LookUnderMasks&apos;,&apos;on&apos;,...
          &apos;FollowLinks&apos;,&apos;on&apos;, ...
          &apos;Name&apos;,&apos;xout&apos;);
blockTerminator = find_system(gcb,...
          &apos;MatchFilter&apos;, @Simulink.match.allVariants,...
          &apos;LookUnderMasks&apos;,&apos;on&apos;,...
          &apos;FollowLinks&apos;,&apos;on&apos;, ...
          &apos;Name&apos;,&apos;state-terminator&apos;);

if ~stateOut
    if ~isempty(block)
        delete_block(block);
    end
    if isempty(blockTerminator)
        add_block(&apos;built-in/Terminator&apos;,[gcb,&apos;/state-terminator&apos;]);
    end
else
    if ~isempty(blockTerminator)
        delete_block(blockTerminator)
    end
    if isempty(block)
        add_block(&apos;built-in/Outport&apos;,[gcb,&apos;/xout&apos;]);
    end
end

% Check if system is affine or not
if any(P.Dzw ~= 0 , &quot;all&quot;)
    set_param([gcb, &apos;/G/Cz.x+Dzw.w+Dzu.u&apos;], &apos;LabelModeActiveChoice&apos;, &apos;full&apos;)
else
    set_param([gcb, &apos;/G/Cz.x+Dzw.w+Dzu.u&apos;], &apos;LabelModeActiveChoice&apos;, &apos;affine&apos;)
end

% &apos;Fix&apos; in case system is LTI, as simulink does not support empty signals
if P.Np == 0
    % Create system with non-empty Delta block 
    P = LPVcore.lpvlfr(0*preal(&apos;p&apos;,&apos;ct&apos;),blkdiag(0,P.G));
end</Initialization>
      <Help>The Continuous Time LPV System block simulates a LPV system represented by a LPVcore.lpvss or lpvlfr object (see &apos;help LPVcore.lpvss&apos; and &apos;help lpvlfr&apos;) for the input u and the scheduling parameter p.

Block inputs:
	u (double): The input to the LPV system.
	p (double): The scheduling parameter of the LPV system.

Block outputs:
	y (double): Output of the LPV system.</Help>
      <MaskParameter Name="P" Type="edit" Tunable="off">
        <Prompt>System:</Prompt>
        <Value>P</Value>
      </MaskParameter>
      <MaskParameter Name="x0" Type="edit" Tunable="off">
        <Prompt>x0:</Prompt>
        <Value>0</Value>
      </MaskParameter>
      <MaskParameter Name="stateOut" Type="checkbox" Tunable="off">
        <Prompt>State output</Prompt>
        <Value>off</Value>
      </MaskParameter>
      <DialogControl Type="Group" Name="DescriptionGroup">
        <Prompt>LPV System</Prompt>
        <DialogControl Type="Text" Name="Control1">
          <Prompt>Simulates continuous time LPV system  described as &lt;a href=&quot;matlab:help LPVcore.lpvss&quot;&gt;LPVcore.lpvss&lt;/a&gt; or &lt;a href=&quot;matlab:help lpvlfr&quot;&gt;lpvlfr&lt;/a&gt; object.</Prompt>
        </DialogControl>
      </DialogControl>
      <DialogControl Type="Group" Name="ParameterGroup">
        <Prompt>Simulink:studio:ToolBarParametersMenu</Prompt>
        <DialogControl Type="Edit" Name="P">
          <Prompt>System:</Prompt>
          <ControlOptions PromptLocation="left"/>
        </DialogControl>
        <DialogControl Type="Edit" Name="x0">
          <Prompt>x0:</Prompt>
          <ControlOptions Row="current" PromptLocation="left"/>
        </DialogControl>
      </DialogControl>
      <DialogControl Type="Group" Name="OptionGroup">
        <Prompt>Options</Prompt>
        <DialogControl Type="CheckBox" Name="stateOut">
          <Prompt>State output</Prompt>
        </DialogControl>
      </DialogControl>
    </Mask>
    <System Ref="system_5"/>
  </Block>
  <Block BlockType="SubSystem" Name="Discrete Time&#xA;LPV System" SID="6">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[320, 213, 440, 282]</P>
    <P Name="ZOrder">346</P>
    <P Name="HideAutomaticName">off</P>
    <P Name="BlockKeywords">__PRM__SERIALIZED__DATA__:lpvss,LPVcore.lpvss,lpvlfr</P>
    <P Name="MaskHideContents">on</P>
    <P Name="ContentPreviewEnabled">on</P>
    <Mask SelfModifiable="on">
      <Type>Discrete Time LPV System</Type>
      <Display RunInitForIconRedraw="on">fprintf(&apos;LPV System&apos;)
port_label(&apos;input&apos;,1,&apos;u&apos;)
port_label(&apos;input&apos;,2,&apos;p&apos;)
port_label(&apos;output&apos;,1,&apos;y&apos;)
if stateOut
    port_label(&apos;output&apos;,2,&apos;x&apos;)
end</Display>
      <Description>Simulates discrete time LPV system.</Description>
      <Initialization>%% Add state-output if option is active
block = find_system(gcb,...
          &apos;MatchFilter&apos;, @Simulink.match.allVariants,...
          &apos;LookUnderMasks&apos;,&apos;on&apos;,...
          &apos;FollowLinks&apos;,&apos;on&apos;, ...
          &apos;Name&apos;,&apos;xout&apos;);
blockTerminator = find_system(gcb,...
          &apos;MatchFilter&apos;, @Simulink.match.allVariants,...
          &apos;LookUnderMasks&apos;,&apos;on&apos;,...
          &apos;FollowLinks&apos;,&apos;on&apos;, ...
          &apos;Name&apos;,&apos;state-terminator&apos;);

if ~stateOut
    if ~isempty(block)
        delete_block(block);
    end
    if isempty(blockTerminator)
        add_block(&apos;built-in/Terminator&apos;,[gcb,&apos;/state-terminator&apos;]);
    end
else
    if ~isempty(blockTerminator)
        delete_block(blockTerminator)
    end
    if isempty(block)
        add_block(&apos;built-in/Outport&apos;,[gcb,&apos;/xout&apos;]);
    end
end

% Check if system is affine or not
if any(P.Dzw ~= 0 , &quot;all&quot;)
    set_param([gcb, &apos;/G/Cz.x+Dzw.w+Dzu.u&apos;], &apos;LabelModeActiveChoice&apos;, &apos;full&apos;)
else
    set_param([gcb, &apos;/G/Cz.x+Dzw.w+Dzu.u&apos;], &apos;LabelModeActiveChoice&apos;, &apos;affine&apos;)
end

% &apos;Fix&apos; in case system is LTI, as simulink does not support empty signals
if P.Np == 0
    % Create system with non-empty Delta block 
    P = LPVcore.lpvlfr(0*preal(&apos;p&apos;,&apos;dt&apos;),blkdiag(0,P.G));
end</Initialization>
      <Help>The Discrete Time LPV System block simulates a LPV system represented by a LPVcore.lpvss or lpvlfr object (see &apos;help LPVcore.lpvss&apos; and &apos;help lpvlfr&apos;) for the input u and the scheduling parameter p.

Block inputs:
	u (double): The input to the LPV system.
	p (double): The scheduling parameter of the LPV system.

Block outputs:
	y (double): Output of the LPV system.</Help>
      <MaskParameter Name="P" Type="edit" Tunable="off">
        <Prompt>System:</Prompt>
        <Value>P</Value>
      </MaskParameter>
      <MaskParameter Name="x0" Type="edit" Tunable="off">
        <Prompt>x0:</Prompt>
        <Value>0</Value>
      </MaskParameter>
      <MaskParameter Name="stateOut" Type="checkbox" Tunable="off">
        <Prompt>State output</Prompt>
        <Value>off</Value>
      </MaskParameter>
      <DialogControl Type="Group" Name="DescriptionGroup">
        <Prompt>LPV System</Prompt>
        <DialogControl Type="Text" Name="Control1">
          <Prompt>Simulates discrete time LPV system  described as &lt;a href=&quot;matlab:help LPVcore.lpvss&quot;&gt;LPVcore.lpvss&lt;/a&gt; or &lt;a href=&quot;matlab:help lpvlfr&quot;&gt;lpvlfr&lt;/a&gt; object.</Prompt>
        </DialogControl>
      </DialogControl>
      <DialogControl Type="Group" Name="ParameterGroup">
        <Prompt>Simulink:studio:ToolBarParametersMenu</Prompt>
        <DialogControl Type="Edit" Name="P">
          <Prompt>System:</Prompt>
          <ControlOptions PromptLocation="left"/>
        </DialogControl>
        <DialogControl Type="Edit" Name="x0">
          <Prompt>x0:</Prompt>
          <ControlOptions Row="current" PromptLocation="left"/>
        </DialogControl>
      </DialogControl>
      <DialogControl Type="Group" Name="OptionGroup">
        <Prompt>Options</Prompt>
        <DialogControl Type="CheckBox" Name="stateOut">
          <Prompt>State output</Prompt>
        </DialogControl>
      </DialogControl>
    </Mask>
    <System Ref="system_6"/>
  </Block>
  <Block BlockType="SubSystem" Name="Gridded LPV System" SID="44">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[145, 348, 265, 417]</P>
    <P Name="ZOrder">573</P>
    <P Name="Priority">1</P>
    <P Name="BlockKeywords">__PRM__SERIALIZED__DATA__:lpvgridss</P>
    <P Name="MaskHideContents">on</P>
    <P Name="ContentPreviewEnabled">on</P>
    <Mask SelfModifiable="on">
      <Type>Gridded LPV System</Type>
      <Display RunInitForIconRedraw="on">fprintf(&apos;Gridded\nLPV System&apos;)
port_label(&apos;input&apos;,1,&apos;u&apos;)
port_label(&apos;input&apos;,2,&apos;p&apos;)
port_label(&apos;output&apos;,1,&apos;y&apos;)
if stateOut
    port_label(&apos;output&apos;,2,&apos;x&apos;)
end</Display>
      <Description>Simulates gridded LPV system.</Description>
      <Initialization>    %% Add state-output if option is active
    block = find_system(gcb,...
              &apos;MatchFilter&apos;, @Simulink.match.allVariants,...
              &apos;LookUnderMasks&apos;,&apos;on&apos;,...
              &apos;FollowLinks&apos;,&apos;on&apos;, ...
              &apos;Name&apos;,&apos;xout&apos;);
    blockTerminator = find_system(gcb,...
              &apos;MatchFilter&apos;, @Simulink.match.allVariants,...
              &apos;LookUnderMasks&apos;,&apos;on&apos;,...
              &apos;FollowLinks&apos;,&apos;on&apos;, ...
              &apos;Name&apos;,&apos;state-terminator&apos;);
    
    if ~stateOut
        if ~isempty(block)
            delete_block(block);
        end
        if isempty(blockTerminator)
            add_block(&apos;built-in/Terminator&apos;,[gcb,&apos;/state-terminator&apos;]);
        end
    else
        if ~isempty(blockTerminator)
            delete_block(blockTerminator)
        end
        if isempty(block)
            add_block(&apos;built-in/Outport&apos;,[gcb,&apos;/xout&apos;]);
        end
    end

    %%
    set_param([gcb, &apos;/LPV System&apos;],&apos;IMethod&apos;,intpMethod);
    set_param([gcb, &apos;/LPV System&apos;],&apos;EMethod&apos;,expMethod);</Initialization>
      <Help>The Gridded LPV System block simulates a LPV system represented by a lpvgridss object (see &apos;help lpvgridss&apos;) for the input u and the scheduling parameter p.

Block inputs:
	u (double): The input to the LPV system.
	p (double): The scheduling parameter of the LPV system.

Block outputs:
	y (double): Output of the LPV system.</Help>
      <MaskParameter Name="P" Type="edit" Tunable="off">
        <Prompt>System:</Prompt>
        <Value>P</Value>
      </MaskParameter>
      <MaskParameter Name="x0" Type="edit">
        <Prompt>x0:</Prompt>
        <Value>0</Value>
      </MaskParameter>
      <MaskParameter Name="stateOut" Type="checkbox" Tunable="off">
        <Prompt>State output</Prompt>
        <Value>off</Value>
      </MaskParameter>
      <MaskParameter Name="intpMethod" Type="combobox" Evaluate="off" Tunable="off">
        <Prompt>Interpolation method:</Prompt>
        <Value>Linear</Value>
        <TypeOptions>
          <Option>Flat</Option>
          <Option>Nearest</Option>
          <Option>Linear</Option>
        </TypeOptions>
      </MaskParameter>
      <MaskParameter Name="expMethod" Type="combobox" Evaluate="off" Tunable="off">
        <Prompt>Extrapolation method:</Prompt>
        <Value>Clip</Value>
        <TypeOptions>
          <Option>Clip</Option>
          <Option>Linear</Option>
        </TypeOptions>
      </MaskParameter>
      <DialogControl Type="Group" Name="DescGroupVar">
        <Prompt>Gridded LPV System</Prompt>
        <DialogControl Type="Text" Name="DescTextVar">
          <Prompt>Simulates gridded LPV system described as &lt;a href=&quot;matlab:help lpvgridss&quot;&gt;lpvgridss&lt;/a&gt; object.</Prompt>
        </DialogControl>
      </DialogControl>
      <DialogControl Type="Group" Name="ParameterGroupVar">
        <Prompt>Parameters</Prompt>
        <DialogControl Type="Edit" Name="P">
          <Prompt>System:</Prompt>
          <ControlOptions PromptLocation="left"/>
        </DialogControl>
        <DialogControl Type="Edit" Name="x0">
          <Prompt>x0:</Prompt>
          <ControlOptions Row="current" PromptLocation="left"/>
        </DialogControl>
      </DialogControl>
      <DialogControl Type="Group" Name="Container3">
        <Prompt>Options</Prompt>
        <DialogControl Type="CheckBox" Name="stateOut">
          <Prompt>State output</Prompt>
        </DialogControl>
        <DialogControl Type="ComboBox" Name="intpMethod">
          <Prompt>Interpolation method:</Prompt>
          <ControlOptions HorizontalStretch="off" PromptLocation="left"/>
        </DialogControl>
        <DialogControl Type="ComboBox" Name="expMethod">
          <Prompt>Extrapolation method:</Prompt>
          <ControlOptions HorizontalStretch="off" PromptLocation="left"/>
        </DialogControl>
      </DialogControl>
    </Mask>
    <System Ref="system_44"/>
  </Block>
</System>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/system_44.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[1921, 225, 3322, 1019]</P>
  <P Name="ZoomFactor">175</P>
  <P Name="SIDHighWatermark">64</P>
  <Block BlockType="Inport" Name="u" SID="44:45">
    <P Name="Position">[-325, -12, -295, 2]</P>
    <P Name="ZOrder">567</P>
  </Block>
  <Block BlockType="Inport" Name="p" SID="44:46">
    <P Name="Position">[-325, 33, -295, 47]</P>
    <P Name="ZOrder">568</P>
    <P Name="Port">2</P>
  </Block>
  <Block BlockType="SubSystem" Name="LPV System" SID="44:47">
    <PortCounts in="2" out="2"/>
    <P Name="Position">[-210, -26, -80, 61]</P>
    <P Name="ZOrder">590</P>
    <P Name="Priority">2</P>
    <P Name="ContentPreviewEnabled">on</P>
    <Mask SelfModifiable="on">
      <Type>LPV Block</Type>
      <Display RunInitForIconRedraw="on">fprintf(&apos;LPV&apos;)
port_label(&apos;input&apos;, 1, &apos;u&apos;)
port_label(&apos;input&apos;, 2, &apos;par&apos;)
port_label(&apos;output&apos;, 1, &apos;y&apos;)
next_ = 2;

if OutputX
   port_label(&apos;output&apos;, next_, &apos;x&apos;)
   next_ = next_+1;
end

if OutputXdot
   port_label(&apos;output&apos;, next_, &apos;dx&apos;)
   next_ = next_+1;
end

if OutputLTI
   port_label(&apos;output&apos;, next_, &apos;ss&apos;)
   next_ = next_+1;
end

if OutputOP
   port_label(&apos;output&apos;, next_, &apos;offset&apos;)
end
</Display>
      <Description>Control:simulink:LPVMask1</Description>
      <Initialization>    sys = P.ModelArray;
    
    %% Convert grid to SamplingGrid format
    grid = P.SamplingGrid;
    gridPoints = struct2cell(grid);
    gridMesh = cell(length(gridPoints), 1);
    [gridMesh{:}] = ndgrid(gridPoints{:});
    samplingGrid = cell2struct(gridMesh, fieldnames(grid));
    sys.SamplingGrid = samplingGrid;

try
   % read data to initialize mask variables  
   Data =...
      controllib.internal.blocks.lpv.lpvmask(&apos;Initialize&apos;,gcb,...
      sys, uOffset, yOffset, xOffset, dxOffset, x0,...
      AFixed, BFixed, CFixed,DFixed,...
      uDelayFixed, yDelayFixed,iDelayFixed,...
      sysFixedOption,sysFixed, IMethod, EMethod,...
      IndexSearch, IndexBegin,opEquilOption,...
      InitBufferSize,SimMode,DataType);
   
   % update contents
   model = bdroot;
   df = get_param(model,&apos;dirty&apos;);
   sz = size(sys); ArraySize = sz(3:end);   
   controllib.internal.blocks.lpv.lpvmask(&apos;UpdateDiagram&apos;,gcb, Data,...
      OutputX, OutputXdot, OutputLTI, OutputOP, FixedBuffer);
   try
      % Attempt to modify locked library -&gt; error
      set_param(model,&apos;dirty&apos;,df)
   end
catch ME
   sys = [];  IC = [];  
   rethrow(ME)
end
</Initialization>
      <Help>eval(&apos;helpview(fullfile(docroot,&apos;&apos;toolbox&apos;&apos;,&apos;&apos;control&apos;&apos;,&apos;&apos;control.map&apos;&apos;),&apos;&apos;LPVSystemBlock&apos;&apos;)&apos;)</Help>
      <MaskParameter Name="P" Type="edit">
        <Prompt>System:</Prompt>
        <Value>P</Value>
      </MaskParameter>
      <MaskParameter Name="x0" Type="edit">
        <Prompt>Initial condition</Prompt>
        <Value>x0</Value>
      </MaskParameter>
      <MaskParameter Name="uOffset" Type="edit">
        <Prompt>Control:simulink:LPVMask8</Prompt>
        <Value>0</Value>
      </MaskParameter>
      <MaskParameter Name="yOffset" Type="edit">
        <Prompt>Control:simulink:LPVMask9</Prompt>
        <Value>0</Value>
      </MaskParameter>
      <MaskParameter Name="xOffset" Type="edit">
        <Prompt>Control:simulink:LPVMask10</Prompt>
        <Value>0</Value>
      </MaskParameter>
      <MaskParameter Name="opEquilOption" Type="checkbox">
        <Prompt>Control:simulink:LPVMask11b</Prompt>
        <Value>on</Value>
        <Callback>controllib.internal.blocks.lpv.lpvmask(&apos;MaskOPEquilOption&apos;,gcb)</Callback>
      </MaskParameter>
      <MaskParameter Name="dxOffset" Type="edit" Visible="off">
        <Prompt>Control:simulink:LPVMask11c</Prompt>
        <Value>0</Value>
      </MaskParameter>
      <MaskParameter Name="sysFixedOption" Type="popup">
        <Value>Use the first model in state-space array</Value>
        <Callback>controllib.internal.blocks.lpv.lpvmask(&apos;MaskSysFixedOption&apos;,gcb)</Callback>
        <TypeOptions>
          <Option>Control:simulink:LPVMask16</Option>
          <Option>Control:simulink:LPVMask17</Option>
        </TypeOptions>
      </MaskParameter>
      <MaskParameter Name="sysFixed" Type="edit" Enabled="off">
        <Prompt>Control:simulink:LPVMask18</Prompt>
        <Value>[]</Value>
      </MaskParameter>
      <MaskParameter Name="AFixed" Type="edit">
        <Prompt>Control:simulink:LPVMask31</Prompt>
        <Value>0</Value>
      </MaskParameter>
      <MaskParameter Name="BFixed" Type="edit">
        <Prompt>Control:simulink:LPVMask32</Prompt>
        <Value>0</Value>
      </MaskParameter>
      <MaskParameter Name="CFixed" Type="edit">
        <Prompt>Control:simulink:LPVMask33</Prompt>
        <Value>0</Value>
      </MaskParameter>
      <MaskParameter Name="DFixed" Type="edit">
        <Prompt>Control:simulink:LPVMask34</Prompt>
        <Value>0</Value>
      </MaskParameter>
      <MaskParameter Name="uDelayFixed" Type="edit">
        <Prompt>Control:simulink:LPVMask35</Prompt>
        <Value>0</Value>
      </MaskParameter>
      <MaskParameter Name="yDelayFixed" Type="edit">
        <Prompt>Control:simulink:LPVMask36</Prompt>
        <Value>0</Value>
      </MaskParameter>
      <MaskParameter Name="iDelayFixed" Type="edit">
        <Prompt>Control:simulink:LPVMask37</Prompt>
        <Value>0</Value>
      </MaskParameter>
      <MaskParameter Name="IMethod" Type="popup">
        <Prompt>Control:simulink:LPVMask23</Prompt>
        <Value>Linear</Value>
        <TypeOptions>
          <Option>Flat</Option>
          <Option>Nearest</Option>
          <Option>Linear</Option>
        </TypeOptions>
      </MaskParameter>
      <MaskParameter Name="EMethod" Type="popup">
        <Prompt>Control:simulink:LPVMask24</Prompt>
        <Value>Clip</Value>
        <TypeOptions>
          <Option>Clip</Option>
          <Option>Linear</Option>
        </TypeOptions>
      </MaskParameter>
      <MaskParameter Name="IndexSearch" Type="popup">
        <Prompt>Control:simulink:LPVMask25</Prompt>
        <Value>Binary search</Value>
        <TypeOptions>
          <Option>Binary search</Option>
          <Option>Linear search</Option>
        </TypeOptions>
      </MaskParameter>
      <MaskParameter Name="IndexBegin" Type="checkbox">
        <Prompt>Control:simulink:LPVMask26</Prompt>
        <Value>on</Value>
      </MaskParameter>
      <MaskParameter Name="OutputX" Type="checkbox">
        <Prompt>Control:simulink:LPVMask27</Prompt>
        <Value>on</Value>
      </MaskParameter>
      <MaskParameter Name="OutputXdot" Type="checkbox">
        <Prompt>Control:simulink:LPVMask28</Prompt>
        <Value>off</Value>
      </MaskParameter>
      <MaskParameter Name="OutputLTI" Type="checkbox">
        <Prompt>Control:simulink:LPVMask29</Prompt>
        <Value>off</Value>
      </MaskParameter>
      <MaskParameter Name="OutputOP" Type="checkbox">
        <Prompt>Control:simulink:LPVMask30</Prompt>
        <Value>off</Value>
      </MaskParameter>
      <MaskParameter Name="DataType" Type="popup" Enabled="off">
        <Prompt>Control:simulink:LPVMask40</Prompt>
        <Value>double</Value>
        <TypeOptions>
          <Option>double</Option>
          <Option>single</Option>
        </TypeOptions>
      </MaskParameter>
      <MaskParameter Name="SimMode" Type="popup" Internal="on" Visible="off">
        <Prompt>Control:simulink:LPVMask41</Prompt>
        <Value>Interpreted execution</Value>
        <TypeOptions>
          <Option>Interpreted execution</Option>
          <Option>Code generation</Option>
        </TypeOptions>
      </MaskParameter>
      <MaskParameter Name="InitBufferSize" Type="edit">
        <Prompt>Control:simulink:LPVMask42</Prompt>
        <Value>1024</Value>
      </MaskParameter>
      <MaskParameter Name="FixedBuffer" Type="checkbox" Evaluate="off">
        <Prompt>Control:simulink:LPVMask44</Prompt>
        <Value>off</Value>
      </MaskParameter>
      <DialogControl Type="Group" Name="DescGroupVar">
        <Prompt>%&lt;MaskType&gt;</Prompt>
        <DialogControl Type="Text" Name="DescTextVar">
          <Prompt>%&lt;MaskDescription&gt;</Prompt>
        </DialogControl>
      </DialogControl>
      <DialogControl Type="TabContainer" Name="Container3">
        <DialogControl Type="Tab" Name="Container4">
          <Prompt>Control:simulink:LPVMask2</Prompt>
          <DialogControl Type="Group" Name="Container16">
            <Prompt>System stuff</Prompt>
            <DialogControl Type="Edit" Name="P">
              <Prompt>System:</Prompt>
              <ControlOptions PromptLocation="left"/>
            </DialogControl>
            <DialogControl Type="Edit" Name="x0">
              <Prompt>Initial condition</Prompt>
              <ControlOptions PromptLocation="left"/>
            </DialogControl>
          </DialogControl>
          <DialogControl Type="Group" Name="Container6">
            <Prompt>Control:simulink:LPVMask7</Prompt>
            <DialogControl Type="Edit" Name="uOffset">
              <Prompt>Input offset:</Prompt>
              <ControlOptions PromptLocation="left"/>
            </DialogControl>
            <DialogControl Type="Edit" Name="yOffset">
              <Prompt>Output offset:</Prompt>
              <ControlOptions PromptLocation="left"/>
            </DialogControl>
            <DialogControl Type="Edit" Name="xOffset">
              <Prompt>State offset:</Prompt>
              <ControlOptions PromptLocation="left"/>
            </DialogControl>
            <DialogControl Type="Text" Name="Control6"/>
            <DialogControl Type="Text" Name="Control5">
              <Prompt>Control:simulink:LPVMask11a</Prompt>
            </DialogControl>
            <DialogControl Type="CheckBox" Name="opEquilOption">
              <Prompt>Assume equilibrium operating conditions</Prompt>
            </DialogControl>
            <DialogControl Type="Edit" Name="dxOffset">
              <Prompt>Offset value:</Prompt>
              <ControlOptions PromptLocation="left"/>
            </DialogControl>
          </DialogControl>
        </DialogControl>
        <DialogControl Type="Tab" Name="Container7">
          <Prompt>Control:simulink:LPVMask5</Prompt>
          <DialogControl Type="Text" Name="Control2">
            <Prompt>Control:simulink:LPVMask12</Prompt>
          </DialogControl>
          <DialogControl Type="Group" Name="Container9">
            <Prompt>Control:simulink:LPVMask15</Prompt>
            <DialogControl Type="Popup" Name="sysFixedOption">
              <ControlOptions PromptLocation="left"/>
            </DialogControl>
            <DialogControl Type="Edit" Name="sysFixed">
              <Prompt>State space model:</Prompt>
              <ControlOptions PromptLocation="left"/>
            </DialogControl>
          </DialogControl>
          <DialogControl Type="Group" Name="Container10">
            <Prompt>Control:simulink:LPVMask19</Prompt>
            <DialogControl Type="Text" Name="Control4">
              <Prompt>Control:simulink:LPVMask22</Prompt>
            </DialogControl>
            <DialogControl Type="Group" Name="Container11">
              <Prompt>Control:simulink:LPVMask20</Prompt>
              <DialogControl Type="Edit" Name="AFixed">
                <Prompt>A matrix:</Prompt>
                <ControlOptions PromptLocation="left"/>
              </DialogControl>
              <DialogControl Type="Edit" Name="BFixed">
                <Prompt>B matrix:</Prompt>
                <ControlOptions Row="current" PromptLocation="left"/>
              </DialogControl>
              <DialogControl Type="Edit" Name="CFixed">
                <Prompt>C matrix:</Prompt>
                <ControlOptions PromptLocation="left"/>
              </DialogControl>
              <DialogControl Type="Edit" Name="DFixed">
                <Prompt>D matrix:</Prompt>
                <ControlOptions Row="current" PromptLocation="left"/>
              </DialogControl>
            </DialogControl>
            <DialogControl Type="Group" Name="Container12">
              <Prompt>Control:simulink:LPVMask21</Prompt>
              <DialogControl Type="Edit" Name="uDelayFixed">
                <Prompt>Input delay:</Prompt>
                <ControlOptions PromptLocation="left"/>
              </DialogControl>
              <DialogControl Type="Edit" Name="yDelayFixed">
                <Prompt>Output delay:</Prompt>
                <ControlOptions Row="current" PromptLocation="left"/>
              </DialogControl>
              <DialogControl Type="Edit" Name="iDelayFixed">
                <Prompt>Internal delay:</Prompt>
                <ControlOptions PromptLocation="left"/>
              </DialogControl>
            </DialogControl>
          </DialogControl>
        </DialogControl>
        <DialogControl Type="Tab" Name="Container13">
          <Prompt>Control:simulink:LPVMask3</Prompt>
          <DialogControl Type="Popup" Name="IMethod">
            <Prompt>Interpolation method:</Prompt>
            <ControlOptions PromptLocation="left"/>
          </DialogControl>
          <DialogControl Type="Popup" Name="EMethod">
            <Prompt>Extrapolation method:</Prompt>
            <ControlOptions PromptLocation="left"/>
          </DialogControl>
          <DialogControl Type="Popup" Name="IndexSearch">
            <Prompt>Index search method:</Prompt>
            <ControlOptions PromptLocation="left"/>
          </DialogControl>
          <DialogControl Type="CheckBox" Name="IndexBegin">
            <Prompt>Begin index search using previous index result</Prompt>
          </DialogControl>
        </DialogControl>
        <DialogControl Type="Tab" Name="Container14">
          <Prompt>Control:simulink:LPVMask4</Prompt>
          <DialogControl Type="Group" Name="Container15">
            <Prompt>Control:simulink:LPVMask38</Prompt>
            <DialogControl Type="CheckBox" Name="OutputX">
              <Prompt>Output states</Prompt>
            </DialogControl>
            <DialogControl Type="CheckBox" Name="OutputXdot">
              <Prompt>Output state derivatives (continuous-time) or updates (discrete-time)</Prompt>
            </DialogControl>
            <DialogControl Type="CheckBox" Name="OutputLTI">
              <Prompt>Output interpolated state-space data</Prompt>
            </DialogControl>
            <DialogControl Type="CheckBox" Name="OutputOP">
              <Prompt>Output interpolated offsets</Prompt>
            </DialogControl>
          </DialogControl>
        </DialogControl>
        <DialogControl Type="Tab" Name="Container17">
          <Prompt>Control:simulink:LPVMask39</Prompt>
          <DialogControl Type="Group" Name="Container18">
            <DialogControl Type="Popup" Name="DataType">
              <Prompt>Block data type (discrete-time case only):</Prompt>
              <ControlOptions PromptLocation="left"/>
            </DialogControl>
            <DialogControl Type="Popup" Name="SimMode">
              <Prompt>Simulation mode for MATLAB System blocks:</Prompt>
              <ControlOptions PromptLocation="left"/>
            </DialogControl>
            <DialogControl Type="Edit" Name="InitBufferSize">
              <Prompt>Initial buffer size for delays:</Prompt>
              <ControlOptions PromptLocation="left"/>
            </DialogControl>
            <DialogControl Type="CheckBox" Name="FixedBuffer">
              <Prompt>Use fixed buffer size</Prompt>
            </DialogControl>
          </DialogControl>
        </DialogControl>
      </DialogControl>
    </Mask>
    <System Ref="system_44_47"/>
  </Block>
  <Block BlockType="Terminator" Name="state-terminator" SID="44:56">
    <P Name="Position">[15, 15, 65, 65]</P>
    <P Name="ZOrder">587</P>
  </Block>
  <Block BlockType="Outport" Name="y" SID="44:48">
    <P Name="Position">[20, -12, 50, 2]</P>
    <P Name="ZOrder">569</P>
  </Block>
  <Line>
    <P Name="ZOrder">9</P>
    <P Name="Src">44:45#out:1</P>
    <P Name="Dst">44:47#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">11</P>
    <P Name="Src">44:46#out:1</P>
    <P Name="Dst">44:47#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">12</P>
    <P Name="Src">44:47#out:1</P>
    <P Name="Dst">44:48#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">10</P>
    <P Name="Src">44:47#out:2</P>
    <P Name="Dst">44:56#in:1</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/system_44_47.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[1921, 225, 3322, 1019]</P>
  <P Name="SIDHighWatermark">219</P>
  <P Name="SIDPrevWatermark">117</P>
  <Block BlockType="Inport" Name="u" SID="44:47:11">
    <P Name="Position">[35, 418, 65, 432]</P>
    <P Name="ZOrder">12</P>
  </Block>
  <Block BlockType="Inport" Name="par" SID="44:47:12">
    <P Name="Position">[25, 233, 55, 247]</P>
    <P Name="ZOrder">13</P>
    <P Name="Port">2</P>
    <P Name="PortDimensions">2</P>
  </Block>
  <Block BlockType="SubSystem" Name="Interpolator" SID="44:47:208">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[435, 68, 580, 212]</P>
    <P Name="ZOrder">532</P>
    <P Name="ContentPreviewEnabled">on</P>
    <System Ref="system_44_47_208"/>
  </Block>
  <Block BlockType="Reference" Name="LTV" SID="44:47:216">
    <PortCounts in="1" out="5"/>
    <P Name="Position">[635, 68, 780, 212]</P>
    <P Name="ZOrder">533</P>
    <P Name="LibraryVersion">7.0</P>
    <P Name="SourceBlock">cstextras/LTV Model</P>
    <P Name="SourceType">LTV Model</P>
    <InstanceData>
      <P Name="RTWMemSecFuncInitTerm">Inherit from model</P>
      <P Name="RTWMemSecFuncExecute">Inherit from model</P>
      <P Name="RTWMemSecDataConstants">Inherit from model</P>
      <P Name="RTWMemSecDataInternal">Inherit from model</P>
      <P Name="RTWMemSecDataParameters">Inherit from model</P>
      <P Name="ContentPreviewEnabled">off</P>
      <P Name="ModelType">Continuous Time</P>
      <P Name="Ts">0</P>
      <P Name="IsSingle">off</P>
      <P Name="AValue">Data.Nominal.A</P>
      <P Name="AFixed">find(Data.Fixed.A)</P>
      <P Name="BValue">Data.Nominal.B</P>
      <P Name="BFixed">find(Data.Fixed.B)</P>
      <P Name="CValue">Data.Nominal.C</P>
      <P Name="CFixed">find(Data.Fixed.C)</P>
      <P Name="DValue">Data.Nominal.D</P>
      <P Name="DFixed">find(Data.Fixed.D)</P>
      <P Name="ExternalX0">off</P>
      <P Name="X0Value">Data.x0</P>
      <P Name="XdotOffsetValue">Data.Nominal.dxOffset</P>
      <P Name="XdotOffsetFixed">find(Data.Fixed.dxOffset)</P>
      <P Name="XOffsetValue">Data.Nominal.xOffset</P>
      <P Name="XOffsetFixed">find(Data.Fixed.xOffset)</P>
      <P Name="InputOffsetValue">Data.Nominal.uOffset</P>
      <P Name="InputOffsetFixed">Data.Fixed.uOffset</P>
      <P Name="OutputOffsetValue">Data.Nominal.yOffset</P>
      <P Name="OutputOffsetFixed">Data.Fixed.yOffset</P>
      <P Name="InputDelayValue">Data.Nominal.uDelay</P>
      <P Name="InputDelayFixed">find(Data.Fixed.uDelay)</P>
      <P Name="InputTdMax">1</P>
      <P Name="OutputDelayValue">Data.Nominal.yDelay</P>
      <P Name="OutputDelayFixed">find(Data.Fixed.yDelay)</P>
      <P Name="OutputTdMax">1</P>
      <P Name="InternalDelayValue">Data.Nominal.iDelay</P>
      <P Name="InternalDelayFixed">find(Data.Fixed.iDelay)</P>
      <P Name="InternalTdMax">1</P>
      <P Name="InternalTdMin">0</P>
      <P Name="DelayBufferSize">Data.DelayBufferSize</P>
      <P Name="FixedBuffer">off</P>
      <P Name="OutputSS">off</P>
      <P Name="OutputOP">off</P>
    </InstanceData>
  </Block>
  <Block BlockType="PreLookup" Name="Prelookup1" SID="44:47:206">
    <PortCounts in="1" out="2"/>
    <P Name="Position">[175, 145, 275, 220]</P>
    <P Name="ZOrder">530</P>
    <P Name="InputPortMap">u0</P>
    <P Name="BreakpointsData">Data.Par{1}</P>
    <P Name="BeginIndexSearchUsingPreviousIndexResult">on</P>
    <P Name="UseLastBreakpoint">on</P>
  </Block>
  <Block BlockType="PreLookup" Name="Prelookup2" SID="44:47:207">
    <PortCounts in="1" out="2"/>
    <P Name="Position">[175, 255, 275, 330]</P>
    <P Name="ZOrder">531</P>
    <P Name="InputPortMap">u0</P>
    <P Name="BreakpointsData">Data.Par{2}</P>
    <P Name="BeginIndexSearchUsingPreviousIndexResult">on</P>
    <P Name="UseLastBreakpoint">on</P>
  </Block>
  <Block BlockType="Reshape" Name="Reshape_x" SID="44:47:40">
    <PortCounts in="1" out="1"/>
    <P Name="Position">[850, 153, 880, 167]</P>
    <P Name="ZOrder">20</P>
  </Block>
  <Block BlockType="Reshape" Name="Reshape_y" SID="44:47:39">
    <PortCounts in="1" out="1"/>
    <P Name="Position">[850, 94, 880, 106]</P>
    <P Name="ZOrder">19</P>
  </Block>
  <Block BlockType="Mux" Name="fMux" SID="44:47:204">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[380, 139, 385, 346]</P>
    <P Name="ZOrder">528</P>
    <P Name="Inputs">2</P>
    <P Name="DisplayOption">bar</P>
  </Block>
  <Block BlockType="Mux" Name="kMux" SID="44:47:203">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[320, 139, 325, 346]</P>
    <P Name="ZOrder">527</P>
    <P Name="Inputs">2</P>
    <P Name="DisplayOption">bar</P>
  </Block>
  <Block BlockType="Terminator" Name="offsetTerm" SID="44:47:219">
    <P Name="Position">[905, 333, 935, 347]</P>
    <P Name="ZOrder">536</P>
  </Block>
  <Block BlockType="Demux" Name="parDemux" SID="44:47:205">
    <PortCounts in="1" out="2"/>
    <P Name="Position">[135, 139, 140, 346]</P>
    <P Name="ZOrder">529</P>
    <P Name="Outputs">2</P>
  </Block>
  <Block BlockType="Terminator" Name="ssTerm" SID="44:47:218">
    <P Name="Position">[905, 273, 935, 287]</P>
    <P Name="ZOrder">535</P>
  </Block>
  <Block BlockType="Terminator" Name="xdotTerm" SID="44:47:217">
    <P Name="Position">[905, 213, 935, 227]</P>
    <P Name="ZOrder">534</P>
  </Block>
  <Block BlockType="Outport" Name="y" SID="44:47:13">
    <P Name="Position">[905, 93, 935, 107]</P>
    <P Name="ZOrder">14</P>
    <P Name="VectorParamsAs1DForOutWhenUnconnected">off</P>
  </Block>
  <Block BlockType="Outport" Name="x" SID="44:47:28">
    <P Name="Position">[905, 153, 935, 167]</P>
    <P Name="ZOrder">15</P>
    <P Name="Port">2</P>
    <P Name="VectorParamsAs1DForOutWhenUnconnected">off</P>
  </Block>
  <Line>
    <P Name="ZOrder">225</P>
    <P Name="Src">44:47:12#out:1</P>
    <P Name="Dst">44:47:205#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">226</P>
    <P Name="Src">44:47:206#out:1</P>
    <P Name="Points">[10, 0; 0, 25]</P>
    <P Name="Dst">44:47:203#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">227</P>
    <P Name="Src">44:47:206#out:2</P>
    <P Name="Points">[20, 0; 0, -70; 65, 0]</P>
    <P Name="Dst">44:47:204#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">228</P>
    <P Name="Src">44:47:205#out:1</P>
    <P Name="Points">[5, 0; 0, -5]</P>
    <P Name="Dst">44:47:206#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">229</P>
    <P Name="Src">44:47:207#out:1</P>
    <P Name="Points">[10, 0; 0, 15]</P>
    <P Name="Dst">44:47:203#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">230</P>
    <P Name="Src">44:47:207#out:2</P>
    <P Name="Points">[35, 0; 0, 40; 50, 0]</P>
    <P Name="Dst">44:47:204#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">231</P>
    <P Name="Src">44:47:205#out:2</P>
    <P Name="Points">[5, 0; 0, 5]</P>
    <P Name="Dst">44:47:207#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">232</P>
    <P Name="Src">44:47:203#out:1</P>
    <P Name="Dst">44:47:208#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">233</P>
    <P Name="Src">44:47:204#out:1</P>
    <P Name="Dst">44:47:208#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">234</P>
    <P Name="Src">44:47:208#out:1</P>
    <P Name="Dst">44:47:216#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">235</P>
    <P Name="Src">44:47:11#out:1</P>
    <P Name="Points">[550, 0; 10, -250]</P>
  </Line>
  <Line>
    <P Name="ZOrder">236</P>
    <P Name="Src">44:47:39#out:1</P>
    <P Name="Dst">44:47:13#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">237</P>
    <P Name="Src">44:47:216#out:1</P>
    <P Name="Points">[25, 0; 0, 20]</P>
    <P Name="Dst">44:47:39#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">238</P>
    <P Name="Src">44:47:40#out:1</P>
    <P Name="Dst">44:47:28#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">239</P>
    <P Name="Src">44:47:216#out:2</P>
    <P Name="Points">[25, 0; 0, 50]</P>
    <P Name="Dst">44:47:40#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">240</P>
    <P Name="Src">44:47:216#out:3</P>
    <P Name="Points">[15, 0; 0, 80]</P>
    <P Name="Dst">44:47:217#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">241</P>
    <P Name="Src">44:47:216#out:4</P>
    <P Name="Points">[5, 0; 0, 110]</P>
    <P Name="Dst">44:47:218#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">242</P>
    <P Name="Src">44:47:216#out:5</P>
    <P Name="Points">[0, 70; -5, 0; 0, 70]</P>
    <P Name="Dst">44:47:219#in:1</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/system_44_47_208.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[0, 0, 0, 0]</P>
  <Block BlockType="Inport" Name="k" SID="44:47:209">
    <P Name="Position">[65, 168, 95, 182]</P>
    <P Name="ZOrder">1</P>
  </Block>
  <Block BlockType="Inport" Name="f" SID="44:47:210">
    <P Name="Position">[65, 208, 95, 222]</P>
    <P Name="ZOrder">2</P>
    <P Name="Port">2</P>
  </Block>
  <Block BlockType="Reference" Name="RegularOrthotope" SID="44:47:211">
    <PortCounts in="2" out="2"/>
    <P Name="Position">[135, 155, 280, 235]</P>
    <P Name="ZOrder">477</P>
    <P Name="LibraryVersion">7.0</P>
    <P Name="SourceBlock">cstextras/RegularOrthotope</P>
    <P Name="SourceType">controllib.internal.blocks.lpv.RegularOrthotope</P>
    <InstanceData>
      <P Name="WeightDataType">double</P>
      <P Name="EMethod">Clip</P>
      <P Name="GridSize">uint32(Data.ArraySize)</P>
      <P Name="SimulateUsing">Interpreted execution</P>
    </InstanceData>
  </Block>
  <Block BlockType="Constant" Name="arrayA" SID="44:47:212">
    <P Name="Position">[395, 40, 440, 60]</P>
    <P Name="ZOrder">478</P>
    <P Name="Value">Data.Interp.A</P>
    <P Name="VectorParams1D">off</P>
    <P Name="SampleTime">-1</P>
  </Block>
  <Block BlockType="Selector" Name="selectA" SID="44:47:213">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[480, 43, 545, 72]</P>
    <P Name="ZOrder">479</P>
    <P Name="NumberOfDimensions">2</P>
    <P Name="IndexOptions">Starting index (dialog),Index vector (port)</P>
    <P Name="Indices">1,1</P>
    <P Name="OutputSizes">size(Data.Interp.A,1),1</P>
  </Block>
  <Block BlockType="Product" Name="vecA*Weight" SID="44:47:214">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[605, 38, 650, 67]</P>
    <P Name="ZOrder">480</P>
    <P Name="Multiplication">Matrix(*)</P>
  </Block>
  <Block BlockType="Outport" Name="A" SID="44:47:215">
    <P Name="Position">[785, 47, 820, 63]</P>
    <P Name="ZOrder">481</P>
  </Block>
  <Line>
    <P Name="ZOrder">1</P>
    <P Name="Src">44:47:209#out:1</P>
    <P Name="Dst">44:47:211#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">2</P>
    <P Name="Src">44:47:210#out:1</P>
    <P Name="Dst">44:47:211#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">3</P>
    <P Name="Src">44:47:212#out:1</P>
    <P Name="Dst">44:47:213#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">4</P>
    <P Name="Src">44:47:211#out:1</P>
    <P Name="Points">[90, 0; 0, -110]</P>
    <P Name="Dst">44:47:213#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">5</P>
    <P Name="Src">44:47:213#out:1</P>
    <P Name="Points">[20, 0; 0, -15]</P>
    <P Name="Dst">44:47:214#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">6</P>
    <P Name="Src">44:47:211#out:2</P>
    <P Name="Points">[305, 0]</P>
    <P Name="Dst">44:47:214#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">7</P>
    <P Name="Src">44:47:214#out:1</P>
    <P Name="Dst">44:47:215#in:1</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/system_5.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[2317, 303, 3718, 1097]</P>
  <P Name="ZoomFactor">108</P>
  <P Name="SIDHighWatermark">467</P>
  <P Name="SIDPrevWatermark">364</P>
  <Block BlockType="Inport" Name="u" SID="5:146">
    <P Name="Position">[-335, 53, -305, 67]</P>
    <P Name="ZOrder">287</P>
  </Block>
  <Block BlockType="Inport" Name="p" SID="5:147">
    <P Name="Position">[-177, -135, -163, -105]</P>
    <P Name="ZOrder">291</P>
    <P Name="BlockRotation">270</P>
    <P Name="BlockMirror">on</P>
    <P Name="NameLocation">left</P>
    <P Name="Port">2</P>
  </Block>
  <Block BlockType="SubSystem" Name="Delta(p)" SID="5:367">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[-200, -85, -140, -25]</P>
    <P Name="ZOrder">380</P>
    <P Name="BlockRotation">180</P>
    <P Name="ContentPreviewEnabled">on</P>
    <P Name="PortSchema">{&quot;entries&quot;:[{&quot;content&quot;:{&quot;sides&quot;:[{&quot;content&quot;:{&quot;connectorIds&quot;:[&quot;In1&quot;]},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;40b17919-8477-4d5a-bc1e-07124560e0a8&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[&quot;Out1&quot;],&quot;side&quot;:&quot;RIGHT&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;7a9266a5-a008-4440-9d20-97e11119cc78&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[],&quot;side&quot;:&quot;TOP&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;31a76025-289d-4dd3-b5a5-f1250f01b9a0&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[&quot;In2&quot;],&quot;side&quot;:&quot;BOTTOM&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;e94679d6-bb1b-4760-a84e-ace825484444&quot;}]},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedConnector&quot;,&quot;uuid&quot;:&quot;6d9e1dd3-84ed-4af3-8c83-c495de9c3e59&quot;}],&quot;packageUris&quot;:[&quot;http://schema.mathworks.com/mf0/Connector/19700101&quot;],&quot;version&quot;:&quot;1.0&quot;}</P>
    <System Ref="system_5_367"/>
  </Block>
  <Block BlockType="SubSystem" Name="G" SID="5:368">
    <PortCounts in="2" out="3"/>
    <P Name="Position">[-225, -1, -120, 81]</P>
    <P Name="ZOrder">379</P>
    <P Name="ContentPreviewEnabled">on</P>
    <System Ref="system_5_368"/>
  </Block>
  <Block BlockType="SignalSpecification" Name="Signal Specification" SID="5:364">
    <P Name="Position">[-45, 25, -10, 55]</P>
    <P Name="ZOrder">362</P>
    <P Name="Dimensions">P.Nx</P>
  </Block>
  <Block BlockType="SignalSpecification" Name="Signal Specification1" SID="5:462">
    <P Name="Position">[-100, 50, -65, 80]</P>
    <P Name="ZOrder">384</P>
    <P Name="Dimensions">P.Ny</P>
  </Block>
  <Block BlockType="SignalSpecification" Name="Signal Specification2" SID="5:463">
    <P Name="Position">[-280, 45, -245, 75]</P>
    <P Name="ZOrder">385</P>
    <P Name="Dimensions">P.Nu</P>
  </Block>
  <Block BlockType="SignalSpecification" Name="Signal Specification3" SID="5:464">
    <P Name="Position">[-108, -30, -72, -15]</P>
    <P Name="ZOrder">386</P>
    <P Name="BlockRotation">270</P>
    <P Name="NameLocation">right</P>
    <P Name="Dimensions">P.Nz</P>
  </Block>
  <Block BlockType="SignalSpecification" Name="Signal Specification4" SID="5:465">
    <P Name="Position">[-273, -25, -237, -10]</P>
    <P Name="ZOrder">387</P>
    <P Name="BlockRotation">270</P>
    <P Name="BlockMirror">on</P>
    <P Name="NameLocation">left</P>
    <P Name="Dimensions">P.Nw</P>
  </Block>
  <Block BlockType="Terminator" Name="state-terminator" SID="5:467">
    <P Name="Position">[15, 15, 65, 65]</P>
    <P Name="ZOrder">389</P>
  </Block>
  <Block BlockType="Outport" Name="y" SID="5:178">
    <P Name="Position">[-45, 58, -15, 72]</P>
    <P Name="ZOrder">289</P>
    <P Name="PortDimensions">P.Ny</P>
  </Block>
  <Line>
    <P Name="ZOrder">13</P>
    <P Name="Src">5:368#out:2</P>
    <P Name="Dst">5:364#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">14</P>
    <P Name="Src">5:368#out:3</P>
    <P Name="Dst">5:462#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">12</P>
    <P Name="Src">5:147#out:1</P>
    <P Name="Dst">5:367#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">5</P>
    <P Name="Src">5:364#out:1</P>
    <P Name="Dst">5:467#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">7</P>
    <P Name="Src">5:368#out:1</P>
    <P Name="Points">[25, 0]</P>
    <P Name="Dst">5:464#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">9</P>
    <P Name="Src">5:367#out:1</P>
    <P Name="Points">[-50, 0]</P>
    <P Name="Dst">5:465#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">11</P>
    <P Name="Src">5:146#out:1</P>
    <P Name="Dst">5:463#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">20</P>
    <P Name="Src">5:462#out:1</P>
    <P Name="Dst">5:178#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">21</P>
    <P Name="Src">5:463#out:1</P>
    <P Name="Dst">5:368#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">22</P>
    <P Name="Src">5:464#out:1</P>
    <P Name="Points">[0, -20]</P>
    <P Name="Dst">5:367#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">23</P>
    <P Name="Src">5:465#out:1</P>
    <P Name="Points">[0, 25]</P>
    <P Name="Dst">5:368#in:1</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/system_5_367.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[2333, 299, 3600, 1093]</P>
  <Block BlockType="Inport" Name="z" SID="5:410">
    <P Name="Position">[95, 73, 125, 87]</P>
    <P Name="ZOrder">375</P>
  </Block>
  <Block BlockType="Inport" Name="p" SID="5:411">
    <P Name="Position">[20, 38, 50, 52]</P>
    <P Name="ZOrder">374</P>
    <P Name="Port">2</P>
  </Block>
  <Block BlockType="Reference" Name="Parameter-Varying&#xA;Matrix" SID="5:412">
    <PortCounts in="1" out="1"/>
    <P Name="Position">[85, 23, 135, 67]</P>
    <P Name="ZOrder">378</P>
    <P Name="NameLocation">top</P>
    <P Name="LibraryVersion">5.0</P>
    <P Name="SourceBlock">$bdroot/Parameter-Varying
Matrix</P>
    <P Name="SourceType">Parameter-Varying Matrix</P>
    <InstanceData>
      <P Name="RTWMemSecFuncInitTerm">Inherit from model</P>
      <P Name="RTWMemSecFuncExecute">Inherit from model</P>
      <P Name="RTWMemSecDataConstants">Inherit from model</P>
      <P Name="RTWMemSecDataInternal">Inherit from model</P>
      <P Name="RTWMemSecDataParameters">Inherit from model</P>
      <P Name="ContentPreviewEnabled">on</P>
      <P Name="M">P.Delta</P>
    </InstanceData>
  </Block>
  <Block BlockType="Product" Name="Product" SID="5:413">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[175, 29, 215, 96]</P>
    <P Name="ZOrder">373</P>
    <P Name="Multiplication">Matrix(*)</P>
    <PortProperties>
      <Port Type="out" Index="1">
        <P Name="Name">w</P>
      </Port>
    </PortProperties>
  </Block>
  <Block BlockType="Outport" Name="w" SID="5:414">
    <P Name="Position">[275, 58, 305, 72]</P>
    <P Name="ZOrder">376</P>
  </Block>
  <Line>
    <P Name="Name">w</P>
    <P Name="ZOrder">1</P>
    <P Name="Labels">[1, 1]</P>
    <P Name="Src">5:413#out:1</P>
    <P Name="Dst">5:414#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">2</P>
    <P Name="Src">5:410#out:1</P>
    <P Name="Dst">5:413#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">3</P>
    <P Name="Src">5:411#out:1</P>
    <P Name="Dst">5:412#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">4</P>
    <P Name="Src">5:412#out:1</P>
    <P Name="Dst">5:413#in:1</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/system_5_368.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[2317, 303, 3718, 1097]</P>
  <P Name="ZoomFactor">150</P>
  <Block BlockType="Inport" Name="w" SID="5:369">
    <P Name="Position">[20, 88, 50, 102]</P>
    <P Name="ZOrder">369</P>
  </Block>
  <Block BlockType="Inport" Name="u" SID="5:370">
    <P Name="Position">[20, 118, 50, 132]</P>
    <P Name="ZOrder">370</P>
    <P Name="Port">2</P>
  </Block>
  <Block BlockType="SubSystem" Name="A.x+Bw.w+Bu.u" SID="5:371">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[115, 80, 180, 140]</P>
    <P Name="ZOrder">362</P>
    <P Name="NameLocation">top</P>
    <P Name="ShowName">off</P>
    <P Name="ContentPreviewEnabled">on</P>
    <System Ref="system_5_371"/>
  </Block>
  <Block BlockType="SubSystem" Name="Cy.x+Dyw.w+Dyu.u" SID="5:383">
    <PortCounts in="3" out="1"/>
    <P Name="Position">[253, 137, 313, 205]</P>
    <P Name="ZOrder">367</P>
    <P Name="BlockRotation">270</P>
    <P Name="NameLocation">top</P>
    <P Name="ShowName">off</P>
    <P Name="ContentPreviewEnabled">on</P>
    <P Name="PortSchema">{&quot;entries&quot;:[{&quot;content&quot;:{&quot;sides&quot;:[{&quot;content&quot;:{&quot;connectorIds&quot;:[]},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;cff2ddf5-991f-421a-8c0b-791ed633647a&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[],&quot;side&quot;:&quot;RIGHT&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;64d1d737-6a99-44bb-a50e-22ad775baef2&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[&quot;In1&quot;,&quot;In2&quot;,&quot;In3&quot;],&quot;side&quot;:&quot;TOP&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;55fd9704-b08d-4aec-b8d4-8557118b3529&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[&quot;Out1&quot;],&quot;side&quot;:&quot;BOTTOM&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;9cdd13fd-e3e4-4b56-b008-ec31afd91319&quot;}]},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedConnector&quot;,&quot;uuid&quot;:&quot;58a3a2c5-2630-4247-8a21-26ad04b014a8&quot;}],&quot;packageUris&quot;:[&quot;http://schema.mathworks.com/mf0/Connector/19700101&quot;],&quot;version&quot;:&quot;1.0&quot;}</P>
    <System Ref="system_5_383"/>
  </Block>
  <Block BlockType="SubSystem" Name="Cz.x+Dzw.w+Dzu.u" SID="5:438">
    <PortCounts in="3" out="1"/>
    <P Name="Position">[255, 20, 315, 90]</P>
    <P Name="ZOrder">376</P>
    <P Name="BlockRotation">270</P>
    <P Name="ShowName">off</P>
    <P Name="Variant">on</P>
    <P Name="VariantControlMode">label</P>
    <P Name="VariantControl">Choice</P>
    <P Name="LabelModeActiveChoice">affine</P>
    <P Name="ContentPreviewEnabled">on</P>
    <P Name="PortSchema">{&quot;entries&quot;:[{&quot;content&quot;:{&quot;sides&quot;:[{&quot;content&quot;:{&quot;connectorIds&quot;:[]},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;cff2ddf5-991f-421a-8c0b-791ed633647a&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[],&quot;side&quot;:&quot;RIGHT&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;64d1d737-6a99-44bb-a50e-22ad775baef2&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[&quot;In1&quot;,&quot;In2&quot;,&quot;In3&quot;],&quot;side&quot;:&quot;TOP&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;55fd9704-b08d-4aec-b8d4-8557118b3529&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[&quot;Out1&quot;],&quot;side&quot;:&quot;BOTTOM&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;c5f26be2-8a20-4d52-a73e-a9231d806b06&quot;}]},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedConnector&quot;,&quot;uuid&quot;:&quot;58a3a2c5-2630-4247-8a21-26ad04b014a8&quot;}],&quot;packageUris&quot;:[&quot;http://schema.mathworks.com/mf0/Connector/19700101&quot;],&quot;version&quot;:&quot;1.0&quot;}</P>
    <System Ref="system_5_438"/>
  </Block>
  <Block BlockType="Outport" Name="z" SID="5:407">
    <P Name="Position">[365, 48, 395, 62]</P>
    <P Name="ZOrder">371</P>
  </Block>
  <Block BlockType="Outport" Name="x" SID="5:408">
    <P Name="Position">[365, 103, 395, 117]</P>
    <P Name="ZOrder">372</P>
    <P Name="Port">2</P>
  </Block>
  <Block BlockType="Outport" Name="y" SID="5:409">
    <P Name="Position">[365, 163, 395, 177]</P>
    <P Name="ZOrder">373</P>
    <P Name="Port">3</P>
  </Block>
  <Line>
    <P Name="ZOrder">1</P>
    <P Name="Src">5:383#out:1</P>
    <P Name="Dst">5:409#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">19</P>
    <P Name="Src">5:371#out:1</P>
    <P Name="Points">[32, 0]</P>
    <Branch>
      <P Name="ZOrder">20</P>
      <P Name="Points">[0, -30]</P>
      <P Name="Dst">5:438#in:1</P>
    </Branch>
    <Branch>
      <P Name="ZOrder">3</P>
      <P Name="Points">[0, 40]</P>
      <P Name="Dst">5:383#in:3</P>
    </Branch>
    <Branch>
      <P Name="ZOrder">5</P>
      <P Name="Dst">5:408#in:1</P>
    </Branch>
  </Line>
  <Line>
    <P Name="ZOrder">21</P>
    <P Name="Src">5:370#out:1</P>
    <P Name="Points">[15, 0]</P>
    <Branch>
      <P Name="ZOrder">22</P>
      <P Name="Points">[0, -70]</P>
      <P Name="Dst">5:438#in:2</P>
    </Branch>
    <Branch>
      <P Name="ZOrder">9</P>
      <P Name="Points">[0, 45]</P>
      <P Name="Dst">5:383#in:2</P>
    </Branch>
    <Branch>
      <P Name="ZOrder">10</P>
      <P Name="Dst">5:371#in:2</P>
    </Branch>
  </Line>
  <Line>
    <P Name="ZOrder">23</P>
    <P Name="Src">5:369#out:1</P>
    <P Name="Points">[37, 0]</P>
    <Branch>
      <P Name="ZOrder">24</P>
      <P Name="Points">[0, -65]</P>
      <P Name="Dst">5:438#in:3</P>
    </Branch>
    <Branch>
      <P Name="ZOrder">12</P>
      <P Name="Points">[0, 95]</P>
      <P Name="Dst">5:383#in:1</P>
    </Branch>
    <Branch>
      <P Name="ZOrder">14</P>
      <P Name="Dst">5:371#in:1</P>
    </Branch>
  </Line>
  <Line>
    <P Name="ZOrder">25</P>
    <P Name="Src">5:438#out:1</P>
    <P Name="Dst">5:407#in:1</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/system_5_371.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[58, 70, 1978, 1044]</P>
  <P Name="ZoomFactor">150</P>
  <Block BlockType="Inport" Name="w" SID="5:372">
    <P Name="Position">[55, 123, 85, 137]</P>
    <P Name="ZOrder">359</P>
  </Block>
  <Block BlockType="Inport" Name="u" SID="5:373">
    <P Name="Position">[55, 193, 85, 207]</P>
    <P Name="ZOrder">360</P>
    <P Name="Port">2</P>
  </Block>
  <Block BlockType="Constant" Name="A0" SID="5:374">
    <P Name="Position">[20, 20, 50, 50]</P>
    <P Name="ZOrder">351</P>
    <P Name="Value">P.A0</P>
    <P Name="VectorParams1D">off</P>
  </Block>
  <Block BlockType="Constant" Name="Bu" SID="5:375">
    <P Name="Position">[20, 160, 50, 190]</P>
    <P Name="ZOrder">353</P>
    <P Name="Value">P.Bu</P>
    <P Name="VectorParams1D">off</P>
  </Block>
  <Block BlockType="Constant" Name="Bw" SID="5:376">
    <P Name="Position">[20, 90, 50, 120]</P>
    <P Name="ZOrder">352</P>
    <P Name="Value">P.Bw</P>
    <P Name="VectorParams1D">off</P>
  </Block>
  <Block BlockType="Integrator" Name="Integrator" SID="5:377">
    <PortCounts in="1" out="1"/>
    <P Name="Position">[260, 105, 290, 135]</P>
    <P Name="ZOrder">358</P>
    <P Name="InitialCondition">x0</P>
    <PortProperties>
      <Port Type="out" Index="1">
        <P Name="Name">x</P>
      </Port>
    </PortProperties>
  </Block>
  <Block BlockType="Product" Name="Product" SID="5:378">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[105, 92, 150, 143]</P>
    <P Name="ZOrder">354</P>
    <P Name="Multiplication">Matrix(*)</P>
  </Block>
  <Block BlockType="Product" Name="Product1" SID="5:379">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[105, 162, 150, 213]</P>
    <P Name="ZOrder">355</P>
    <P Name="Multiplication">Matrix(*)</P>
  </Block>
  <Block BlockType="Product" Name="Product2" SID="5:380">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[105, 22, 150, 73]</P>
    <P Name="ZOrder">356</P>
    <P Name="Multiplication">Matrix(*)</P>
  </Block>
  <Block BlockType="Sum" Name="Sum" SID="5:381">
    <PortCounts in="3" out="1"/>
    <P Name="Position">[205, 110, 225, 130]</P>
    <P Name="ZOrder">357</P>
    <P Name="Inputs">+++</P>
  </Block>
  <Block BlockType="Outport" Name="x" SID="5:382">
    <P Name="Position">[365, 113, 395, 127]</P>
    <P Name="ZOrder">361</P>
  </Block>
  <Line>
    <P Name="ZOrder">1</P>
    <P Name="Src">5:373#out:1</P>
    <P Name="Dst">5:379#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">2</P>
    <P Name="Src">5:379#out:1</P>
    <P Name="Points">[60, 0]</P>
    <P Name="Dst">5:381#in:3</P>
  </Line>
  <Line>
    <P Name="Name">x</P>
    <P Name="ZOrder">3</P>
    <P Name="Src">5:377#out:1</P>
    <P Name="Points">[18, 0]</P>
    <Branch>
      <P Name="ZOrder">4</P>
      <P Name="Labels">[1, 1]</P>
      <P Name="Dst">5:382#in:1</P>
    </Branch>
    <Branch>
      <P Name="ZOrder">5</P>
      <P Name="Points">[0, -38; -232, 0; 0, -22]</P>
      <P Name="Dst">5:380#in:2</P>
    </Branch>
  </Line>
  <Line>
    <P Name="ZOrder">6</P>
    <P Name="Src">5:380#out:1</P>
    <P Name="Points">[60, 0]</P>
    <P Name="Dst">5:381#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">7</P>
    <P Name="Src">5:372#out:1</P>
    <P Name="Dst">5:378#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">8</P>
    <P Name="Src">5:376#out:1</P>
    <P Name="Dst">5:378#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">9</P>
    <P Name="Src">5:381#out:1</P>
    <P Name="Dst">5:377#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">10</P>
    <P Name="Src">5:374#out:1</P>
    <P Name="Dst">5:380#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">11</P>
    <P Name="Src">5:375#out:1</P>
    <P Name="Dst">5:379#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">12</P>
    <P Name="Src">5:378#out:1</P>
    <P Name="Dst">5:381#in:2</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/system_5_383.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[58, 70, 1978, 1044]</P>
  <P Name="ZoomFactor">150</P>
  <Block BlockType="Inport" Name="w" SID="5:384">
    <P Name="Position">[55, 123, 85, 137]</P>
    <P Name="ZOrder">359</P>
  </Block>
  <Block BlockType="Inport" Name="u" SID="5:385">
    <P Name="Position">[55, 193, 85, 207]</P>
    <P Name="ZOrder">360</P>
    <P Name="Port">2</P>
  </Block>
  <Block BlockType="Inport" Name="x" SID="5:386">
    <P Name="Position">[55, 53, 85, 67]</P>
    <P Name="ZOrder">362</P>
    <P Name="Port">3</P>
  </Block>
  <Block BlockType="Constant" Name="Cy" SID="5:387">
    <P Name="Position">[20, 20, 50, 50]</P>
    <P Name="ZOrder">351</P>
    <P Name="Value">P.Cy</P>
    <P Name="VectorParams1D">off</P>
  </Block>
  <Block BlockType="Constant" Name="Dzu" SID="5:388">
    <P Name="Position">[20, 160, 50, 190]</P>
    <P Name="ZOrder">353</P>
    <P Name="Value">P.Dyu</P>
    <P Name="VectorParams1D">off</P>
  </Block>
  <Block BlockType="Constant" Name="Dzw" SID="5:389">
    <P Name="Position">[20, 90, 50, 120]</P>
    <P Name="ZOrder">352</P>
    <P Name="Value">P.Dyw</P>
    <P Name="VectorParams1D">off</P>
  </Block>
  <Block BlockType="Product" Name="Product" SID="5:390">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[105, 92, 150, 143]</P>
    <P Name="ZOrder">354</P>
    <P Name="Multiplication">Matrix(*)</P>
  </Block>
  <Block BlockType="Product" Name="Product1" SID="5:391">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[105, 162, 150, 213]</P>
    <P Name="ZOrder">355</P>
    <P Name="Multiplication">Matrix(*)</P>
  </Block>
  <Block BlockType="Product" Name="Product2" SID="5:392">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[105, 22, 150, 73]</P>
    <P Name="ZOrder">356</P>
    <P Name="Multiplication">Matrix(*)</P>
  </Block>
  <Block BlockType="Sum" Name="Sum" SID="5:393">
    <PortCounts in="3" out="1"/>
    <P Name="Position">[205, 110, 225, 130]</P>
    <P Name="ZOrder">357</P>
    <P Name="Inputs">+++</P>
  </Block>
  <Block BlockType="Outport" Name="y" SID="5:394">
    <P Name="Position">[270, 113, 300, 127]</P>
    <P Name="ZOrder">363</P>
  </Block>
  <Line>
    <P Name="ZOrder">1</P>
    <P Name="Src">5:385#out:1</P>
    <P Name="Dst">5:391#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">2</P>
    <P Name="Src">5:391#out:1</P>
    <P Name="Points">[60, 0]</P>
    <P Name="Dst">5:393#in:3</P>
  </Line>
  <Line>
    <P Name="ZOrder">3</P>
    <P Name="Src">5:392#out:1</P>
    <P Name="Points">[60, 0]</P>
    <P Name="Dst">5:393#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">4</P>
    <P Name="Src">5:384#out:1</P>
    <P Name="Dst">5:390#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">5</P>
    <P Name="Src">5:389#out:1</P>
    <P Name="Dst">5:390#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">6</P>
    <P Name="Src">5:387#out:1</P>
    <P Name="Dst">5:392#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">7</P>
    <P Name="Src">5:388#out:1</P>
    <P Name="Dst">5:391#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">8</P>
    <P Name="Src">5:390#out:1</P>
    <P Name="Dst">5:393#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">9</P>
    <P Name="Src">5:386#out:1</P>
    <P Name="Dst">5:392#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">10</P>
    <P Name="Src">5:393#out:1</P>
    <P Name="Dst">5:394#in:1</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/system_5_395.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[2333, 299, 3600, 1093]</P>
  <P Name="ZoomFactor">150</P>
  <Block BlockType="Inport" Name="x" SID="5:396">
    <P Name="Position">[55, 53, 85, 67]</P>
    <P Name="ZOrder">362</P>
  </Block>
  <Block BlockType="Inport" Name="u" SID="5:397">
    <P Name="Position">[55, 193, 85, 207]</P>
    <P Name="ZOrder">360</P>
    <P Name="Port">2</P>
  </Block>
  <Block BlockType="Inport" Name="w" SID="5:398">
    <P Name="Position">[55, 123, 85, 137]</P>
    <P Name="ZOrder">359</P>
    <P Name="Port">3</P>
  </Block>
  <Block BlockType="Constant" Name="Cz" SID="5:399">
    <P Name="Position">[20, 20, 50, 50]</P>
    <P Name="ZOrder">351</P>
    <P Name="Value">P.Cz</P>
    <P Name="VectorParams1D">off</P>
  </Block>
  <Block BlockType="Constant" Name="Dzu" SID="5:400">
    <P Name="Position">[20, 160, 50, 190]</P>
    <P Name="ZOrder">353</P>
    <P Name="Value">P.Dzu</P>
    <P Name="VectorParams1D">off</P>
  </Block>
  <Block BlockType="Constant" Name="Dzw" SID="5:401">
    <P Name="Position">[20, 90, 50, 120]</P>
    <P Name="ZOrder">352</P>
    <P Name="Value">P.Dzw</P>
    <P Name="VectorParams1D">off</P>
  </Block>
  <Block BlockType="Product" Name="Product" SID="5:402">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[105, 92, 150, 143]</P>
    <P Name="ZOrder">354</P>
    <P Name="Multiplication">Matrix(*)</P>
  </Block>
  <Block BlockType="Product" Name="Product1" SID="5:403">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[105, 162, 150, 213]</P>
    <P Name="ZOrder">355</P>
    <P Name="Multiplication">Matrix(*)</P>
  </Block>
  <Block BlockType="Product" Name="Product2" SID="5:404">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[105, 22, 150, 73]</P>
    <P Name="ZOrder">356</P>
    <P Name="Multiplication">Matrix(*)</P>
  </Block>
  <Block BlockType="Sum" Name="Sum" SID="5:405">
    <PortCounts in="3" out="1"/>
    <P Name="Position">[205, 110, 225, 130]</P>
    <P Name="ZOrder">357</P>
    <P Name="Inputs">+++</P>
  </Block>
  <Block BlockType="Outport" Name="z" SID="5:406">
    <P Name="Position">[270, 113, 300, 127]</P>
    <P Name="ZOrder">363</P>
  </Block>
  <Line>
    <P Name="ZOrder">1</P>
    <P Name="Src">5:397#out:1</P>
    <P Name="Dst">5:403#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">2</P>
    <P Name="Src">5:403#out:1</P>
    <P Name="Points">[60, 0]</P>
    <P Name="Dst">5:405#in:3</P>
  </Line>
  <Line>
    <P Name="ZOrder">3</P>
    <P Name="Src">5:404#out:1</P>
    <P Name="Points">[60, 0]</P>
    <P Name="Dst">5:405#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">4</P>
    <P Name="Src">5:398#out:1</P>
    <P Name="Dst">5:402#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">5</P>
    <P Name="Src">5:401#out:1</P>
    <P Name="Dst">5:402#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">6</P>
    <P Name="Src">5:399#out:1</P>
    <P Name="Dst">5:404#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">7</P>
    <P Name="Src">5:400#out:1</P>
    <P Name="Dst">5:403#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">8</P>
    <P Name="Src">5:402#out:1</P>
    <P Name="Dst">5:405#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">9</P>
    <P Name="Src">5:396#out:1</P>
    <P Name="Dst">5:404#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">10</P>
    <P Name="Src">5:405#out:1</P>
    <P Name="Dst">5:406#in:1</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/system_5_438.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[2317, 303, 3718, 1097]</P>
  <P Name="ZoomFactor">150</P>
  <Block BlockType="Inport" Name="x" SID="5:439">
    <P Name="Position">[-20, 148, 10, 162]</P>
    <P Name="ZOrder">369</P>
  </Block>
  <Block BlockType="Inport" Name="u" SID="5:440">
    <P Name="Position">[-20, 118, 10, 132]</P>
    <P Name="ZOrder">370</P>
    <P Name="Port">2</P>
  </Block>
  <Block BlockType="Inport" Name="w" SID="5:441">
    <P Name="Position">[-20, 88, 10, 102]</P>
    <P Name="ZOrder">371</P>
    <P Name="Port">3</P>
  </Block>
  <Block BlockType="SubSystem" Name="Affine" SID="5:449">
    <PortCounts in="3" out="1"/>
    <P Name="Position">[68, 142, 128, 210]</P>
    <P Name="ZOrder">374</P>
    <P Name="BlockRotation">270</P>
    <P Name="NameLocation">top</P>
    <P Name="HideAutomaticName">off</P>
    <P Name="VariantControl">affine</P>
    <P Name="ContentPreviewEnabled">on</P>
    <P Name="PortSchema">{&quot;entries&quot;:[{&quot;content&quot;:{&quot;sides&quot;:[{&quot;content&quot;:{&quot;connectorIds&quot;:[]},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;cff2ddf5-991f-421a-8c0b-791ed633647a&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[],&quot;side&quot;:&quot;RIGHT&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;64d1d737-6a99-44bb-a50e-22ad775baef2&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[&quot;In1&quot;,&quot;In2&quot;,&quot;In3&quot;],&quot;side&quot;:&quot;TOP&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;55fd9704-b08d-4aec-b8d4-8557118b3529&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[&quot;Out1&quot;],&quot;side&quot;:&quot;BOTTOM&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;c5f26be2-8a20-4d52-a73e-a9231d806b06&quot;}]},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedConnector&quot;,&quot;uuid&quot;:&quot;58a3a2c5-2630-4247-8a21-26ad04b014a8&quot;}],&quot;packageUris&quot;:[&quot;http://schema.mathworks.com/mf0/Connector/19700101&quot;],&quot;version&quot;:&quot;1.0&quot;}</P>
    <System Ref="system_5_449"/>
  </Block>
  <Block BlockType="SubSystem" Name="Full" SID="5:395">
    <PortCounts in="3" out="1"/>
    <P Name="Position">[68, 42, 128, 110]</P>
    <P Name="ZOrder">368</P>
    <P Name="BlockRotation">270</P>
    <P Name="NameLocation">top</P>
    <P Name="HideAutomaticName">off</P>
    <P Name="VariantControl">full</P>
    <P Name="ContentPreviewEnabled">on</P>
    <P Name="PortSchema">{&quot;entries&quot;:[{&quot;content&quot;:{&quot;sides&quot;:[{&quot;content&quot;:{&quot;connectorIds&quot;:[]},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;cff2ddf5-991f-421a-8c0b-791ed633647a&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[],&quot;side&quot;:&quot;RIGHT&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;64d1d737-6a99-44bb-a50e-22ad775baef2&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[&quot;In1&quot;,&quot;In2&quot;,&quot;In3&quot;],&quot;side&quot;:&quot;TOP&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;55fd9704-b08d-4aec-b8d4-8557118b3529&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[&quot;Out1&quot;],&quot;side&quot;:&quot;BOTTOM&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;c5f26be2-8a20-4d52-a73e-a9231d806b06&quot;}]},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedConnector&quot;,&quot;uuid&quot;:&quot;58a3a2c5-2630-4247-8a21-26ad04b014a8&quot;}],&quot;packageUris&quot;:[&quot;http://schema.mathworks.com/mf0/Connector/19700101&quot;],&quot;version&quot;:&quot;1.0&quot;}</P>
    <System Ref="system_5_395"/>
  </Block>
  <Block BlockType="Outport" Name="z" SID="5:442">
    <P Name="Position">[185, 118, 215, 132]</P>
    <P Name="ZOrder">372</P>
  </Block>
</System>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/system_5_449.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[2317, 303, 3718, 1097]</P>
  <P Name="ZoomFactor">150</P>
  <Block BlockType="Inport" Name="x" SID="5:450">
    <P Name="Position">[55, 53, 85, 67]</P>
    <P Name="ZOrder">362</P>
  </Block>
  <Block BlockType="Inport" Name="u" SID="5:451">
    <P Name="Position">[55, 193, 85, 207]</P>
    <P Name="ZOrder">360</P>
    <P Name="Port">2</P>
  </Block>
  <Block BlockType="Inport" Name="w" SID="5:452">
    <P Name="Position">[55, 123, 85, 137]</P>
    <P Name="ZOrder">359</P>
    <P Name="Port">3</P>
  </Block>
  <Block BlockType="Constant" Name="Cz" SID="5:453">
    <P Name="Position">[20, 20, 50, 50]</P>
    <P Name="ZOrder">351</P>
    <P Name="Value">P.Cz</P>
    <P Name="VectorParams1D">off</P>
  </Block>
  <Block BlockType="Constant" Name="Dzu" SID="5:454">
    <P Name="Position">[20, 160, 50, 190]</P>
    <P Name="ZOrder">353</P>
    <P Name="Value">P.Dzu</P>
    <P Name="VectorParams1D">off</P>
  </Block>
  <Block BlockType="Product" Name="Product1" SID="5:457">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[105, 162, 150, 213]</P>
    <P Name="ZOrder">355</P>
    <P Name="Multiplication">Matrix(*)</P>
  </Block>
  <Block BlockType="Product" Name="Product2" SID="5:458">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[105, 22, 150, 73]</P>
    <P Name="ZOrder">356</P>
    <P Name="Multiplication">Matrix(*)</P>
  </Block>
  <Block BlockType="Sum" Name="Sum" SID="5:459">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[205, 110, 225, 130]</P>
    <P Name="ZOrder">357</P>
    <P Name="Inputs">+|+</P>
  </Block>
  <Block BlockType="Terminator" Name="Terminator" SID="5:461">
    <P Name="Position">[115, 120, 135, 140]</P>
    <P Name="ZOrder">364</P>
  </Block>
  <Block BlockType="Outport" Name="z" SID="5:460">
    <P Name="Position">[270, 113, 300, 127]</P>
    <P Name="ZOrder">363</P>
  </Block>
  <Line>
    <P Name="ZOrder">1</P>
    <P Name="Src">5:459#out:1</P>
    <P Name="Dst">5:460#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">2</P>
    <P Name="Src">5:450#out:1</P>
    <P Name="Dst">5:458#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">4</P>
    <P Name="Src">5:454#out:1</P>
    <P Name="Dst">5:457#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">5</P>
    <P Name="Src">5:453#out:1</P>
    <P Name="Dst">5:458#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">12</P>
    <P Name="Src">5:452#out:1</P>
    <P Name="Dst">5:461#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">8</P>
    <P Name="Src">5:458#out:1</P>
    <P Name="Points">[60, 0]</P>
    <P Name="Dst">5:459#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">11</P>
    <P Name="Src">5:457#out:1</P>
    <P Name="Points">[60, 0]</P>
    <P Name="Dst">5:459#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">10</P>
    <P Name="Src">5:451#out:1</P>
    <P Name="Dst">5:457#in:2</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/system_6.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[2317, 303, 3718, 1097]</P>
  <P Name="ZoomFactor">90</P>
  <P Name="SIDHighWatermark">440</P>
  <P Name="SIDPrevWatermark">370</P>
  <Block BlockType="Inport" Name="u" SID="6:146">
    <P Name="Position">[-460, 53, -430, 67]</P>
    <P Name="ZOrder">287</P>
  </Block>
  <Block BlockType="Inport" Name="p" SID="6:147">
    <P Name="Position">[-242, -190, -228, -160]</P>
    <P Name="ZOrder">291</P>
    <P Name="BlockRotation">270</P>
    <P Name="BlockMirror">on</P>
    <P Name="NameLocation">left</P>
    <P Name="Port">2</P>
  </Block>
  <Block BlockType="Reference" Name="Delta(p)" SID="6:434">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[-265, -85, -205, -25]</P>
    <P Name="ZOrder">381</P>
    <P Name="BlockRotation">180</P>
    <P Name="LibraryVersion">5.0</P>
    <P Name="SourceBlock">$bdroot/Systems/Continuous Time
LPV System/Delta(p)</P>
    <P Name="SourceType">SubSystem</P>
    <InstanceData>
      <P Name="ShowPortLabels">FromPortIcon</P>
      <P Name="SystemSampleTime">-1</P>
      <P Name="RTWMemSecFuncInitTerm">Inherit from model</P>
      <P Name="RTWMemSecFuncExecute">Inherit from model</P>
      <P Name="RTWMemSecDataConstants">Inherit from model</P>
      <P Name="RTWMemSecDataInternal">Inherit from model</P>
      <P Name="RTWMemSecDataParameters">Inherit from model</P>
      <P Name="VariantActivationTime">update diagram</P>
      <P Name="AllowZeroVariantControls">off</P>
      <P Name="PropagateVariantConditions">off</P>
      <P Name="ContentPreviewEnabled">on</P>
      <P Name="Latency">0</P>
      <P Name="AutoFrameSizeCalculation">off</P>
      <P Name="PortSchema">{&quot;entries&quot;:[{&quot;content&quot;:{&quot;sides&quot;:[{&quot;content&quot;:{&quot;connectorIds&quot;:[&quot;In1&quot;]},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;40b17919-8477-4d5a-bc1e-07124560e0a8&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[&quot;Out1&quot;],&quot;side&quot;:&quot;RIGHT&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;7a9266a5-a008-4440-9d20-97e11119cc78&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[],&quot;side&quot;:&quot;TOP&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;31a76025-289d-4dd3-b5a5-f1250f01b9a0&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[&quot;In2&quot;],&quot;side&quot;:&quot;BOTTOM&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;e94679d6-bb1b-4760-a84e-ace825484444&quot;}]},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedConnector&quot;,&quot;uuid&quot;:&quot;6d9e1dd3-84ed-4af3-8c83-c495de9c3e59&quot;}],&quot;packageUris&quot;:[&quot;http://schema.mathworks.com/mf0/Connector/19700101&quot;],&quot;version&quot;:&quot;1.0&quot;}</P>
    </InstanceData>
    <PortProperties>
      <Port Type="in" Index="1">
        <P Name="Rotation">3.1415926535897931</P>
        <P Name="Position">[-200, -55]</P>
      </Port>
      <Port Type="in" Index="2">
        <P Name="Rotation">-1.5707963267948966</P>
        <P Name="Position">[-235, -90]</P>
      </Port>
      <Port Type="out" Index="1">
        <P Name="Rotation">3.1415926535897931</P>
        <P Name="Position">[-270, -55]</P>
      </Port>
    </PortProperties>
  </Block>
  <Block BlockType="SubSystem" Name="G" SID="6:373">
    <PortCounts in="2" out="3"/>
    <P Name="Position">[-290, -1, -185, 81]</P>
    <P Name="ZOrder">375</P>
    <P Name="ContentPreviewEnabled">on</P>
    <System Ref="system_6_373"/>
  </Block>
  <Block BlockType="SignalSpecification" Name="Signal Specification" SID="6:364">
    <P Name="Position">[-50, 25, -15, 55]</P>
    <P Name="ZOrder">362</P>
    <P Name="ShowName">off</P>
    <P Name="Dimensions">P.Nx</P>
    <P Name="SampleTime">P.Ts</P>
  </Block>
  <Block BlockType="SignalSpecification" Name="Signal Specification1" SID="6:436">
    <P Name="Position">[-105, 50, -70, 80]</P>
    <P Name="ZOrder">387</P>
    <P Name="Dimensions">P.Ny</P>
  </Block>
  <Block BlockType="SignalSpecification" Name="Signal Specification2" SID="6:435">
    <P Name="Position">[-405, 45, -370, 75]</P>
    <P Name="ZOrder">386</P>
    <P Name="Dimensions">P.Nu</P>
  </Block>
  <Block BlockType="SignalSpecification" Name="Signal Specification3" SID="6:438">
    <P Name="Position">[-178, -25, -142, -10]</P>
    <P Name="ZOrder">389</P>
    <P Name="BlockRotation">270</P>
    <P Name="NameLocation">right</P>
    <P Name="Dimensions">P.Nz</P>
  </Block>
  <Block BlockType="SignalSpecification" Name="Signal Specification4" SID="6:439">
    <P Name="Position">[-338, -25, -302, -10]</P>
    <P Name="ZOrder">390</P>
    <P Name="BlockRotation">270</P>
    <P Name="BlockMirror">on</P>
    <P Name="NameLocation">left</P>
    <P Name="Dimensions">P.Nw</P>
  </Block>
  <Block BlockType="ZeroOrderHold" Name="Zero-Order&#xA;Hold Input" SID="6:367">
    <P Name="Position">[-350, 50, -325, 70]</P>
    <P Name="ZOrder">363</P>
    <P Name="ShowName">off</P>
    <P Name="SampleTime">P.Ts</P>
  </Block>
  <Block BlockType="ZeroOrderHold" Name="Zero-Order&#xA;Hold p" SID="6:368">
    <P Name="Position">[-245, -135, -225, -110]</P>
    <P Name="ZOrder">364</P>
    <P Name="BlockRotation">270</P>
    <P Name="BlockMirror">on</P>
    <P Name="NameLocation">left</P>
    <P Name="ShowName">off</P>
    <P Name="SampleTime">P.Ts</P>
  </Block>
  <Block BlockType="ZeroOrderHold" Name="Zero-Order&#xA;Hold x" SID="6:370">
    <P Name="Position">[-100, 30, -75, 50]</P>
    <P Name="ZOrder">366</P>
    <P Name="ShowName">off</P>
    <P Name="SampleTime">P.Ts</P>
  </Block>
  <Block BlockType="ZeroOrderHold" Name="Zero-Order&#xA;Hold y" SID="6:369">
    <P Name="Position">[-155, 55, -130, 75]</P>
    <P Name="ZOrder">365</P>
    <P Name="ShowName">off</P>
    <P Name="SampleTime">P.Ts</P>
  </Block>
  <Block BlockType="Terminator" Name="state-terminator" SID="6:421">
    <P Name="Position">[15, 15, 65, 65]</P>
    <P Name="ZOrder">378</P>
  </Block>
  <Block BlockType="Outport" Name="y" SID="6:178">
    <P Name="Position">[-50, 58, -20, 72]</P>
    <P Name="ZOrder">289</P>
    <P Name="PortDimensions">P.Ny</P>
    <P Name="SampleTime">P.Ts</P>
  </Block>
  <Line>
    <P Name="ZOrder">18</P>
    <P Name="Src">6:373#out:2</P>
    <P Name="Dst">6:370#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">19</P>
    <P Name="Src">6:373#out:3</P>
    <P Name="Dst">6:369#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">3</P>
    <P Name="Src">6:146#out:1</P>
    <P Name="Dst">6:435#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">4</P>
    <P Name="Src">6:147#out:1</P>
    <P Name="Dst">6:368#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">5</P>
    <P Name="Src">6:364#out:1</P>
    <P Name="Dst">6:421#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">8</P>
    <P Name="Src">6:369#out:1</P>
    <P Name="Dst">6:436#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">9</P>
    <P Name="Src">6:370#out:1</P>
    <P Name="Dst">6:364#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">29</P>
    <P Name="Src">6:434#out:1</P>
    <P Name="Points">[-50, 0]</P>
    <P Name="Dst">6:439#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">16</P>
    <P Name="Src">6:367#out:1</P>
    <P Name="Dst">6:373#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">30</P>
    <P Name="Src">6:373#out:1</P>
    <P Name="Points">[20, 0]</P>
    <P Name="Dst">6:438#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">31</P>
    <P Name="Src">6:368#out:1</P>
    <P Name="Dst">6:434#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">32</P>
    <P Name="Src">6:435#out:1</P>
    <P Name="Dst">6:367#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">33</P>
    <P Name="Src">6:436#out:1</P>
    <P Name="Dst">6:178#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">34</P>
    <P Name="Src">6:438#out:1</P>
    <P Name="Points">[0, -25]</P>
    <P Name="Dst">6:434#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">35</P>
    <P Name="Src">6:439#out:1</P>
    <P Name="Points">[0, 25]</P>
    <P Name="Dst">6:373#in:1</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/system_6_373.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[2317, 303, 3718, 1097]</P>
  <P Name="ZoomFactor">175</P>
  <Block BlockType="Inport" Name="w" SID="6:374">
    <P Name="Position">[20, 88, 50, 102]</P>
    <P Name="ZOrder">369</P>
  </Block>
  <Block BlockType="Inport" Name="u" SID="6:375">
    <P Name="Position">[20, 118, 50, 132]</P>
    <P Name="ZOrder">370</P>
    <P Name="Port">2</P>
  </Block>
  <Block BlockType="SubSystem" Name="A.x+Bw.w+Bu.u" SID="6:376">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[115, 80, 180, 140]</P>
    <P Name="ZOrder">362</P>
    <P Name="NameLocation">top</P>
    <P Name="ShowName">off</P>
    <P Name="ContentPreviewEnabled">on</P>
    <System Ref="system_6_376"/>
  </Block>
  <Block BlockType="Reference" Name="Cy.x+Dyw.w+Dyu.u" SID="6:433">
    <PortCounts in="3" out="1"/>
    <P Name="Position">[253, 137, 313, 205]</P>
    <P Name="ZOrder">378</P>
    <P Name="BlockRotation">270</P>
    <P Name="NameLocation">top</P>
    <P Name="ShowName">off</P>
    <P Name="LibraryVersion">5.0</P>
    <P Name="SourceBlock">$bdroot/Systems/Continuous Time
LPV System/G/Cy.x+Dyw.w+Dyu.u</P>
    <P Name="SourceType">SubSystem</P>
    <InstanceData>
      <P Name="ShowPortLabels">FromPortIcon</P>
      <P Name="SystemSampleTime">-1</P>
      <P Name="RTWMemSecFuncInitTerm">Inherit from model</P>
      <P Name="RTWMemSecFuncExecute">Inherit from model</P>
      <P Name="RTWMemSecDataConstants">Inherit from model</P>
      <P Name="RTWMemSecDataInternal">Inherit from model</P>
      <P Name="RTWMemSecDataParameters">Inherit from model</P>
      <P Name="VariantActivationTime">update diagram</P>
      <P Name="AllowZeroVariantControls">off</P>
      <P Name="PropagateVariantConditions">off</P>
      <P Name="ContentPreviewEnabled">on</P>
      <P Name="Latency">0</P>
      <P Name="AutoFrameSizeCalculation">off</P>
      <P Name="PortSchema">{&quot;entries&quot;:[{&quot;content&quot;:{&quot;sides&quot;:[{&quot;content&quot;:{&quot;connectorIds&quot;:[]},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;cff2ddf5-991f-421a-8c0b-791ed633647a&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[],&quot;side&quot;:&quot;RIGHT&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;64d1d737-6a99-44bb-a50e-22ad775baef2&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[&quot;In1&quot;,&quot;In2&quot;,&quot;In3&quot;],&quot;side&quot;:&quot;TOP&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;55fd9704-b08d-4aec-b8d4-8557118b3529&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[&quot;Out1&quot;],&quot;side&quot;:&quot;BOTTOM&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;9cdd13fd-e3e4-4b56-b008-ec31afd91319&quot;}]},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedConnector&quot;,&quot;uuid&quot;:&quot;58a3a2c5-2630-4247-8a21-26ad04b014a8&quot;}],&quot;packageUris&quot;:[&quot;http://schema.mathworks.com/mf0/Connector/19700101&quot;],&quot;version&quot;:&quot;1.0&quot;}</P>
    </InstanceData>
    <PortProperties>
      <Port Type="in" Index="1">
        <P Name="Rotation">0.0</P>
        <P Name="Position">[248, 190]</P>
      </Port>
      <Port Type="in" Index="2">
        <P Name="Rotation">0.0</P>
        <P Name="Position">[248, 170]</P>
      </Port>
      <Port Type="in" Index="3">
        <P Name="Rotation">0.0</P>
        <P Name="Position">[248, 150]</P>
      </Port>
      <Port Type="out" Index="1">
        <P Name="Rotation">0.0</P>
        <P Name="Position">[318, 170]</P>
      </Port>
    </PortProperties>
  </Block>
  <Block BlockType="Reference" Name="Cz.x+Dzw.w+Dzu.u" SID="6:440">
    <PortCounts in="3" out="1"/>
    <P Name="Position">[250, 20, 310, 90]</P>
    <P Name="ZOrder">379</P>
    <P Name="BlockRotation">270</P>
    <P Name="ShowName">off</P>
    <P Name="LibraryVersion">5.0</P>
    <P Name="SourceBlock">$bdroot/Systems/Continuous Time
LPV System/G/Cz.x+Dzw.w+Dzu.u</P>
    <P Name="SourceType">SubSystem</P>
    <InstanceData>
      <P Name="ShowPortLabels">FromPortIcon</P>
      <P Name="SystemSampleTime">-1</P>
      <P Name="RTWMemSecFuncInitTerm">Inherit from model</P>
      <P Name="RTWMemSecFuncExecute">Inherit from model</P>
      <P Name="RTWMemSecDataConstants">Inherit from model</P>
      <P Name="RTWMemSecDataInternal">Inherit from model</P>
      <P Name="RTWMemSecDataParameters">Inherit from model</P>
      <P Name="VariantControl">Choice</P>
      <P Name="LabelModeActiveChoice">affine</P>
      <P Name="VariantActivationTime">update diagram</P>
      <P Name="AllowZeroVariantControls">off</P>
      <P Name="PropagateVariantConditions">off</P>
      <P Name="ContentPreviewEnabled">on</P>
      <P Name="Latency">0</P>
      <P Name="AutoFrameSizeCalculation">off</P>
      <P Name="PortSchema">{&quot;entries&quot;:[{&quot;content&quot;:{&quot;sides&quot;:[{&quot;content&quot;:{&quot;connectorIds&quot;:[]},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;cff2ddf5-991f-421a-8c0b-791ed633647a&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[],&quot;side&quot;:&quot;RIGHT&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;64d1d737-6a99-44bb-a50e-22ad775baef2&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[&quot;In1&quot;,&quot;In2&quot;,&quot;In3&quot;],&quot;side&quot;:&quot;TOP&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;55fd9704-b08d-4aec-b8d4-8557118b3529&quot;},{&quot;content&quot;:{&quot;connectorIds&quot;:[&quot;Out1&quot;],&quot;side&quot;:&quot;BOTTOM&quot;},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedRectSide&quot;,&quot;uuid&quot;:&quot;c5f26be2-8a20-4d52-a73e-a9231d806b06&quot;}]},&quot;type&quot;:&quot;ConnectorPlacement.EquallySpacedConnector&quot;,&quot;uuid&quot;:&quot;58a3a2c5-2630-4247-8a21-26ad04b014a8&quot;}],&quot;packageUris&quot;:[&quot;http://schema.mathworks.com/mf0/Connector/19700101&quot;],&quot;version&quot;:&quot;1.0&quot;}</P>
    </InstanceData>
    <PortProperties>
      <Port Type="in" Index="1">
        <P Name="Rotation">0.0</P>
        <P Name="Position">[245, 80]</P>
      </Port>
      <Port Type="in" Index="2">
        <P Name="Rotation">0.0</P>
        <P Name="Position">[245, 55]</P>
      </Port>
      <Port Type="in" Index="3">
        <P Name="Rotation">0.0</P>
        <P Name="Position">[245, 30]</P>
      </Port>
      <Port Type="out" Index="1">
        <P Name="Rotation">0.0</P>
        <P Name="Position">[315, 55]</P>
      </Port>
    </PortProperties>
  </Block>
  <Block BlockType="Outport" Name="z" SID="6:412">
    <P Name="Position">[365, 48, 395, 62]</P>
    <P Name="ZOrder">371</P>
  </Block>
  <Block BlockType="Outport" Name="x" SID="6:413">
    <P Name="Position">[365, 103, 395, 117]</P>
    <P Name="ZOrder">372</P>
    <P Name="Port">2</P>
  </Block>
  <Block BlockType="Outport" Name="y" SID="6:414">
    <P Name="Position">[365, 163, 395, 177]</P>
    <P Name="ZOrder">373</P>
    <P Name="Port">3</P>
  </Block>
  <Line>
    <P Name="ZOrder">21</P>
    <P Name="Src">6:433#out:1</P>
    <P Name="Dst">6:414#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">2</P>
    <P Name="Src">6:376#out:1</P>
    <P Name="Points">[32, 0]</P>
    <Branch>
      <P Name="ZOrder">25</P>
      <P Name="Points">[0, -30]</P>
      <P Name="Dst">6:440#in:1</P>
    </Branch>
    <Branch>
      <P Name="ZOrder">20</P>
      <P Name="Points">[0, 40]</P>
      <P Name="Dst">6:433#in:3</P>
    </Branch>
    <Branch>
      <P Name="ZOrder">5</P>
      <P Name="Dst">6:413#in:1</P>
    </Branch>
  </Line>
  <Line>
    <P Name="ZOrder">24</P>
    <P Name="Src">6:440#out:1</P>
    <P Name="Dst">6:412#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">7</P>
    <P Name="Src">6:375#out:1</P>
    <P Name="Points">[15, 0]</P>
    <Branch>
      <P Name="ZOrder">23</P>
      <P Name="Points">[0, -70]</P>
      <P Name="Dst">6:440#in:2</P>
    </Branch>
    <Branch>
      <P Name="ZOrder">19</P>
      <P Name="Points">[0, 45]</P>
      <P Name="Dst">6:433#in:2</P>
    </Branch>
    <Branch>
      <P Name="ZOrder">10</P>
      <P Name="Dst">6:376#in:2</P>
    </Branch>
  </Line>
  <Line>
    <P Name="ZOrder">11</P>
    <P Name="Src">6:374#out:1</P>
    <P Name="Points">[37, 0]</P>
    <Branch>
      <P Name="ZOrder">26</P>
      <P Name="Points">[0, -65]</P>
      <P Name="Dst">6:440#in:3</P>
    </Branch>
    <Branch>
      <P Name="ZOrder">22</P>
      <P Name="Points">[0, 95]</P>
      <P Name="Dst">6:433#in:1</P>
    </Branch>
    <Branch>
      <P Name="ZOrder">14</P>
      <P Name="Dst">6:376#in:1</P>
    </Branch>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/system_6_376.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[2333, 299, 3600, 1093]</P>
  <P Name="ZoomFactor">150</P>
  <Block BlockType="Inport" Name="w" SID="6:377">
    <P Name="Position">[55, 123, 85, 137]</P>
    <P Name="ZOrder">359</P>
    <PortProperties>
      <Port Type="out" Index="1">
        <P Name="PropagatedSignals">w</P>
      </Port>
    </PortProperties>
  </Block>
  <Block BlockType="Inport" Name="u" SID="6:378">
    <P Name="Position">[55, 193, 85, 207]</P>
    <P Name="ZOrder">360</P>
    <P Name="Port">2</P>
  </Block>
  <Block BlockType="Constant" Name="A0" SID="6:379">
    <P Name="Position">[20, 20, 50, 50]</P>
    <P Name="ZOrder">351</P>
    <P Name="Value">P.A0</P>
    <P Name="VectorParams1D">off</P>
  </Block>
  <Block BlockType="Constant" Name="Bu" SID="6:380">
    <P Name="Position">[20, 160, 50, 190]</P>
    <P Name="ZOrder">353</P>
    <P Name="Value">P.Bu</P>
    <P Name="VectorParams1D">off</P>
  </Block>
  <Block BlockType="Constant" Name="Bw" SID="6:381">
    <P Name="Position">[20, 90, 50, 120]</P>
    <P Name="ZOrder">352</P>
    <P Name="Value">P.Bw</P>
    <P Name="VectorParams1D">off</P>
  </Block>
  <Block BlockType="Product" Name="Product" SID="6:382">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[105, 92, 150, 143]</P>
    <P Name="ZOrder">354</P>
    <P Name="Multiplication">Matrix(*)</P>
  </Block>
  <Block BlockType="Product" Name="Product1" SID="6:383">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[105, 162, 150, 213]</P>
    <P Name="ZOrder">355</P>
    <P Name="Multiplication">Matrix(*)</P>
  </Block>
  <Block BlockType="Product" Name="Product2" SID="6:384">
    <PortCounts in="2" out="1"/>
    <P Name="Position">[105, 22, 150, 73]</P>
    <P Name="ZOrder">356</P>
    <P Name="Multiplication">Matrix(*)</P>
  </Block>
  <Block BlockType="Sum" Name="Sum" SID="6:385">
    <PortCounts in="3" out="1"/>
    <P Name="Position">[205, 110, 225, 130]</P>
    <P Name="ZOrder">357</P>
    <P Name="Inputs">+++</P>
  </Block>
  <Block BlockType="UnitDelay" Name="Unit Delay" SID="6:386">
    <P Name="Position">[260, 103, 295, 137]</P>
    <P Name="ZOrder">363</P>
    <P Name="InitialCondition">x0</P>
    <P Name="SampleTime">-1</P>
    <P Name="HasFrameUpgradeWarning">on</P>
    <PortProperties>
      <Port Type="out" Index="1">
        <P Name="Name">x</P>
      </Port>
    </PortProperties>
  </Block>
  <Block BlockType="Outport" Name="x" SID="6:387">
    <P Name="Position">[365, 113, 395, 127]</P>
    <P Name="ZOrder">361</P>
  </Block>
  <Line>
    <P Name="ZOrder">1</P>
    <P Name="Src">6:378#out:1</P>
    <P Name="Dst">6:383#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">2</P>
    <P Name="Src">6:383#out:1</P>
    <P Name="Points">[60, 0]</P>
    <P Name="Dst">6:385#in:3</P>
  </Line>
  <Line>
    <P Name="Name">x</P>
    <P Name="ZOrder">3</P>
    <P Name="Src">6:386#out:1</P>
    <P Name="Points">[13, 0]</P>
    <Branch>
      <P Name="ZOrder">4</P>
      <P Name="Labels">[1, 1]</P>
      <P Name="Dst">6:387#in:1</P>
    </Branch>
    <Branch>
      <P Name="ZOrder">5</P>
      <P Name="Points">[0, -38; -232, 0; 0, -22]</P>
      <P Name="Dst">6:384#in:2</P>
    </Branch>
  </Line>
  <Line>
    <P Name="ZOrder">6</P>
    <P Name="Src">6:384#out:1</P>
    <P Name="Points">[60, 0]</P>
    <P Name="Dst">6:385#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">7</P>
    <P Name="Src">6:377#out:1</P>
    <P Name="Dst">6:382#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">8</P>
    <P Name="Src">6:381#out:1</P>
    <P Name="Dst">6:382#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">9</P>
    <P Name="Src">6:385#out:1</P>
    <P Name="Dst">6:386#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">10</P>
    <P Name="Src">6:379#out:1</P>
    <P Name="Dst">6:384#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">11</P>
    <P Name="Src">6:380#out:1</P>
    <P Name="Dst">6:383#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">12</P>
    <P Name="Src">6:382#out:1</P>
    <P Name="Dst">6:385#in:2</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/systems/system_root.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[2029, 253, 3430, 1047]</P>
  <P Name="ZoomFactor">150</P>
  <P Name="ReportName">simulink-default.rpt</P>
  <P Name="SIDHighWatermark">61</P>
  <Block BlockType="SubSystem" Name="Parameter-Varying&#xA;Matrix" SID="1">
    <PortCounts in="1" out="1"/>
    <P Name="Position">[375, 208, 425, 252]</P>
    <P Name="ZOrder">339</P>
    <P Name="BlockKeywords">__PRM__SERIALIZED__DATA__:pmatrix</P>
    <P Name="MaskHideContents">on</P>
    <P Name="ContentPreviewEnabled">on</P>
    <Mask SelfModifiable="on">
      <Type>Parameter-Varying Matrix</Type>
      <Display RunInitForIconRedraw="off">port_label(&apos;input&apos;,1,&apos;p&apos;)
port_label(&apos;output&apos;,1,&apos;M(p)&apos;)</Display>
      <Description>Evaluates parameter-varying matrix according to the input.</Description>
      <Initialization>    nIn = M.Np;
    nOut = size(M);

    % &apos;Fix&apos; in case empty pmatrix object
    if numel(M) == 0
        % Create constant scalar pmatrix object
        M = 0*preal(&apos;p&apos;);
        nIn = 1;
        nOut = [1, 1];
    end
    
    if nIn == 0
        nIn = 1;
    end</Initialization>
      <Help>The Parameter-Varying Matrix block evaluates a pmatrix object (see &apos;help pmatrix&apos;) according to the input given to the block. 

Block input:
	p (double): The value of the scheduling-variable the parameter-varying matrix should be evaluated at.

Block output:
	M (double): Value of the parameter-varying matrix for the value of the scheduling-variable p.</Help>
      <MaskParameter Name="M" Type="edit" Tunable="off">
        <Prompt>Parameter-varying matrix (pmatrix):</Prompt>
        <Value>M</Value>
      </MaskParameter>
      <DialogControl Type="Group" Name="DescGroupVar">
        <Prompt>Parameter-Varying Matrix</Prompt>
        <DialogControl Type="Text" Name="DescTextVar">
          <Prompt>Evaluates parameter-varying matrix according to the input.</Prompt>
        </DialogControl>
      </DialogControl>
      <DialogControl Type="Group" Name="ParameterGroupVar">
        <Prompt>Simulink:studio:ToolBarParametersMenu</Prompt>
        <DialogControl Type="Edit" Name="M">
          <Prompt>Parameter-varying matrix (pmatrix):</Prompt>
          <ControlOptions PromptLocation="left"/>
        </DialogControl>
      </DialogControl>
    </Mask>
    <System Ref="system_1"/>
  </Block>
  <Block BlockType="SubSystem" Name="Systems" SID="2">
    <P Name="Description">Test</P>
    <PortCounts/>
    <P Name="Position">[180, 187, 290, 273]</P>
    <P Name="ZOrder">340</P>
    <P Name="ContentPreviewEnabled">on</P>
    <Mask>
      <Type>System blocks</Type>
      <Display IconOpaque="transparent" RunInitForIconRedraw="off"/>
    </Mask>
    <System Ref="system_2"/>
  </Block>
</System>


==> anc/Code1705/LPVcorev010/src/core/simulink/simulink/windowsInfo.xml <==
<?xml version="1.0" encoding="utf-8"?>
<WindowsInfo>
  <Object PropName="BdWindowsInfo" ObjectID="1" ClassName="Simulink.BDWindowsInfo">
    <Object PropName="WindowsInfo" ObjectID="2" ClassName="Simulink.WindowInfo">
      <P Name="IsActive" Class="logical">1</P>
      <P Name="Location" Class="double">[1707.0, 0.0, 1705.0, 1391.0]</P>
      <Object PropName="ModelBrowserInfo" ObjectID="3" ClassName="Simulink.ModelBrowserInfo">
        <P Name="Visible" Class="logical">0</P>
        <P Name="DockPosition" Class="char">Left</P>
        <P Name="Width" Class="int32">50</P>
        <P Name="Height" Class="int32">50</P>
        <P Name="Filter" Class="int32">9</P>
        <P Name="Minimized" Class="char">Unset</P>
      </Object>
      <Object PropName="ExplorerBarInfo" ObjectID="4" ClassName="Simulink.ExplorerBarInfo">
        <P Name="Visible" Class="logical">1</P>
      </Object>
      <Array PropName="EditorsInfo" Type="Simulink.EditorInfo" Dimension="1*50">
        <Object ObjectID="5">
          <P Name="IsActive" Class="logical">1</P>
          <P Name="IsTabbed" Class="logical">1</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">2</P>
          <P Name="Extents" Class="double">[2500.0, 1752.0]</P>
          <P Name="ZoomFactor" Class="double">4.0</P>
          <P Name="Offset" Class="double">[115.29523809523792, 206.83333333333348]</P>
          <P Name="SceneRectInView" Class="double">[115.29523809523792, 206.83333333333348, 416.66666666666669, 292.0]</P>
        </Object>
        <Object ObjectID="6">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">44</P>
          <P Name="Extents" Class="double">[1363.0, 560.0]</P>
          <P Name="ZoomFactor" Class="double">1.7499999999999998</P>
          <P Name="Offset" Class="double">[-513.67410714285722, -133.50000000000003]</P>
          <P Name="SceneRectInView" Class="double">[-513.67410714285722, -133.50000000000003, 778.857142857143, 320.00000000000006]</P>
        </Object>
        <Object ObjectID="7">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">44:47</P>
          <P Name="Extents" Class="double">[1363.0, 560.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-196.39453125, -23.0]</P>
          <P Name="SceneRectInView" Class="double">[-196.39453125, -23.0, 1363.0, 560.0]</P>
        </Object>
        <Object ObjectID="8">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">44:57</P>
          <P Name="Extents" Class="double">[1363.0, 560.0]</P>
          <P Name="ZoomFactor" Class="double">1.75</P>
          <P Name="Offset" Class="double">[-171.64285714285717, -90.5]</P>
          <P Name="SceneRectInView" Class="double">[-171.64285714285717, -90.5, 778.85714285714289, 320.0]</P>
        </Object>
        <Object ObjectID="9">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">47</P>
          <P Name="Extents" Class="double">[1363.0, 560.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-196.39453125, -23.0]</P>
          <P Name="SceneRectInView" Class="double">[-196.39453125, -23.0, 1363.0, 560.0]</P>
        </Object>
        <Object ObjectID="10">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkTopLevel</P>
          <P Name="LoadSaveID" Class="char">0</P>
          <P Name="Extents" Class="double">[1363.0, 560.0]</P>
          <P Name="ZoomFactor" Class="double">1.5</P>
          <P Name="Offset" Class="double">[-138.79040178571421, 76.250000000000085]</P>
          <P Name="SceneRectInView" Class="double">[-138.79040178571421, 76.250000000000085, 908.66666666666663, 373.33333333333331]</P>
        </Object>
        <Object ObjectID="11">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">6:432</P>
          <P Name="Extents" Class="double">[1195.0, 560.0]</P>
          <P Name="ZoomFactor" Class="double">1.5</P>
          <P Name="Offset" Class="double">[-300.5, -67.666666666666657]</P>
          <P Name="SceneRectInView" Class="double">[-300.5, -67.666666666666657, 796.66666666666663, 373.33333333333331]</P>
        </Object>
        <Object ObjectID="12">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">6:433</P>
          <P Name="Extents" Class="double">[1195.0, 560.0]</P>
          <P Name="ZoomFactor" Class="double">1.5</P>
          <P Name="Offset" Class="double">[-238.0, -66.166666666666657]</P>
          <P Name="SceneRectInView" Class="double">[-238.0, -66.166666666666657, 796.66666666666663, 373.33333333333331]</P>
        </Object>
        <Object ObjectID="13">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">6:434</P>
          <P Name="Extents" Class="double">[1195.0, 560.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-434.5, -218.0]</P>
          <P Name="SceneRectInView" Class="double">[-434.5, -218.0, 1195.0, 560.0]</P>
        </Object>
        <Object ObjectID="14">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">5:368</P>
          <P Name="Extents" Class="double">[1195.0, 560.0]</P>
          <P Name="ZoomFactor" Class="double">1.5</P>
          <P Name="Offset" Class="double">[-190.5, -73.166666666666657]</P>
          <P Name="SceneRectInView" Class="double">[-190.5, -73.166666666666657, 796.66666666666663, 373.33333333333331]</P>
        </Object>
        <Object ObjectID="15">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">6:388</P>
          <P Name="Extents" Class="double">[1195.0, 560.0]</P>
          <P Name="ZoomFactor" Class="double">1.5</P>
          <P Name="Offset" Class="double">[-238.0, -66.166666666666657]</P>
          <P Name="SceneRectInView" Class="double">[-238.0, -66.166666666666657, 796.66666666666663, 373.33333333333331]</P>
        </Object>
        <Object ObjectID="16">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">6:400</P>
          <P Name="Extents" Class="double">[1195.0, 560.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-437.0, -159.5]</P>
          <P Name="SceneRectInView" Class="double">[-437.0, -159.5, 1195.0, 560.0]</P>
        </Object>
        <Object ObjectID="17">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">5:443</P>
          <P Name="Extents" Class="double">[1195.0, 560.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-487.0, -183.0]</P>
          <P Name="SceneRectInView" Class="double">[-487.0, -183.0, 1195.0, 560.0]</P>
        </Object>
        <Object ObjectID="18">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">40</P>
          <P Name="Extents" Class="double">[1195.0, 560.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-347.0, -170.0]</P>
          <P Name="SceneRectInView" Class="double">[-347.0, -170.0, 1195.0, 560.0]</P>
        </Object>
        <Object ObjectID="19">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">36</P>
          <P Name="Extents" Class="double">[1195.0, 560.0]</P>
          <P Name="ZoomFactor" Class="double">1.5</P>
          <P Name="Offset" Class="double">[-268.0, -129.16666666666666]</P>
          <P Name="SceneRectInView" Class="double">[-268.0, -129.16666666666666, 796.66666666666663, 373.33333333333331]</P>
        </Object>
        <Object ObjectID="20">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">22</P>
          <P Name="Extents" Class="double">[1195.0, 560.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-347.0, -170.0]</P>
          <P Name="SceneRectInView" Class="double">[-347.0, -170.0, 1195.0, 560.0]</P>
        </Object>
        <Object ObjectID="21">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">18:24</P>
          <P Name="Extents" Class="double">[1195.0, 560.0]</P>
          <P Name="ZoomFactor" Class="double">1.5</P>
          <P Name="Offset" Class="double">[-190.5, -73.166666666666657]</P>
          <P Name="SceneRectInView" Class="double">[-190.5, -73.166666666666657, 796.66666666666663, 373.33333333333331]</P>
        </Object>
        <Object ObjectID="22">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">18</P>
          <P Name="Extents" Class="double">[1195.0, 560.0]</P>
          <P Name="ZoomFactor" Class="double">1.5</P>
          <P Name="Offset" Class="double">[-348.37933635067816, -176.8117777705192]</P>
          <P Name="SceneRectInView" Class="double">[-348.37933635067816, -176.8117777705192, 796.66666666666663, 373.33333333333331]</P>
        </Object>
        <Object ObjectID="23">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">9:15</P>
          <P Name="Extents" Class="double">[1195.0, 560.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-487.0, -230.0]</P>
          <P Name="SceneRectInView" Class="double">[-487.0, -230.0, 1195.0, 560.0]</P>
        </Object>
        <Object ObjectID="24">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">9</P>
          <P Name="Extents" Class="double">[1195.0, 560.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-347.0, -170.0]</P>
          <P Name="SceneRectInView" Class="double">[-347.0, -170.0, 1195.0, 560.0]</P>
        </Object>
        <Object ObjectID="25">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">6:372</P>
          <P Name="Extents" Class="double">[1845.0, 739.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-759.5, -307.0]</P>
          <P Name="SceneRectInView" Class="double">[-759.5, -307.0, 1845.0, 739.0]</P>
        </Object>
        <Object ObjectID="26">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">6:373</P>
          <P Name="Extents" Class="double">[1845.0, 739.0]</P>
          <P Name="ZoomFactor" Class="double">1.5</P>
          <P Name="Offset" Class="double">[-407.16666666666663, -132.50000000000003]</P>
          <P Name="SceneRectInView" Class="double">[-407.16666666666663, -132.50000000000003, 1230.0, 492.66666666666669]</P>
        </Object>
        <Object ObjectID="27">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">6</P>
          <P Name="Extents" Class="double">[1845.0, 739.0]</P>
          <P Name="ZoomFactor" Class="double">1.25</P>
          <P Name="Offset" Class="double">[-734.19733624363323, -200.49787751562312]</P>
          <P Name="SceneRectInView" Class="double">[-734.19733624363323, -200.49787751562312, 1476.0, 591.2]</P>
        </Object>
        <Object ObjectID="28">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">6:237</P>
          <P Name="Extents" Class="double">[1845.0, 739.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-695.0, -192.5]</P>
          <P Name="SceneRectInView" Class="double">[-695.0, -192.5, 1845.0, 739.0]</P>
        </Object>
        <Object ObjectID="29">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">6:239</P>
          <P Name="Extents" Class="double">[1845.0, 739.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-407.7734375, -54.5]</P>
          <P Name="SceneRectInView" Class="double">[-407.7734375, -54.5, 1845.0, 739.0]</P>
        </Object>
        <Object ObjectID="30">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">8:410</P>
          <P Name="Extents" Class="double">[1845.0, 739.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-759.5, -307.0]</P>
          <P Name="SceneRectInView" Class="double">[-759.5, -307.0, 1845.0, 739.0]</P>
        </Object>
        <Object ObjectID="31">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">8</P>
          <P Name="Extents" Class="double">[1845.0, 739.0]</P>
          <P Name="ZoomFactor" Class="double">1.5</P>
          <P Name="Offset" Class="double">[-666.66666666666663, -167.50000000000003]</P>
          <P Name="SceneRectInView" Class="double">[-666.66666666666663, -167.50000000000003, 1230.0, 492.66666666666669]</P>
        </Object>
        <Object ObjectID="32">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">1:258</P>
          <P Name="Extents" Class="double">[1845.0, 739.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-674.5, -215.0]</P>
          <P Name="SceneRectInView" Class="double">[-674.5, -215.0, 1845.0, 739.0]</P>
        </Object>
        <Object ObjectID="33">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">1:265</P>
          <P Name="Extents" Class="double">[1845.0, 739.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-662.0, -305.5]</P>
          <P Name="SceneRectInView" Class="double">[-662.0, -305.5, 1845.0, 739.0]</P>
        </Object>
        <Object ObjectID="34">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">8:239</P>
          <P Name="Extents" Class="double">[1845.0, 739.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-407.2734375, -54.0]</P>
          <P Name="SceneRectInView" Class="double">[-407.2734375, -54.0, 1845.0, 739.0]</P>
        </Object>
        <Object ObjectID="35">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">8:237</P>
          <P Name="Extents" Class="double">[1845.0, 739.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-694.5, -192.0]</P>
          <P Name="SceneRectInView" Class="double">[-694.5, -192.0, 1845.0, 739.0]</P>
        </Object>
        <Object ObjectID="36">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">8:371</P>
          <P Name="Extents" Class="double">[1845.0, 739.0]</P>
          <P Name="ZoomFactor" Class="double">1.5</P>
          <P Name="Offset" Class="double">[-407.16666666666663, -125.50000000000003]</P>
          <P Name="SceneRectInView" Class="double">[-407.16666666666663, -125.50000000000003, 1230.0, 492.66666666666669]</P>
        </Object>
        <Object ObjectID="37">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">8:368</P>
          <P Name="Extents" Class="double">[1845.0, 739.0]</P>
          <P Name="ZoomFactor" Class="double">1.5</P>
          <P Name="Offset" Class="double">[-407.16666666666663, -132.50000000000003]</P>
          <P Name="SceneRectInView" Class="double">[-407.16666666666663, -132.50000000000003, 1230.0, 492.66666666666669]</P>
        </Object>
        <Object ObjectID="38">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">1</P>
          <P Name="Extents" Class="double">[1845.0, 504.0]</P>
          <P Name="ZoomFactor" Class="double">1.75</P>
          <P Name="Offset" Class="double">[-336.85714285714278, -109.0]</P>
          <P Name="SceneRectInView" Class="double">[-336.85714285714278, -109.0, 1054.2857142857142, 288.0]</P>
        </Object>
        <Object ObjectID="39">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">5:239</P>
          <P Name="Extents" Class="double">[1845.0, 504.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-407.7734375, 63.0]</P>
          <P Name="SceneRectInView" Class="double">[-407.7734375, 63.0, 1845.0, 504.0]</P>
        </Object>
        <Object ObjectID="40">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">5:237</P>
          <P Name="Extents" Class="double">[1845.0, 504.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-231.5, -82.0]</P>
          <P Name="SceneRectInView" Class="double">[-231.5, -82.0, 1845.0, 504.0]</P>
        </Object>
        <Object ObjectID="41">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">5</P>
          <P Name="Extents" Class="double">[1845.0, 504.0]</P>
          <P Name="ZoomFactor" Class="double">1.5</P>
          <P Name="Offset" Class="double">[-400.66666666666669, -142.16666666666666]</P>
          <P Name="SceneRectInView" Class="double">[-400.66666666666669, -142.16666666666666, 1230.0, 336.0]</P>
        </Object>
        <Object ObjectID="42">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">1:260</P>
          <P Name="Extents" Class="double">[1845.0, 504.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-709.5, -186.0]</P>
          <P Name="SceneRectInView" Class="double">[-709.5, -186.0, 1845.0, 504.0]</P>
        </Object>
        <Object ObjectID="43">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">7</P>
          <P Name="Extents" Class="double">[1845.0, 504.0]</P>
          <P Name="ZoomFactor" Class="double">1.5</P>
          <P Name="Offset" Class="double">[-356.66666666666646, -180.87697513898209]</P>
          <P Name="SceneRectInView" Class="double">[-356.66666666666646, -180.87697513898209, 1230.0, 336.0]</P>
        </Object>
        <Object ObjectID="44">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">7:368</P>
          <P Name="Extents" Class="double">[1845.0, 504.0]</P>
          <P Name="ZoomFactor" Class="double">1.5</P>
          <P Name="Offset" Class="double">[-39.636591691370185, -105.16666666666669]</P>
          <P Name="SceneRectInView" Class="double">[-39.636591691370185, -105.16666666666669, 1230.0, 336.0]</P>
        </Object>
        <Object ObjectID="45">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">7:368:260</P>
          <P Name="Extents" Class="double">[1845.0, 504.0]</P>
          <P Name="ZoomFactor" Class="double">1.5</P>
          <P Name="Offset" Class="double">[-407.16666666666663, -47.5]</P>
          <P Name="SceneRectInView" Class="double">[-407.16666666666663, -47.5, 1230.0, 336.0]</P>
        </Object>
        <Object ObjectID="46">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">7:237</P>
          <P Name="Extents" Class="double">[1845.0, 504.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-694.5, -75.0]</P>
          <P Name="SceneRectInView" Class="double">[-694.5, -75.0, 1845.0, 504.0]</P>
        </Object>
        <Object ObjectID="47">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">7:239</P>
          <P Name="Extents" Class="double">[1845.0, 504.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-407.2734375, 63.0]</P>
          <P Name="SceneRectInView" Class="double">[-407.2734375, 63.0, 1845.0, 504.0]</P>
        </Object>
        <Object ObjectID="48">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">6:357</P>
          <P Name="Extents" Class="double">[919.0, 518.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-296.5, -197.0]</P>
          <P Name="SceneRectInView" Class="double">[-296.5, -197.0, 919.0, 518.0]</P>
        </Object>
        <Object ObjectID="49">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">6:345</P>
          <P Name="Extents" Class="double">[919.0, 518.0]</P>
          <P Name="ZoomFactor" Class="double">1.5</P>
          <P Name="Offset" Class="double">[-98.5, -59.166666666666657]</P>
          <P Name="SceneRectInView" Class="double">[-98.5, -59.166666666666657, 612.66666666666663, 345.33333333333331]</P>
        </Object>
        <Object ObjectID="50">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">6:260</P>
          <P Name="Extents" Class="double">[919.0, 518.0]</P>
          <P Name="ZoomFactor" Class="double">1.5</P>
          <P Name="Offset" Class="double">[-98.5, -52.166666666666657]</P>
          <P Name="SceneRectInView" Class="double">[-98.5, -52.166666666666657, 612.66666666666663, 345.33333333333331]</P>
        </Object>
        <Object ObjectID="51">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">6:262</P>
          <P Name="Extents" Class="double">[919.0, 518.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-299.0, -138.5]</P>
          <P Name="SceneRectInView" Class="double">[-299.0, -138.5, 919.0, 518.0]</P>
        </Object>
        <Object ObjectID="52">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">5:357</P>
          <P Name="Extents" Class="double">[919.0, 518.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-296.5, -197.0]</P>
          <P Name="SceneRectInView" Class="double">[-296.5, -197.0, 919.0, 518.0]</P>
        </Object>
        <Object ObjectID="53">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">5:301</P>
          <P Name="Extents" Class="double">[919.0, 518.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[48.5, 134.0]</P>
          <P Name="SceneRectInView" Class="double">[48.5, 134.0, 919.0, 518.0]</P>
        </Object>
        <Object ObjectID="54">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">5:354</P>
          <P Name="Extents" Class="double">[919.0, 518.0]</P>
          <P Name="ZoomFactor" Class="double">1.75</P>
          <P Name="Offset" Class="double">[-72.285714285714278, -113.0]</P>
          <P Name="SceneRectInView" Class="double">[-72.285714285714278, -113.0, 525.14285714285711, 296.0]</P>
        </Object>
      </Array>
      <Array PropName="DockComponentsInfo" Type="Simulink.DockComponentInfo" Dimension="1*2">
        <Object ObjectID="55">
          <P Name="Type" Class="char">Simulink:Editor:ReferencedFiles</P>
          <P Name="ID" Class="char">Referenced Files</P>
          <P Name="Visible" Class="logical">0</P>
          <P Name="CreateCallback" Class="char"/>
          <P Name="UserData" Class="char">{&quot;filterShowRefModels&quot;:&quot;true&quot;,&quot;filterShowRefSubs&quot;:&quot;true&quot;,&quot;filterShowOnlyDirtyFiles&quot;:&quot;false&quot;}
</P>
          <P Name="Floating" Class="logical">0</P>
          <P Name="DockPosition" Class="char">Left</P>
          <P Name="Width" Class="int32">426</P>
          <P Name="Height" Class="int32">320</P>
          <P Name="Minimized" Class="char">Unset</P>
        </Object>
        <Object ObjectID="56">
          <P Name="Type" Class="char">GLUE2:PropertyInspector</P>
          <P Name="ID" Class="char">Property Inspector</P>
          <P Name="Visible" Class="logical">0</P>
          <P Name="CreateCallback" Class="char"/>
          <P Name="UserData" Class="char"/>
          <P Name="Floating" Class="logical">0</P>
          <P Name="DockPosition" Class="char">Right</P>
          <P Name="Width" Class="int32">426</P>
          <P Name="Height" Class="int32">320</P>
          <P Name="Minimized" Class="char">Unset</P>
        </Object>
      </Array>
      <P Name="WindowState" Class="char">AAAA/wAAAAD9AAAAAwAAAAAAAAC9AAAB+PwCAAAABPsAAAAWAEQAbwBjAGsAVwBpAGQAZwBlAHQAMwEAAAAxAAAB+AAAAAAAAAAA+wAAABYARABvAGMAawBXAGkAZABnAGUAdAA0AAAAAAD/////AAAAAAAAAAD7AAAAUgBHAEwAVQBFADIAIAB0AHIAZQBlACAAYwBvAG0AcABvAG4AZQBuAHQALwBHAEwAVQBFADIAIAB0AHIAZQBlACAAYwBvAG0AcABvAG4AZQBuAHQAAAAAAP////8AAACTAP////sAAABgAFMAaQBtAHUAbABpAG4AawA6AEUAZABpAHQAbwByADoAUgBlAGYAZQByAGUAbgBjAGUAZABGAGkAbABlAHMALwBSAGUAZgBlAHIAZQBuAGMAZQBkACAARgBpAGwAZQBzAAAAAAD/////AAAAxwD///8AAAABAAAAAAAAAAD8AgAAAAH7AAAAVABHAEwAVQBFADIAOgBQAHIAbwBwAGUAcgB0AHkASQBuAHMAcABlAGMAdABvAHIALwBQAHIAbwBwAGUAcgB0AHkAIABJAG4AcwBwAGUAYwB0AG8AcgAAAAAA/////wAAAoAA////AAAAAwAAAAAAAAAA/AEAAAAB+/////8AAAAAAP////8AAAIDAP///wAACfwAAAcmAAAAAQAAAAIAAAABAAAAAvwAAAAA</P>
      <Array PropName="PersistedApps" Type="Cell" Dimension="0*1"/>
      <P Name="WindowUuid" Class="char">186d9a74-885e-4562-967d-b3ea83886985</P>
    </Object>
    <P Name="BDUuid" Class="char">c7137290-02a5-435b-a33c-2b8009395537</P>
  </Object>
</WindowsInfo>


==> anc/Code1705/LPVcorev010/src/lib/+LPVcore/cellarrayProperty.m <==
function val = cellarrayProperty(name, val, sz, default)
    % Convert text-based cell array property using MATLAB style conventions
    % for e.g., InputName property of SS object.
    %
    %   Syntax:
    %       s = cellarrayProperty(name, s, sz, default)
    %
    %   Inputs:
    %       name: name of the property
    %       s: cell array of sz-by-1 or 1-by-sz, or a character vector
    %       sz: integer denoting the number of elements the array must have
    %       default: character vector denoting the default text (which gets
    %           expanded in case sz > 1.
    %
    %   Outputs:
    %       s: cell array 
    %
    
    if nargin <= 3
        default = '';
    end
    
    % Convert to cell array
    if ~iscell(val); val = {val}; end
    
    % Populate with default if empty
    if isempty(val) && sz > 0; val = {default}; end
    
    % Transpose from row to column if needed
    if isrow(val); val = val.'; end
    
    % Check if cell array was passed which was neither row nor column
    if sz > 0 && ~iscolumn(val)
        error([name, ' must be a row or column cell array.']);
    end
    
    % Check if all elements of cell are character vectors
    if ~iscellof(val, 'char')
        error([name, ' must be a cell array of character vectors.']);
    end
    
    % Expand scalar if required
    if sz > 1 && numel(val) == 1
        tmp = val{1};
        % '' should not be expanded to {'(1)', ...}
        if ~isempty(tmp)
            for i=1:sz
                val{i, 1} = [tmp, '(', int2str(i), ')'];
            end
        else
            val{sz, 1} = '';
        end
    end
    
    % Check size constraints
    if numel(val) ~= sz
        error([name, ' must be a cell array of character vectors ', ...
            'with ', int2str(sz), ' elements.']);
    end
end


==> anc/Code1705/LPVcorev010/src/lib/+LPVcore/copySignalProperties.m <==
function target = copySignalProperties(target, source, mode)
%COPYSIGNALPROPERTIES Copy signal properties from source system to target
%system
%
% This function can be used to conveniently map signal properties (such as
% input/output name and unit) from a source system to a target system.
%
% Syntax:
%   sys = LPVcore.copySignalProperties(target, source)
%   sys = LPVcore.copySignalProperties(target, source, options)
%
% Inputs:
%   target: dynamical system for which signal properties (inputs and
%       outputs) are copied from 'source'.
%   source: dynamical system from which signal properties (inputs and
%       outputs) are copied to 'target'.
%   options: set to 'full' to also include signal properties of the state
%       vector. By default or when set to 'io', only the input/output signal properties are
%       copied.
%

%% Input validation
narginchk(2, 3);
assert(isequal(size(target), size(source)), ...
    '''target'' and ''source'' must have same IO dimension');
if nargin <= 2
    mode = 'io';
end
assert(any(strcmp(mode, {'io', 'full'})), ...
    ['Unsupported copy mode ''', mode, '''. Supported options are ''io'' or ''full''']);
% Check state size for 'full' mode
if strcmp(mode, 'full')
    assert(isequal(size(target.StateName), size(source.StateName)), ...
        '''source'' and ''target'' must have matching state dimension for mode=''full''');
end

%% Properties to copy
props = {'InputName', 'OutputName', ...
                'InputUnit', 'OutputUnit', ...
                'InputDelay'};
% Add state properties depending on mode
if strcmp(mode, 'full')
    props{end+1} = 'StateName';
    props{end+1} = 'StateUnit';
end
% Perform the copy
for i=1:numel(props)
    % Check if both systems have the property, as this may not always be
    % the case. For example, if s1 is a TF model and s2 is a SS model, then
    % s1 does not have StateName defined.
    if ismember(props{i}, properties(source)) && ismember(props{i}, properties(target))
        target.(props{i}) = source.(props{i});
    end
end

end



==> anc/Code1705/LPVcorev010/src/lib/+LPVcore/doSignalPropertiesMatch.m <==
function tf = doSignalPropertiesMatch(s1, s2, mode)
%DOSIGNALPROPERTIESMATCH Check whether signal properties of two systems
%match.
%
% This function can be used to conveniently check whether signal properties (such as
% input/output name and unit) are equal for 2 given systems.
%
% Syntax:
%   tf = LPVcore.doSignalPropertiesMatch(s1, s2)
%   tf = LPVcore.doSignalPropertiesMatch(s1, s2, options)
%
% Inputs:
%   s1, s2: dynamical system for which signal properties (inputs and
%       outputs) are checked for equivalence.
%   options: set to 'full' to also include signal properties of the state
%       vector. By default or when set to 'io', only the input/output signal properties are
%       checked.
%

%% Input validation
narginchk(2, 3);
assert(isequal(size(s1), size(s2)), ...
    '''s1'' and ''s2'' must have same IO dimension');
if nargin <= 2
    mode = 'io';
end
assert(any(strcmp(mode, {'io', 'full'})), ...
    ['Unsupported mode ''', mode, '''. Supported options are ''io'' or ''full''']);
% Check state size for 'full' mode
if strcmp(mode, 'full')
    assert(isequal(size(s1.StateName), size(s2.StateName)), ...
        '''s1'' and ''s2'' must have matching state dimension for mode=''full''');
end

%% Properties to copy
props = {'InputName', 'OutputName', ...
                'InputUnit', 'OutputUnit', ...
                'InputDelay', 'Ts'};
% Add state properties depending on mode
if strcmp(mode, 'full')
    props{end+1} = 'StateName';
    props{end+1} = 'StateUnit';
end
% Perform the check
tf = true;
for i=1:numel(props)
    % Check if both systems have the property, as this may not always be
    % the case. For example, if s1 is a TF model and s2 is a SS model, then
    % s1 does not have StateName defined.
    % Note: ISPROP function does not work properly since R2022b for MIMO /
    % state space arrays (due to change of NUMEL). Instead, PROPERTIES
    % function is used.
    if ismember(props{i}, properties(s1)) && ismember(props{i}, properties(s2))
        if ~isequal(s1.(props{i}), s2.(props{i}))
            tf = false;
            return;
        end
    end
end

end





==> anc/Code1705/LPVcorev010/src/lib/+LPVcore/goodnessOfFit.m <==
function fit = goodnessOfFit(x, xref, cost_func)
%GOODNESSOFFIT Goodness of fit that has behavior of goodnessOfFit function
%in R2020a and later
%   Note: this function can be removed once support for R2019b is dropped.

% 9.7: R2019b
if verLessThan('matlab', '9.8') && ...
        any(strcmpi(cost_func, {'NRMSE', 'NMSE'}))
    fit = 1 - goodnessOfFit(x, xref, cost_func);
else
    fit = goodnessOfFit(x, xref, cost_func);
end

end



==> anc/Code1705/LPVcorev010/src/lib/+LPVcore/parselsimOpts.m <==
function lsimOpts = parselsimOpts(sys, p, u, varargin)
%PARSELSIMOPTS Parse options for LSIM of LPVREP objects
% 
%   Syntax:
%     lsimOpts = parselsimOpts(sys, varargin)
%
%   Inputs:
%       sys: LPVREP system object for which simulation is requested
%       varargin: property-value pairs
%
%   Outputs:
%       lsimOpts: struct containing the following option fields for the
%           simulation:
%
%       t: empty matrix ([]) for DT, or vector of equidistant time
%           instances
%
%       CT:
%           Solver: ODE solver specified as function handle
%           SolverOpts: ODE solver options
%       DT:
%           p0, pf: initial and final values of the scheduling signal
%           u0: initial values of the input signal (LPVIO only)
%           y0: initial values of the output signal (LPVIO only)
%

%TODO: replace errors with assert.

assert(sys.Np > 0 || sys.Nu > 0, ...
    ['Simulation of an LPV system with 0 inputs and 0 scheduling signals ', ...
    'is not currently supported']);

% Validation of input and scheduling signal
if isempty(p)
    assert(sys.Np == 0, ...
        'p cannot be empty for a system with at least 1 scheduling signal');
end
if isempty(u)
    assert(sys.Nu == 0, ...
        'u cannot be empty for a system with at least 1 input');
end
% Expand empty signals to match the number of rows of the other
if isempty(p); p = NaN(size(u, 1), sys.Np); end
if isempty(u); u = NaN(size(p, 1), sys.Nu); end
% Check rows match
if size(p, 1) ~= size(u, 1)
    error('Number of rows of p and u must be equal');
end
% Check columns match
if size(p, 2) ~= sys.Np
    error(['Number of columns of p (', ...
        int2str(size(p, 2)), ') must equal the scheduling dimension (', ...
        int2str(sys.Np), ')']);
end
if size(u, 2) ~= sys.Nu
    error(['Number of columns of u (', ...
        int2str(size(u, 2)), ') must equal the input dimension (', ...
        int2str(sys.Nu), ')']);
end

% Size of initial and final values of p
M0 = -min(min(sys.SchedulingTimeMap.Map), 0);
Mf = max(max(sys.SchedulingTimeMap.Map), 0);

parser = inputParser;

scalarOrMatOrEmpty = @(x, n, m) isscalar(x) || ...
    isempty(x) || ...
    (isnumeric(x) && all(size(x) == [n, m]));

validModes = {'fast', 'accurate'};
checkInterpMode = @(x) any(validatestring(x,validModes));
validModesIODT = {'fast', 'large'};
possibleSolversIODT = @(x) any(validatestring(x,validModesIODT));

% Time vector
parser.addOptional('t', []);

% Noise
if isa(sys, 'LPVcore.lpvidpoly')
    parser.addOptional('e', [], ...
        @(x) isempty(x) || (isnumeric(x) && size(x, 2) == sys.Ny));
end

% Initial state
if isa(sys, 'LPVcore.lpvlfr') || isa(sys, 'LPVcore.lpvidss')
    if isa(sys, 'LPVcore.lpvidss')
        DefaultX0 = sys.X0;
    else
        DefaultX0 = zeros(sys.Nx, 1);
    end
    parser.addOptional('x0', DefaultX0, ...
        @(x) isnumeric(x) && isvector(x) && ...
            (numel(x) == sys.Nx || numel(x) == 1));
end

if isa(sys, 'LPVcore.lpvidss')
    parser.addOptional('w', [], ...
        @(x) isempty(x) || isnumeric(x));
end

if isdt(sys)
    parser.addParameter('p0', zeros(M0, sys.Np), ...
        @(x) scalarOrMatOrEmpty(x, M0, sys.Np));
    parser.addParameter('pf', zeros(Mf, sys.Np), ...
        @(x) scalarOrMatOrEmpty(x, Mf, sys.Np));
    if isa(sys, 'LPVcore.lpvio') || isa(sys, 'LPVcore.lpvidpoly')
        parser.addParameter('u0', zeros(sys.Nb, sys.Nu), ...
            @(x) scalarOrMatOrEmpty(x, sys.Nb, sys.Nu));
        parser.addParameter('y0', zeros(sys.Na, sys.Ny), ...
            @(x) scalarOrMatOrEmpty(x, sys.Na, sys.Ny));
        parser.addParameter('solverMode', 'fast', ...
            @(x) possibleSolversIODT(x));
    end
    if isa(sys, 'LPVcore.lpvidpoly')
        parser.addParameter('e0', zeros(sys.Nc, sys.Ny), ...
            @(x) scalarOrMatOrEmpty(x, sys.Nc, sys.Ny));
    end
end

% ODE solver and options
if isct(sys)
    parser.addParameter('Solver', @ode45, ...
        @(x) isa(x, 'function_handle') && ...
            isequal(x, @ode45) || isequal(x, @ode23) || ...
            isequal(x, @ode113) || isequal(x, @ode15s));
    parser.addParameter('SolverOpts', odeset, ...
        @(x) isa(x, 'struct'));
    parser.addParameter('SolverInterpolationMode',...
        'fast', checkInterpMode)
end

% Parse PV pairs
parser.parse(varargin{:});

%% Validate and assign to lsimOpts
t = parser.Results.t;
if ~isempty(t)
    % Check if t is equidistant
    assert(isvector(t) && ...
        isnumeric(t) && isreal(t) && ...
        norm(diff(t) - mean(diff(t))) / numel(t) < 10 * eps, ...
        't must be a vector of equidistant time instances');
    % Check number of samples
    assert(numel(t) == size(u, 1), ...
        'Number of time samples specified in t, u and p does not match');
    % Check increasing
    assert(all(diff(t) > 0), ...
        't must be an increasing vector');
end
t = t(:);

% DT options
if isdt(sys)
    % Check if t is compatible with sampling time Ts
    if ~isempty(t)
        if sys.Ts ~= -1
            assert(norm(diff(t) - sys.Ts) / numel(t) < 10 * eps, ...
                't must be a vector of equidistance time instances corresponding to the sampling time Ts');
        end
    end
    lsimOpts.t = t;
    p0 = parser.Results.p0;
    pf = parser.Results.pf;
    % convert empty inputs to scalars
    if isempty(p0); p0 = 0; end
    if isempty(pf); pf = 0; end
    % convert scalar inputs to matrix
    if isscalar(p0)
        p0 = ones(M0, sys.Np) * p0;
    end
    if isscalar(pf)
        pf = ones(Mf, sys.Np) * pf;
    end
    lsimOpts.p0 = p0; lsimOpts.pf = pf;
    if isa(sys, 'LPVcore.lpvio') || isa(sys, 'LPVcore.lpvidpoly')
        u0 = parser.Results.u0;
        y0 = parser.Results.y0;
        if isempty(y0); y0 = 0; end
        if isempty(u0); u0 = 0; end
        if isscalar(y0)
            y0 = ones(sys.Na, sys.Ny) * y0;
        end
        if isscalar(u0)
            u0 = ones(sys.Nb, sys.Nu) * u0;
        end
        lsimOpts.y0 = y0; lsimOpts.u0 = u0;
        lsimOpts.solverMode = parser.Results.solverMode;
    end
    if isa(sys, 'LPVcore.lpvidpoly')
        e0 = parser.Results.e0;
        e = parser.Results.e;
        % Generate noise
        [R, cholP] = chol(sys.NoiseVariance);
        isPosDef = cholP == 0;
        if ~isPosDef
            R = zeros(sys.Ny);
        end
        if isempty(e)
            if isempty(e0)
                e0 = randn(sys.Nc, sys.Ny) * R;
            end
            e = randn(size(p, 1), sys.Ny) * R;
        end
        if isempty(e0)
            e0 = randn(sys.Nc, sys.Ny) * R;
        end
        lsimOpts.e0 = e0;
        lsimOpts.e = e;
    end
    if isa(sys, 'LPVcore.lpvidss')
        w = parser.Results.w;
        % Generate noise
        [R, cholP] = chol(sys.NoiseVariance);
        isPosDef = cholP == 0;
        if ~isPosDef
            R = zeros(sys.Ny);
        end
        if isempty(w)
            if strcmp(typeNoiseModel(sys), 'innovation')
                v = randn(size(p, 1), sys.Ny) * R;
                e = v;
            else
                w = randn(size(p, 1), sys.Nx + sys.Nu) * R;
                v = w(:, 1:sys.Nx);
                e = w(:, sys.Nx+1:end);
            end
        else
            % Split w
            if strcmp(typeNoiseModel(sys), 'innovation')
                v = w;
                e = w;
            else
                v = w(:, 1:sys.Nx);
                e = w(:, sys.Nx+1:end);
            end
        end
        lsimOpts.v = v;
        lsimOpts.e = e;
    end
end

% CT options
if isct(sys)
    assert(~isempty(t), 't must not be empty');
    lsimOpts.t = t;
    lsimOpts.Solver = parser.Results.Solver;
    lsimOpts.SolverOpts = parser.Results.SolverOpts;
    
    lsimOpts.SolverMode = parser.Results.SolverInterpolationMode;
end

% State-space options
if isa(sys, 'LPVcore.lpvlfr') || isa(sys, 'LPVcore.lpvidss')
    x0 = parser.Results.x0;
    % Expand scalar
    if isscalar(x0)
        x0 = x0 * ones(sys.Nx, 1);
    end
    % Make column vector
    x0 = x0(:);
    lsimOpts.x0 = x0;
end

end



==> anc/Code1705/LPVcorev010/src/lib/+LPVcore/schedulingStructCheck.m <==
function ssorted = schedulingStructCheck(obj, s)
%SCHEDULINGSTRUCTCHECK Check structure array compatibility with system
% representation or other scheduling-dependent object,
% and sorts fields of structure array to match system
% representation scheduling timemap.

%
% Syntax:
%   ssorted = LPVcore.schedulingStructCheck(sys, s)
%
% Example:
%   Suppose sys has scheduling time map {'a', 'b'} and s has field names
%   {'b', 'a'}, then ssorted will have its field names permuted to match
%   {'a', 'b'}.
%
% The function can also be called for PMATRIX and TIMEMAP objects.
%

%% Input validation
narginchk(2, 2);
nargoutchk(0, 1);
assert(isa(obj, 'LPVcore.lpvrep') || isa(obj, 'pmatrix') || isa(obj, 'timemap'), ...
    '''obj'' must be a lpvrep/pmatrix/timemap object');
assert(isa(s, 'struct'), '''s'' must be struct array');

if isa(obj, 'LPVcore.lpvrep')
    tm = obj.SchedulingTimeMap;
elseif isa(obj, 'pmatrix')
    tm = obj.timemap;
elseif isa(obj, 'timemap')
    tm = obj;
end
np = numel(tm.Name);

%% Perform check
% Sort field names to match scheduling time map
names = fieldnames(s);
sortedNames = alphNumSort(names);   % sorting used by the timemap
ssorted = orderfields(s, sortedNames);
if ~isequaln(fieldnames(ssorted), fieldnames(s)) && nargout == 0
    warning('Structure array passed as input is not sorted. However, no output arguments are used.');
end
f = fieldnames(ssorted);
assert(numel(f) == np, ...
    sprintf('Number of fields in structure array (%i) must match number of scheduling signals in object (%i)\n', ...
        numel(f), np));

% Check each element of struct is a scheduling signal
for i=1:numel(f)
    assert(strcmp(f{i}, tm.Name{i}), ...
        sprintf('Field name ''%s'' is not a scheduling signal of system representation\n', f{i}));
end


end



==> anc/Code1705/LPVcorev010/src/lib/+LPVcore/snr.m <==
function r = snr(x, y)
%SNR Signal-to-Noise ratio
%
%   Syntax:
%       r = snr(x, y)
%
%   Inputs:
%       x: real-valued input signal
%       y: noise estimate
%
%   Outputs:
%       r: signal-to-noise ratio in dB
%
%   See also: SNR from Signal Processing Toolbox

% SNR = 10 * log10( E[x^2] / E[y^2] )
%     = 20 * log10( norm(x) / norm(y) )

r = 20 * log10( norm(x) / norm(y) );

end



==> anc/Code1705/LPVcorev010/src/lib/alphNumSort.m <==
function [out, I] = alphNumSort(str)
%ALPHNUMSORT sorts string arrays or cell arrays containing characters
%alpha numerically, e.g., ["p9", "p10", "p1", "q1", "q10", "q2"], gets
%sorted as ["p1", "p9", "p10", "q1", "q2", "q10"]. With normal
%alphabetical sorting this would become ["p1", "p10", "p9", "q1", ...
%"q10", "q2"].
%
%   Syntax:
%       [strOut, I] = alphNumSort(str)
%
%   Inputs:
%       str: String array or cell array of characters arrays.
%
%   Outputs:
%       strOut: Sorted string array or cell array
%       I:  Index specifiying how the str is sorted to obtain strOut.
%

    if isempty(str)
        out = [];
        I = [];
    elseif numel(str) == 1
        out = str;
        I = 1;
    else
        % Convert to string array if cell
        if isa(str, "cell")
            str = string(str);
            cellFlag = 1;
        else
            cellFlag = 0;
        end

        %% (Normal) alphabetical sorting
        [str0, I0] = sort(str);
    
        %% Numerical sorting
        % Find solely numerical strings
        I1 = I0;
        indNum = matches(str0, digitsPattern);
    
        % Sort solely numerical strings
        [~, indI0] = sort(str2double(str0(indNum)));
    
        % Compute new sorting index
        I0num = I0(indNum);
        I1(indNum) = I0num(indI0);
    
        % Sort strings (based on computed index) 
        str1 = str(I1);
        
        %% Alphanumerical sorting
        % Find alphanumerical strings
        % See https://en.wikipedia.org/wiki/List_of_Unicode_characters
        patAlph = asManyOfPattern(characterListPattern('!', '/') | ...  % Punctuation symbols
            characterListPattern(':', '@') | ...
            characterListPattern('A', 'Z') | ...
            characterListPattern('[', '`') | ...
            characterListPattern('a', 'z') | ...
            characterListPattern('{', '~'), 1);
        patNum = digitsPattern;
        pat = patAlph + patNum;
        
        alphNumIndex = find(contains(str1, pat));
        strAlphNum = str1(alphNumIndex);
        
        % Sort alphanumerical strings
        alph = strings(1, numel(strAlphNum));
        % Loop over the alphanumerical strings
        for i=1:numel(strAlphNum)
            % For each alphanumerical string, we will only sort by the
            % first text pattern. For example:
            %   cos(q2_diff)
            %       --> "cos(q", "_diff)"    (2 patterns)
            %       --> "cos(q"              (only first pattern stored)
            alph_ = extract(strAlphNum(i), patAlph);
            alph(i) = alph_(1);
        end
        num = str2double(extract(strAlphNum, patNum));
        
        uniqueAlph = unique(alph);
        
        I2 = zeros(1,numel(strAlphNum));
        I2ind = 1;
        for i = 1:numel(uniqueAlph)
            indAlph = find(alph == uniqueAlph(i));      % index of same letter/word
            N = numel(indAlph);                         % # of numbers for specifc letter/word
            [~, i2Temp] = sort(num(indAlph));           % sort the numbers
            I2(I2ind:(I2ind+N-1)) = indAlph(i2Temp);    % save the sorting order
            I2ind = I2ind + N;                          
        end
        
        % Combine new sorting index
        I = I1;
        IalphNum = I(alphNumIndex);
        I(alphNumIndex) = IalphNum(I2);
        
        % Sort strings (based on computed index)
        out = str(I);

        % If input is a cell, output a cell
        if cellFlag
            out = cellstr(out);
        end
    end
end

==> anc/Code1705/LPVcorev010/src/lib/areBFuncsEqual.m <==
function tf = areBFuncsEqual(varargin)
%AREBFUNCSEQUAL Return whether pmatrix objects in input have same basis
%functions
%
%   Syntax:
%       tf = areBFuncsEqual(p1, p2, ..., pn)
%
%   Inputs:
%       p1, ..., pn: pmatrix objects
%
%   Outputs:
%       tf: logical indicating whether the input pmatrix objects have the
%           same ext. scheduling signal and basis functions.
%

%% Input validation
narginchk(1, Inf);
assert(iscellof(varargin, 'pmatrix'), 'inputs must be pmatrix objects');
p = varargin;

%% Algorithm
% Set tf to false so we can return at any point
if numel(p) == 1
    tf = true;
    return;
else
    tf = false;
end

% Check equality in timemap and number of basis functions
N = numel(p{1}.bfuncs);
tm = p{1}.timemap;
for i=2:numel(p)
    if tm ~= p{i}.timemap || N ~= numel(p{i}.bfuncs)
        return;
    end
end

% Check basis function equality
for i=1:N
    bf = p{1}.bfuncs{i};
    for j=2:numel(p)
        if bf ~= p{j}.bfuncs{i}
            return
        end
    end
end

% Set tf to true since all checks passed
tf = true;

end



==> anc/Code1705/LPVcorev010/src/lib/bfr.m <==
function BFR=bfr(y,y_hat)
% BFR Best Fit Rate in percentage
%
%   Syntax:
%       BFR = bfr(y, yhat)
%
%   Inputs:
%       y: reference output as a N-by-ny matrix, where ny is the number of
%           channels and N is the number of samples.
%       yhat: measured output of the same shape as y.
%
%   Outputs:
%       BFR: row vector with ny elements denoting the BFR for each channel.
%
BFR = NaN(1, size(y, 2));
for i=1:size(y, 2)
    BFR(i) = 100*max(1 - norm(y(:, i) - y_hat(:, i))/norm(y(:, i)-ones(size(y(:, i),1),1)*mean(y(:, i))),0);
end

==> anc/Code1705/LPVcorev010/src/lib/double2idpmatrix.m <==
function p = double2idpmatrix(d)
%DOUBLE2IDPMATRIX Convert double to pmatrix with scheduling dimension of 0.

assert(isa(d, 'double'), ...
    'Attempting to use DOUBLE2PMATRIX on a non-double');
p = idpmatrix(d, [], [], [], ...
    'SchedulingDimension', 0, ...
    'SchedulingMap', [], ...
    'SchedulingDomain', 'undefined');

end



==> anc/Code1705/LPVcorev010/src/lib/double2pmatrix.m <==
function p = double2pmatrix(d)
%DOUBLE2PMATRIX Convert double to pmatrix with scheduling dimension of 0.

assert(isa(d, 'double'), ...
    'Attempting to use DOUBLE2PMATRIX on a non-double');
p = pmatrix(d, ...
    'SchedulingDimension', 0, ...
    'SchedulingMap', [], ...
    'SchedulingDomain', 'undefined');

end



==> anc/Code1705/LPVcorev010/src/lib/ispmatrix.m <==
function bool = ispmatrix(obj,varargin)
%ISPMATRIX Determine if input is a pmatrix object
%
%   m = ispmatrix(A), returns logical 1 (true) if A is a pmatrix object.
%   Otherwise, it returns logical 0 (false).
%
%   m = ispmatrix(A,'affine'), returns logical 1 (true) if A is a pmatrix
%   object and all basis functions are either affine or parameter
%   independent. Otherwise, it returns logical 0 (false). 
%
%   m = ispmatrix(A,'poly'), returns logical 1 (true) if A is a pmatrix
%   object and all basis functions are either polynomials (including
%   affine) or parameter independent. Otherwise, it returns logical 0
%   (false).
%
%   m = ispmatrix(A,'custom'), returns logical 1 (true) if A is a pmatrix
%   object and all basis functions are either custom function or parameter
%   independent. Otherwise, it returns logical 0 (false).
%
%   See also PMATRIX

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    if ~isa(obj, 'pmatrix')
        bool = false;
    else
        bool = obj.ispmatrix(varargin{:}); % Require private property obj.typeBasis
    end

end



==> anc/Code1705/LPVcorev010/src/lib/lpvinterpss.m <==
function globalsys = lpvinterpss(lpvsys, interpMethod, interpOpts)
%LPVINTERPSS Convert LPVGRIDSS object to global LPV model using
%interpolation or approximation
%
% Syntax:
%   globalsys = lpvinterpss(sys, interpMethod, interpOpts)
%
% Inputs:
%   sys: LPVGRIDSS object from which the linearized models and information
%       on the scheduling signals is extracted.
%   interpMethod: interpolation method, specified as a character
%       vector. The following interpolation and approximation methods are supported:
%           'pwlinear': piece-wise linear
%           'pwpoly': piece-wise polynomial. The exact method is specified
%               through the interpOpts argument.
%           'poly': global polynomial approximation.
%           'behavioral': behavioral approximation. Note: this is an
%               approximation method, i.e., the LPV representation may not
%               be exactly equal to the linear systems passed as input at
%               the grid points.
%   interpOpts: options for the interpolation or approximation. The
%       type depends on the selected method:
%           'pwlinear': no options are available.
%           'pwpoly': a character vector indicating the interpolation
%               method. Options available:
%                   'linear': same as specifying 'pwlinear' as
%                       interpolation method.
%                   'spline': (default) cubic-spline based
%                       interpolation. Uses INTERPN.
%                   'makima' / 'cubic' / 'pchip': these methods match
%                   the methods in the built-in MATLAB function
%                   INTERPN. See DOC INTERPN for more information. 
%           'poly': a structure with for each scheduling signal, a
%               field with the same name as the scheduling signal. The
%               corresponding value is the degree of the polynomial that
%               will be used. Note that this implies that cross terms are
%               currently not supported! Example:
%                   struct('p', 2, 'q', 1) --> quadratic polynomial for
%                   'p' and affine polynomial for 'q'.
%               The degree must be at least 1 and at most the number of
%               grid points minus 1.
%           'behavioral': a structure with the following fields:
%               'init_sys': an LPV-SS representation from which the
%                   structure of the Delta block and the initial values for
%                   the model parameters are extracted and used to
%                   determine the approximate global system.
%               'hinfstructOptions': options structure as used by
%                   HINFSTRUCT. HINFSTRUCT is internally called to
%                   calculate the approximate global system through
%                   H_{infty} behavioral approximation.
% Outputs:
%   globalsys: LPVREP object containing global model representation.
%
% Limitations:
%   * Currently only static dependence is supported (i.e., there can be
%   no dynamic dependence in the timemap object).
%   * Empty input or output channels are not supported.
%   * Each scheduling signal must have at least two grid points.
%
% See also LPVGRIDSS
%

%% Input validation
narginchk(1, 3);
% Check sys and extract variables for use during interpolation
assert(isa(lpvsys, 'LPVcore.lpvgridss'), '''sys'' must be an lpvgridss object');
grid = lpvsys.SamplingGrid;
sys = lpvsys.ModelArray;
f = fieldnames(grid);
if isct(sys)
    domain = 'ct';
else
    domain = 'dt';
end
tm = timemap(0, domain, 'Name', f);
sz = size(lpvsys);
N = prod(sz(3:end));
nx = lpvsys.Nx;
ny = lpvsys.Ny;
nu = lpvsys.Nu;
nrho = lpvsys.Np;
Ts = lpvsys.Ts;
% gridCell is required for PBINTERP
gridCell = cell(1, numel(f));
for i=1:numel(f)
    gridCell{i} = grid.(f{i});
end

V = zeros(size(grid.(f{1}),2), 1);
for i=2:numel(f)
    V = V .* zeros([ones(1, i-1) size(grid.(f{i}),2)]);
end
assert(numel(V) == N, 'LPVcore:gridds:ConstructorArgin',...
        'number of systems doesn''t fit the grid.')
% Interpolation method
if nargin < 2
    interpMethod = 'pwlinear';
end
assert(ischar(interpMethod), '''interpMethod'' must be a character vector');
assert(any(strcmp(interpMethod, {'pwlinear', 'pwpoly', 'poly', 'behavioral'})), ...
    ['Unsupported interpolation method ', interpMethod]);
% Options set for interpolation method
if nargin < 3
    if any(strcmp(interpMethod, {'poly', 'behavioral'}))
        error('Interpolation options must be specified for interpolation method ''%s''', interpMethod);
    end
    if strcmp(interpMethod, 'pwpoly')
        interpMethod = 'spline';
    end
else
    if any(strcmp(interpMethod, {'pwlinear'}))
        error('''interpOpts'' is not supported for selected interpolation method ''%s''.', interpMethod);
    end
end
if strcmp(interpMethod, 'poly')
    % Check interpOpts for 'poly' interpolation
    assert(isstruct(interpOpts), ...
        '''interpOpts'' must be a struct for interpMethod ''poly''');
    assert(numel(fieldnames(interpOpts)) == numel(sz) - 2, ...
        'Number of fields of ''interpOpts'' (%i) must match grid dimension (%i)', ...
        numel(fieldnames(interpOpts)), numel(sz) - 2);
    fi = fieldnames(interpOpts);
    assert(isequal(f, fi), '''grid'' and ''interpOpts'' must have identical field names (and same ordering)');
    % Ensure degrees are valid
    for i=1:numel(fi)
        assert(interpOpts.(fi{i}) >= 1 && interpOpts.(fi{i}) <= sz(i+2) - 1, ...
            'Polynomial degree for scheduling signal ''%s'' is %i but must be positive and not larger than %i', ...
            fi{i}, interpOpts.(fi{i}), sz(i+2) - 1);
    end
end
if strcmp(interpMethod, 'behavioral')
    % Check interpOpts for 'behavioral' approximation
    assert(isstruct(interpOpts) && ...
        any(strcmp('init_sys', fieldnames(interpOpts))), ...
        '''interpOpts'' must be a struct with fields ''init_sys'' and optionally ''hinfstructOptions''');
    if ~any(strcmp('hinfstructOptions', fieldnames(interpOpts)))
        % Use default options set to HINFSTRUCT
        interpOpts.hinfstructOptions = hinfstructOptions;
    end
    assert(isa(interpOpts.init_sys, 'LPVcore.lpvss'), ...
        '''interpOpts.init_sys'' must be an ''LPVcore.lpvss'' object.');
    assert(hasStaticSchedulingDependence(interpOpts.init_sys), 'Initial LPV-SS model must have static dependence on scheduling signal');
    assert(interpOpts.init_sys.Nrho == numel(sz) - 2, ...
        'Initial LPV-SS model must have same number of scheduling signals as grid dimension');
    assert(isa(interpOpts.hinfstructOptions, 'rctoptions.hinfstruct'), ...
        '''interpOpts.hinfstructOptions'' must be an ''hinfstructOptions'' object for behavioral approximation.');
end
if strcmp(interpMethod, 'pwpoly')
    assert(ischar(interpOpts) && ...
        any(strcmp(interpOpts, {'pchip', 'cubic', 'makima', 'spline', 'linear'})), ...
        '''interpOpts'' specified for ''pwpoly'' not supported. Choose from: ''pchip'', ''cubic'', ''makima'', ''spline'', ''linear''');
end

%% Construct lpvgridss object
% Piece-wise linear interpolation
if any(strcmp(interpMethod, {'pwlinear', 'pwpoly'}))
    if strcmp(interpMethod, 'pwlinear')
        interpOpts = 'linear';
    end
    % Number of grid points
    A = NaN(nx, nx, N);
    B = NaN(nx, nu, N);
    C = NaN(ny, nx, N);
    D = NaN(ny, nu, N);
    bfuncs = cell(1, N);
    for i=1:N
        Vt = V;
        Vt(i) = 1;
        A(:,:,i) = sys(:, :, i).A;
        B(:,:,i) = sys(:, :, i).B;
        C(:,:,i) = sys(:, :, i).C;
        D(:,:,i) = sys(:, :, i).D;
        bfuncs{i} = pbinterp(gridCell,Vt, interpOpts);
    end
    A = pmatrix(A, bfuncs, 'SchedulingTimeMap', tm);
    B = pmatrix(B, bfuncs, 'SchedulingTimeMap', tm);
    C = pmatrix(C, bfuncs, 'SchedulingTimeMap', tm);
    D = pmatrix(D, bfuncs, 'SchedulingTimeMap', tm);
elseif strcmp(interpMethod, 'poly')
    % Global polynomial approximation
    %
    % Assuming the scheduling signals are named rho1, ...,
    % rhoN, the basis functions will be of the following form:
    %
    %   { 1, rho1, rho1^2, rho1^(d1), rho2, ..., rhoN^(dN-1), rhoN^(dN)}
    %
    % These basis functions are first evaluated for each grid
    % point and placed into a matrix Rho with each column
    % corresponding to a grid point.
    %
    % To find the coefficients of the pmatrix objects
    % representing the system parameters, a least squares
    % problem of the form P * Rho = C is solved. Each row of P
    % and C corresponds to a vectorized entry of the
    % state-space matrices [A, B; C, D]. Each column of C
    % corresponds to a point in the sampling grid.
    %
    % Step 1: construct Rho
    % Field names of interpOpts are stored in 'fi'
    d = NaN(1, numel(fi));  % vector of polynomial degrees
    for i=1:numel(fi)
        d(i) = interpOpts.(fi{i});
    end
    % Number of basis functions
    % Note: d includes the constant term for each scheduling
    % signal, i.e., d = 0. This term is shared across all
    % scheduling signals.
    nbasis = 1 + sum(d);
    bfuncs = cell(1, nbasis);
    % N: number of grid points
    Rho = NaN(nbasis, N);
    % Constant term
    Rho(1, :) = 1;
    bfuncs{1} = pbconst;
    bfuncsidx = 2;
    for i=1:nrho
        for j=1:d(i)
            if j == 1
                bfuncs{bfuncsidx} = pbaffine(i);
            else
                degrees = zeros(1, i);
                degrees(end) = j;
                bfuncs{bfuncsidx} = pbpoly(degrees);
            end
            bfuncsidx = bfuncsidx + 1;
        end
    end
    C = NaN((nx + ny) * (nx + nu), N);
    indx = cell(1, nrho);
    % Loop over grid points
    for i=1:N
        % Vector of scheduling signals at this grid point
        [indx{:}] = ind2sub(sz(3:end), i);
        % Loop over scheduling signals and keep track of which
        % rows of Rho using an index counter (start at 2 since
        % constant term is already populated).
        rhorow = 2;
        for j=1:nrho
            g = grid.(f{j})(indx{j});
            Rho(rhorow:rhorow+d(j)-1, i) = cumprod(g * ones(d(j), 1));
            rhorow = rhorow + d(j);
        end
        % Populate C from sys
        s = sys(:, :, i);
        smat = [s.A, s.B; s.C, s.D];
        C(:, i) = smat(:);
    end
    % Solve least squares fit P * Rho = C for P
    P = C / Rho;
    % Resize for pmatrix
    P = reshape(P, [nx + ny, nx + nu, nbasis]);
    tm = timemap(0, 'ct', 'Name', fi);
    A = pmatrix(P(1:nx, 1:nx, :),           bfuncs, 'SchedulingTimeMap', tm);
    B = pmatrix(P(1:nx, nx+1:end, :),       bfuncs, 'SchedulingTimeMap', tm);
    C = pmatrix(P(nx+1:end, 1:nx, :),       bfuncs, 'SchedulingTimeMap', tm);
    D = pmatrix(P(nx+1:end, nx+1:end, :),   bfuncs, 'SchedulingTimeMap', tm);
elseif strcmp(interpMethod, 'behavioral')
    % HINFID requires local LTI systems and grid points in cell
    % arrays (since irregular / sparse grids are supported).
    sysCell = cell(1, N);
    gridCell = cell(1, N);
    indx = cell(1, nrho);
    for i=1:N
        sysCell{i} = sys(:, :, i);
        [indx{:}] = ind2sub(sz(3:end), i);
        gridCelli = NaN(1, nrho);
        for j=1:nrho
            gridCelli(j) = grid.(f{j})(indx{j});
        end
        gridCell{i} = gridCelli;
    end
    hinfidss = LPVcore.lpvss(hinfid(sysCell, gridCell, ...
        interpOpts.init_sys, interpOpts.hinfstructOptions));
    A = hinfidss.A;
    B = hinfidss.B;
    C = hinfidss.C;
    D = hinfidss.D;
end
globalsys = LPVcore.lpvss(A,B,C,D,Ts, ...
        'InputName', sys.InputName, ...
        'OutputName', sys.OutputName, ...
        'InputUnit', sys.InputUnit, ...
        'OutputUnit', sys.OutputUnit, ...
        'InputGroup', sys.InputGroup, ...
        'OutputGroup', sys.OutputGroup, ...
        'InputDelay', sys.InputDelay);

end



==> anc/Code1705/LPVcorev010/src/lib/lpvioreal.m <==
function sysss = lpvioreal(sysio)
%LPVIOREAL State-space realization of LPV input-output form
%
% Converts LPV input-output models to state-space form, conserving static
% dependency on the scheduling signal. Input-output model objects
% (LPVIO/LPVIDPOLY) of the form
%
%   yd(k) + A1 yd(k-1) + ... + Ana yd(k-na) = B0 u(k) + ... + Bnb u(k-nb)
%   y(k) = yd(k) + e(k)
%
% where A1, ..., Ana, B0, ..., Bnb are scheduling dependent matrix-valued
% coefficients (with static dependency), yd is the deterministic output
% and y is the model output. e = 0 for LPVIO model objects and e is white
% noise with the specified noise covariance for LPVIDPOLY objects (thus
% representing an LPV-OE model structure). Note that if na < nb, then Ai =
% 0 for i = na+1, ..., nb is used in this script.
% 
% The above input-output form is converted into state-space
% model objects (LPVCORE.LPVSS/LPVIDSS) of the form
%
%   x(k+1) = A x(k) + B u(k)
%     y(k) = C x(k) + D u(k) + e(k)
%
% with again e = 0 for LPVIO inputs.
%
% The state-space coefficients are constructed as follows:
%
%   A = [A11, A12; ...
%        0, A22]        is (na*ny)+(nb*nu) by (na*ny)+(nb*nu)
%
% with
%
%   A11 = [-A1, ..., -A(na-1), -Ana; ...
%           I, 0, ...,   0   ,   0 ; ...
%           0, I, ...,   0   ,   0 ; ...
%                       ...       
%           0, ...,      I   ,   0] with I is the ny-by-ny identity
%
%   A12 = [B1, ..., Bnb; ...
%           0, ...,  0 ; ...
%               ...   
%           0, ...,  0]
%
%   A22 = [0, ..., 0, 0; ...
%          I, ..., 0, 0; ...
%               ...
%          0, ..., I, 0] with I is the nu-by-nu identity
%
%   B = [B1.', B2.'].'
%
% with
%
%   B1 = [B0; 0; ...; 0] is na*ny by nu
%   B2 = [I;  0; ...; 0] is nb*nu by nu
%
%   C = [-A1, ..., -Ana, B1, ..., Bnb] is ny by (na*ny)+(nb*nu)
%
%   D = B0  is ny by nu
%
% Syntax:
%   sysss = lpvioreal(sysio)
%

%% Input validation
narginchk(1, 1);
nargoutchk(0, 1);
assert(isa(sysio, 'LPVcore.lpvio') || isa(sysio, 'LPVcore.lpvidpoly'), ...
    '''sysio'' must be an input-output LPV model object (LPVIO or LPVIDPOLY)');
assert(isdt(sysio), '''sysio'' must be discrete-time');
assert(sysio.Nu > 0 && sysio.Ny > 0, ...
    '''sysio'' must have at least 1 input and 1 output');
assert(hasStaticSchedulingDependence(sysio), ...
    '''sysio'' must have static scheduling dependence');
% Check if LPV-OE model structure in case of LPVIDPOLY
if isa(sysio, 'LPVcore.lpvidpoly')
    assert(isoe(sysio), '''sysio'' must correspond to an LPV-OE model structure');
end

%% Extract input-output coefficients
% Aio = {A1, ..., Ana} (without monic term)
% Bio = {B0, ..., Bnb}
if isa(sysio, 'LPVcore.lpvio')
    Aio = sysio.A(2:end);
    Bio = sysio.B;
else
    Aio = sysio.F.MatNoMonic;
    Bio = sysio.B.Mat;
end

na = numel(Aio);
nb = numel(Bio) - 1;
ny = size(sysio, 1);
nu = size(sysio, 2);

%% Construct state-space coefficients
% Avec = [A1, ..., Ana]
% Bvec = [B1, ..., Bnb]
Avec = cat(2, Aio{:});
% If na < nb, then pad Avec with 0
if na < nb
    Avec = [Avec, zeros(ny, (nb-na)*ny)];
    na = nb;
end
Bvec = cat(2, Bio{2:end});

if na > 0
    A11 = [-Avec; ...
            eye((na-1)*ny), zeros((na-1)*ny, ny)];
else
    A11 = [];
end
A12 = [Bvec; ...
        zeros((na-1)*ny, nb*nu)];
A22 = [zeros(nu, nb*nu); ...
       eye((nb-1)*nu), zeros((nb-1)*nu, nu)];
A = [     A11,     A12; ...
     zeros(nb*nu, na*ny), A22];

if na > 0
    B1 = [Bio{1}; zeros((na-1)*ny, nu)];
else
    B1 = zeros(0, nu);
end
if nb > 0
    B2 = [eye(nu); zeros((nb-1)*nu, nu)];
else
    B2 = zeros(0, nu);
end
 
B = [B1; B2];
C = [-Avec, Bvec];
D = Bio{1};

%% Create state-space model object
if isa(sysio, 'LPVcore.lpvio')
    sysss = LPVcore.lpvss(A, B, C, D, sysio.Ts);
else
    sysss = LPVcore.lpvidss(A, B, C, D, 'innovation', zeros(size(A, 1), sysio.Ny), [], ...
        sysio.NoiseVariance, sysio.Ts);
end
sysss = LPVcore.copySignalProperties(sysss, sysio, 'io');
   
end



==> anc/Code1705/LPVcorev010/src/lib/lpvss2lfr.m <==
function [Delta, G, SingularValues] = lpvss2lfr(A, B, C, D, Ts, tol)
%LPVSS2LFR Convert LPVCORE.LPVSS representation to LPVLFR representation
%
%   Syntax:
%       [Delta, G] = lpvss2lfr(A, B, C, D, Ts)
%       [Delta, G] = lpvss2lfr(A, B, C, D, Ts, tol)
%       [Delta, G, SingularValues] = lpvss2lfr(__)
%
% Inputs:
%   A, B, C, D: state-space matrices
%   Ts: sampling time
%   tol: accuracy tolerance for the conversion.
%       If set to -1, an exact conversion is performed.
%       If set >= 0, then the conversion is based on a singular value
%           decomposition, discarding small singular values in the creation of
%           the Delta block. This can help with obtaining a minimal
%           realization.
%       Default: -1 (exact conversion).
%
% Outputs:
%   Delta, G: description of LPVLFR system in terms of Delta block
%       (pmatrix) and LTI block (G)
%   SingularValues: vector of doubles sorted in decreasing order containing all
%       singular values of the matrix coefficients of [A, B; C, D]
%       (excluding the constant term). Can be used to determine the cut-off
%       threshold for Delta block reduction. Only returned if tol >= 0.
%

%
%   Algorithm outline:
%
%   Matrices of lpvss depend on p as follows:
%
%       S = S0 + S1 * phi1(p) + ... + S(N-1) * phi(N-1)(p)
%
%   We want to write this expression in lpvlfr format, i.e.:
%
%       S = S0 + SL * Delta(p) * SR
%
%   To achieve this, we use SVD of S1, ..., S(N-1) in case tol > 0:
%
%       S1 * phi1(p) = SL1 * (phi1(p) * I) * SR1
%
%   By discarding singular values smaller than tol, dimensionality
%   of z & w can be reduced. If tol = 0, then we simply take the original
%   matrix to the left:
%
%       S1 + phi1(p) = S1 * (phi1(p) * I) * I
%

if nargin <= 5
    tol = -1;
end

S = [A, B; ...
    C, D];

[n, m, N] = size(S);
S0 = zeros(n, m);

% TODO: optimize allocation of SL, SR
SL = [];
SR = [];
SingularValues = [];
% Count number of non-constant scheduling dependent basis functions
% Either N or N - 1 if S is simplified
N_nonconst = sum(cellfun(@(x) ~isa(x, 'pbconst'), S.bfuncs));

% "idx" is incremented for each non-constant scheduling dependent basis
% function encountered, since constant basis functions do not contribute to
% Delta.
idx = 1;
% "s" stores the nr. of singular values associated with the matrix
% coefficient of each non-constant basis function.
s = NaN(1, N_nonconst);
% "bf" stores the non-constant basis functions of "S".
bf = cell(1, N_nonconst);

% Loop over basis functions of S.
for i=1:N
    if isa(S.bfuncs{i}, 'pbconst')
        S0 = S0 + S.matrices(:, :, i);
    else
        % Perform SVD (if tol >= 0)
        if tol >= 0
            [U, Sigma, V] = svd(S.matrices(:, :, i), 'econ');
            Sigma = diag(Sigma);  % Vectorizes Sigma (to column vector)
            SingularValues = [SingularValues; Sigma]; %#ok<AGROW> 
            % Discard small singular values
            smallSigmaIndex = find(Sigma < tol);
            U(:, smallSigmaIndex) = [];
            V(:, smallSigmaIndex) = [];
            Sigma(smallSigmaIndex) = [];
            % Diagonalize Sigma again
            Sigma = diag(Sigma);
            % Construct SL and SR
            SL = [SL, U * Sigma];   %#ok<AGROW>
            SR = [SR; V'];          %#ok<AGROW>
            % For creating Delta: store nr. of singular values
            % (for creating the matrices) and the basis function.
            s(idx) = size(Sigma, 1);
        else
            SL = [SL, S.matrices(:, :, i)]; %#ok<AGROW>
            SR = [SR; eye(size(S.matrices(:, :, i), 2))]; %#ok<AGROW>
            s(idx) = size(SR, 2);
        end
        bf{idx} = S.bfuncs{i};
        idx = idx + 1;
    end
end

SingularValues = sort(SingularValues, 1, 'descend');

% Construct Delta pmatrix object
mat = zeros(sum(s), sum(s), N_nonconst);
idx = 1;
for i=1:N_nonconst
    mat(idx:idx+s(i)-1, idx:idx+s(i)-1, i) = eye(s(i));
    idx = idx + s(i);
end
Delta = pmatrix(mat, bf, 'SchedulingTimeMap', S.timemap);

% Construct G
nx = size(A, 1);
nz = size(Delta, 1);

A = S0(1:nx, 1:nx);
Bu = S0(1:nx, nx+1:end);
Cy = S0(nx+1:end, 1:nx);
Dyu = S0(nx+1:end, nx+1:end);
if nz > 0
    Bw = SL(1:nx, :);
    Cz = SR(:, 1:nx);
    Dzw = zeros(nz);
    Dzu = SR(:, nx+1:end);
    Dyw = SL(nx+1:end, :);
else
    Bw = zeros(nx, 0);
    Cz = zeros(0, nx);
    Dzw = zeros(0, 0);
    Dzu = zeros(0, size(Bu, 2));
    Dyw = zeros(size(Cy, 1), 0);
end

G = ss(A, [Bw, Bu], [Cz; Cy], [Dzw, Dzu; Dyw, Dyu], Ts);

end


==> anc/Code1705/LPVcorev010/src/lib/obf/hambo.m <==
function M = hambo(v, ne, Ts)
%HAMBO Generate discrete-time Hambo basis
%
% Syntax:
%   M = hambo(v, ne)
%   M = hambo(v, ne, Ts)
%
% Inputs:
%   v: vector of (stable) pole locations of the generating inner function.
%   ne: number of extensions of the inner function.
%   Ts: sample time (-1 if unspecified).
%
% Outputs:
%   M: minimal state-space realization of Hambo basis
%
% See also: INNERFUNCTION
%

%% Input validation
narginchk(2, 3);
nargoutchk(0, 1);
if ~((isempty(v) || isvector(v)) && isnumeric(v))
    error('''v'' must be a numeric vector');
end
if ~((all(abs(v) < 1)))
    error('All poles in ''v'' must be stable (abs(v) < 1)');
end
if ~((isint(ne)) && ne > 0)
    error('''ne'' must be a positive integer');
end
if nargin <= 2
    Ts = -1;
end
if ~(isscalar(Ts) && isnumeric(Ts) && Ts ~= 0 && isreal(Ts))
    error('''Ts'' must be a positive real scalar or -1');
end

%% Inner function
[a, b, c, d] = obfpl2ss(v);

%% Extend inner function
[ae,be,ce,de] = obfextend(a, b, c, d, ne);
M = ss(ae, be, ce, de, Ts);

end



==> anc/Code1705/LPVcorev010/src/lib/obf/innerfunction.m <==
function Gb = innerfunction(v, Ts)
%INNERFUNCTION Construct discrete-time inner function (or Blaschke product)
%
% Syntax:
%   Gb = innerfunction(v)
%   Gb = innerfunction(v, Ts)
%
% Inputs:
%   v: vector of pole locations
%   Ts: sample time (set to -1 if unspecified)
%
% Outputs:
%   Gb: a minimal state-space realization of inner function corresponding to pole
%       locations. Sign is taken to be positive (+).
%

%% Input validation
narginchk(1, 2);
nargoutchk(0, 1);
if ~((isempty(v) || isvector(v)) && isnumeric(v))
    error('''v'' must be a numeric vector');
end
if ~((all(abs(v) < 1)))
    error('All poles in ''v'' must be stable (abs(v) < 1)');
end
if nargin <= 1
    Ts = -1;
end
if ~(isscalar(Ts) && isnumeric(Ts) && Ts ~= 0 && isreal(Ts))
    error('''Ts'' must be a positive real scalar or -1');
end

% Reference: R. Toth, "Modeling and identification of linear parameter-varying
% systems" (2010)
z = tf([1, 0], 1, Ts);

% Eq. (2.10) on page 23
Gb = 1;
for i=1:numel(v)
    Gb = Gb * (1 - conj(v(i)) * z) / (z - v(i));
end

Gb = ss(Gb);

end



==> anc/Code1705/LPVcorev010/src/lib/obf/obfextend.m <==
function [ae,be,ce,de]=obfextend(a,b,c,d,nrep)
%
%OBFEXTENd
%function [ae,be,ce,de]=obfextend(a,b,c,d,nrep)
%
%extend the square inner function defined by G(z)={a,b,c,d} to G(z)^{nrep}
%where {a,b,c,d} must be balanced!
%
%Note :  no checks are performed !!!!!!!!!
%
%input:     a  system matrix       dimension   n x n
%           b  input matrix                    n x m
%           c  output matrix                   m x n
%           d  feedthrough matrix              m x m
%        nrep  repetition number               1 x 1
%output:    ae system matrix                   (nrep x n) x (nrep x n)
%           be input matrix                    (nrep x n) x m
%           ce output matrix                    m x (nrep x n)
%           de feedthrough matrix               m x m

%Peter Heuberger
%November 12, 1999
%Version 1.0   under Matlab 5.3 (R11)
%October 18, 2002
%Version 1.1   removed output variable err
%April 4, 2003
%Version 1.2   removed use of function KRON

ra=size(a,1);


ae=zeros(nrep*ra);
be=ae(:,1);
ce=ae(1,:);
ae(1:ra,1:ra)=a;
be(1:ra)=b;
ce(end-ra+1:end)=c;
de=d;

for i=2:nrep
    ae((i-1)*ra+1:i*ra,1:i*ra)=[b*ce(end-(i-1)*ra+1:end) a];
    be((i-1)*ra+1:i*ra)=be((i-2)*ra+1:(i-1)*ra)*d;
    ce((nrep-i)*ra+1:(nrep-i+1)*ra)=d*ce((nrep-i+1)*ra+1:(nrep-i+2)*ra);
    de=de*d;
end



==> anc/Code1705/LPVcorev010/src/lib/obf/obfpl2ss.m <==
function [A1,B1,C1,D1,err]=obfpl2ss(pol)
%
% OBFPL2SS
% function [A1,B1,C1,D1,err]=obfpl2ss(pol)
% create  balanced state space form of inner function from poles in pol
% err=1 if poles not stable ( |pol|<1 required )
% leaves the order unaltered unless conjugate pairs are not consecutive
% hence [.1 .2-.3i .5 .2+.3i] is changed into [.1 .2-.3i .2+.3i .5]
%
% If pol is no vector, it is converted to a vector pol(:).
% On error the function exits with matlab's ERROR function 
% if nr of output arguments <5
% else function exits silently, with err>0:
%     err=1:  unstable poles
%     err=2,3:  unmatched conjugate pairs 

%Peter Heuberger
%October 11 , 1999
%Version 1.0
%differs from ortpl2ab in the order of the poles
%Version 1.1
%October 18 , 2002
%improved error handling

A1=[];B1=[];C1=[];D1=[];
err=0;

if nargin==0, return;end
polv=pol(:);
if isempty(polv), return; end

%check on stability
if max(abs(polv))>=1
    err=1;
    if nargout<5
        error('unstable poles defined');
    else
        return;
    end
end


%1 make sure complex poles are together paired
npol=length(polv);
pol2=polv;
counter=1;
while counter<npol+1 && ~err
   if isreal(pol2(counter))
      counter=counter+1;
   elseif counter==npol
      err=2;
   elseif pol2(counter+1)==conj(pol2(counter))
      counter=counter+2;
   else
      ind=find(pol2(counter+1:npol)==conj(pol2(counter)));
      if isempty(ind)
         err=3;
      else
         dum=pol2(counter+1);
         pol2(counter+1)=pol2(min(ind)+counter);
         pol2(min(ind)+counter)=dum;
         counter=counter+2;   
      end
   end
end

if err
    if nargout<5
        error('unmatched conjugate pairs defined');
    else
        return;
    end
end

%initialize
pb=pol2(1);
if isreal(pb)
   A1=pb;  B1=sqrt(1-pb*pb);  C1=B1; D1=-pb;
   counter=2;   
else
   p=real(pb);
   q=abs(imag(pb));
   pb2=p^2+q^2;
   A1=[2*p/(pb2+1) sqrt(1-4*p^2/(pb2+1)^2);-pb2*sqrt(1-4*p^2/(pb2+1)^2) pb2*2*p/(pb2+1)];
   B1=[0; sqrt(1-pb2^2)];
   C1=[sqrt((1-pb2^2)*(1-4*p^2/(pb2+1)^2)) -2*p*sqrt(1-pb2^2)/(1+pb2)];
   D1=pb2;
   counter=3;
end
while counter<npol+1
   pb=pol2(counter);
   if isreal(pb)
      A2=pb;  B2=sqrt(1-pb*pb);  C2=B2; D2=-pb;
      counter=counter+1;   
   else
      p=real(pb);
      q=abs(imag(pb));
      pb2=p^2+q^2;
      A2=[2*p/(pb2+1) sqrt(1-4*p^2/(pb2+1)^2);-pb2*sqrt(1-4*p^2/(pb2+1)^2) pb2*2*p/(pb2+1)];
      B2=[0; sqrt(1-pb2^2)];
      C2=[sqrt((1-pb2^2)*(1-4*p^2/(pb2+1)^2)) -2*p*sqrt(1-pb2^2)/(1+pb2)];
      D2=pb2;
      counter=counter+2;
   end   
   A1=[A1 zeros(size(A1,1),size(A2,2));B2*C1 A2]; %#ok<AGROW> 
   B1=[B1;B2*D1]; %#ok<AGROW> 
   C1=[D2*C1 C2];
   D1=D2*D1;
end


==> anc/Code1705/LPVcorev010/src/lib/obj2pmatrix.m <==
function p = obj2pmatrix(obj)
%OBJ2PMATRIX Convert objects to equivalent pmatrix representation

if isa(obj, 'double')
    p = double2pmatrix(obj);
elseif isa(obj, 'pmatrix')
    p = obj;
else
    error(['Attempting to convert unsupported object of type ', ...
        class(obj), ' to pmatrix']);
end

end



==> anc/Code1705/LPVcorev010/src/lib/pevalmulti.m <==
function varargout = pevalmulti(varargin)
%PEVALMULTI Basis function evaluation for multiple PMATRIX objects
%
% When dynamic dependency is introduced in the basis functions, 
% then calculating the extended scheduling variable rho from the 
% scheduling variable p leads to truncation in discrete-time, 
% since shifted versions of p are unavailable near the edges of 
% the data. For continuous-time, truncation may happen in 
% the future (currently, we use the built-in GRADIENT function which preserves 
% dimension of the input but uses a different numerical differentiation 
% scheme at the edges, which may be undesirable).
%
% The basis functions of a single pmatrix object can be 
% calculated using the PEVAL function as follows:
%
%   [A, psi] = peval(pmatrix, p)
% 
% However, this leads to issues when dealing with multiple 
% pmatrix objects, each with their own dynamic dependency and, 
% thus, their own truncation windows. To combat this issue, 
% the function PEVALMULTI is created that accepts multiple pmatrix 
% objects as inputs, a trajectory for p and timestamps t (optional). 
% It returns properly and uniformly truncated trajectories for 
% all the basis functions, p and t. The truncation window is, 
% naturally, determined by the pmatrix object with the largest time 
% shift (DT) or highest-order derivative (CT) in its scheduling map.
%
% Syntax:
%
%   [psi1, ..., psiN] = pevalmulti(A1, ..., AN, p)
%   [psi1, ..., psiN, p, t] = pevalmulti(A1, ..., AN, p, t)
%
% Inputs:
% 
%   A1, ..., AN: pmatrix objects with arbitrary scheduling dependence (dynamic or static). 
%   p: trajectory of the scheduling variable (not the extended scheduling variable).
%   t: optional vector of timestamps for the specified trajectory of p.
% 
% Outputs:
% 
%   psi1, ..., psiN: N-by-nrho numeric matrices representing the trajectories 
%       of the basis functions for each input pmatrix object. The number of 
%       rows, N, is upper bounded by the length of the input trajectory p.
%   p: truncated version of the input scheduling trajectory.
%   t: numeric vector of timestamps corresponding to the basis functions. 
%       This is a truncated version of the input.
% 

%% Input validation
narginchk(2, Inf);

% First input arguments are pmatrix objects, stored in cell array A
A = {};
% Ensure that the scheduling signal is consistent by comparing the name of
% the scheduling variable using this auxiliary variable.
pName = NaN;
for i=1:nargin
    if isa(varargin{i}, 'pmatrix')
        if i == nargin
            error('Trajectory of scheduling variable must be specified');
        end
        A = [A, varargin(i)]; %#ok<AGROW>
        % Check consistency of the scheduling signal based on name
        if ~iscell(pName)
            % Initialize pName
            pName = varargin{i}.timemap.Name;
        else
            pNameNew = varargin{i}.timemap.Name;
            assert(numel(pName) == numel(pNameNew) && ...
                all(strcmp(pName, pNameNew)), ...
                'Input pmatrix objects must have the same scheduling vector');
        end
    else
        % Remaining arguments are the trajectory of p
        % and optionally timestamps t.
        if nargin > i+1
            error('Too many input arguments');
        end
        p = varargin{i};
        assert(isnumeric(p) && ismatrix(p), ...
            'p must be a numeric trajectory');
        if numel(varargin) <= i
            t = (1:1:size(p, 1))';
        else
            t = varargin{i+1};
        end
        assert(isnumeric(t) && isvector(t) && ...
            numel(t) == size(p, 1) && ...
            all(diff(t) > 0) && ...
            norm(diff(t) - mean(diff(t))) / numel(t) < 10 * eps, ...
            't must be an increasing, equidistant, numeric vector with the same number of elements as p has rows');
        % Extract sampling time from t
        if numel(t) > 1
            Ts = t(2) - t(1);
        else
            Ts = 1;
        end
        break
    end
end
% Check dimension of p
assert(numel(A{1}.timemap.Name) == size(p, 2), ...
    'Number of columns of p must be equal to dimension of scheduling signal');
% Check number of output arguments
nargoutchk(0, numel(A)+2);

%% Calculate basis functions
psi = cell(1, numel(A));
% Max. truncation at the start among all pmatrix objects
globalTruncStart = 0;
% Max. truncation at the end among all pmatrix objects
globalTruncEnd = 0;
for i=1:numel(A)
    % Determine truncation window applied to this pmatrix object by PEVAL
    if strcmpi(A{i}.timemap.Domain, 'dt')
        truncStart = abs(min(0, min(A{i}.timemap.Map)));
        truncEnd = max(0, max(A{i}.timemap.Map));
    else
        truncStart = 0; truncEnd = 0;
    end
    % Update global truncation window
    if truncStart > globalTruncStart; globalTruncStart = truncStart; end
    if truncEnd > globalTruncEnd; globalTruncEnd = truncEnd; end
    % Calculate un-truncated (raw) basis functions
    [~, psiRaw] = peval(A{i}, p, Ts);
    % Pad with NaNs to ensure all psi's have same size
    psi{i} = [ NaN(truncStart, size(psiRaw, 2)); ...
        psiRaw; NaN(truncEnd, size(psiRaw, 2))];
end

%% Truncate NaN-padded basis functions, scheduling trajectory and time vector
for i=1:numel(psi)
    psiRaw = psi{i};
    psi{i} = psiRaw(globalTruncStart+1:end-globalTruncEnd, :);
end
t = t(globalTruncStart+1:end-globalTruncEnd, :);
p = p(globalTruncStart+1:end-globalTruncEnd, :);

%% Return
if nargout == numel(psi) || nargout == 0
    varargout = psi;
elseif nargout == numel(psi) + 1
    varargout = [psi, {p}];
elseif nargout == numel(psi) + 2
    varargout = [psi, {p}, {t}];
end

end



==> anc/Code1705/LPVcorev010/src/lib/peye.m <==
function P = peye(varargin)
%PZEROS Create array of identity pmatrix

mat = eye(varargin{:});
P = double2pmatrix(mat);

end



==> anc/Code1705/LPVcorev010/src/lib/plotlsim.m <==
function plotlsim(sys, y, p, u, t)
%PLOTLSIM Plot results of LSIM when invoked without output arguments
%
%   Syntax:
%       plotlsim(sys, y, p, u, t)
%
%   Inputs:
%       sys: LPVREP system
%       y: N-by-Ny matrix
%       p: N-by-Np matrix
%       u: N-by-Nu matrix
%       t: N-by-1 matrix
%

Ny = sys.Ny;
Np = sys.Np;
Nu = sys.Nu;
% Three tiles for input, scheduling and output
tile = tiledlayout((Nu > 0) + (Np > 0) + (Ny > 0), 1);

% Input
if Nu > 0
    ax(1) = nexttile;
    plot(t, u);
    title('Input');
end
% Scheduling
if Np > 0
    ax((Nu > 0) + 1) = nexttile;
    plot(t, p);
    title('Scheduling');
end
% Output
if Ny > 0
    ax((Nu > 0) + (Np > 0) + 1) = nexttile;
    plot(t, y);
    title('Output');
end

% Share x-axis between plots
linkaxes(ax, 'x');

% Determine figure title based on system type
if isa(sys, 'LPVcore.lpvss')
    type = 'LPV-SS';
elseif isa(sys, 'LPVcore.lpvlfr')
    type = 'LPV-LFR';
elseif isa(sys, 'LPVcore.lpvio')
    type = 'LPV-IO';
elseif isa(sys, 'LPVcore.lpvidpoly')
    type = 'LPVIDPOLY';
elseif isa(sys, 'LPVcore.lpvidss')
    type = 'LPVIDSS';
else
    type = 'LPV';
end

% Add time domain
if isct(sys)
    type = ['Continuous-Time ', type];
else
    type = ['Discrete-Time ', type];
end

% Format figure
tile.TileSpacing = 'compact';
title(tile, [type, ' Simulation Results']);
xlabel(tile, 'Time (seconds)');
ylabel(tile, 'Amplitude');

end



==> anc/Code1705/LPVcorev010/src/lib/pmatCellCommonBfuncs.m <==
function p = pmatCellCommonBfuncs(p)
%pmatCellCommonBfuncs Equalize basis functions across cell array of pmatrix
%objects
%
%   Syntax:
%       pc = pmatCellCommonBfuncs(p)
%
%   Inputs:
%       p: cell array of pmatrix objects with possibly different basis
%           functions.
%
%   Outputs:
%       pc: cell array of same size as input, with each pmatrix object in
%           the cell array having the same basis functions. Added basis
%           functions are assigned the coefficient 0.
%
%   Example:
%       p = preal('p', 'dt')
%       q = preal('q', 'dt')
%       pmatCellCommonBfuncs({p, q})
%

%% Input validation
assert(iscell(p), 'input must be a cell array');
assert(iscellof(p, 'pmatrix'), 'input must be a cell array of pmatrix objects');

%% Algorithm
if numel(p) == 0; return; end

% pRef is the reference pmatrix object containing all the basis functions
pRef = p{1};
for i=2:numel(p)
    pRef = simplify(commonbfuncs_(p{i}, pRef));
end

% Apply basis functions in pRef to all pmatrix objects
for i=1:numel(p)
    p{i} = simplify(commonbfuncs_(simplify(p{i}), pRef));
end

end



==> anc/Code1705/LPVcorev010/src/lib/prandn.m <==
function P = prandn(varargin)
%PRANDN Create constant pmatrix with random coefficients

mat = randn(varargin{:});
P = pmatrix(mat, ...
    'SchedulingDomain', 'undefined', ...
    'SchedulingMap', [], ...
    'SchedulingDimension', 0);
end



==> anc/Code1705/LPVcorev010/src/lib/preal.m <==
function p = preal(name, varargin)
%PREAL Assign a scalar parameter-varying variable
%
%   Syntax:
%       p = preal('p')
%       p = preal('p', 'Range', [-1, 1])
%       p = preal('p', 'ct', 'Unit', 'cm', 'Range', [-Inf, 100])
%       p = preal('p', 'ct', 'Range', [-5, 5], 'RateBound', [-1, 1])
%
%   Inputs:
%       name: name of the scalar parameter-varying variable
%       domain (char vec): time-domain. Either 'ct' or 'dt'. Default: 'ct'.
%       'Unit' (char vec): unit. Default: '-'.
%       'Range' (row vec): minimum and maximum value. Default: [-Inf, +Inf]
%       'RateBound' (row vec): minimum and maximum rate change. Default:
%           [-Inf, +Inf]
%
%   Outputs:
%       p (pmatrix): scalar pmatrix object.
%
%   See also PMATRIX
    
    in = inputParser;
    in.addOptional('domain', 'ct', @(x)any(strcmpi(x, {'ct', 'dt'})));
    in.addParameter('Dynamic', 0, @isnumeric);
    in.addParameter('Unit', '-', @ischar);
    in.addParameter('Range', [-Inf, +Inf], @isnumeric);
    in.addParameter('RateBound', [-Inf, +Inf], @isnumeric);
    in.parse(varargin{:});
    
    domain = lower(in.Results.domain);
    dynamic = in.Results.Dynamic;
    unit = in.Results.Unit;
    range = in.Results.Range;
    rateBound = in.Results.RateBound;
    
    p = pmatrix(1, ...
        'BasisType', 'affine', ...
        'BasisParametrization', {1}, ...
        'SchedulingDomain', domain, ...
        'SchedulingMap', dynamic, ...
        'SchedulingName', {name}, ...
        'SchedulingUnit', {unit}, ...
        'SchedulingRange', {range}, ...
        'SchedulingRateBound', {rateBound});

end



==> anc/Code1705/LPVcorev010/src/lib/pzeros.m <==
function P = pzeros(varargin)
%PZEROS Create array of zero pmatrix

mat = zeros(varargin{:});
P = double2pmatrix(mat);

end



==> anc/Code1705/LPVcorev010/src/lib/randlpvidpoly.m <==
function sys = randlpvidpoly(sys, keepZeroes)
%RANDLPVIDPOLY Generates an LPVIDPOLY object with random coefficients
%
%   Syntax:
%       sys = randlpvidpoly(sys)
%       sys = randlpvidpoly(sys, keepZeroes)
%
%   Inputs:
%       sys: lpvidpoly object
%       keepZeroes: (logical) whether 0s are kept as 0s. Default: true
%
%   Outputs:
%       randsys: lpvidpoly object with the same IO size, basis functions
%       and orders as sys, but random coefficients.

if nargin == 1
    keepZeroes = true;
end

for i=2:sys.Na+1
    if keepZeroes && sys.A.Mat{i} ~= 0
        sys.A.Mat{i} = randpmatrix(sys.A.Mat{i});
    end
end
for i=1:sys.Nb
    if keepZeroes && sys.B.Mat{i} ~= 0
        sys.B.Mat{i} = randpmatrix(sys.B.Mat{i});
    end
end
for i=2:sys.Nc+1
    if keepZeroes && sys.C.Mat{i} ~= 0
        sys.C.Mat{i} = randpmatrix(sys.C.Mat{i});
    end
end
for i=2:sys.Nd+1
    if keepZeroes && sys.D.Mat{i} ~= 0
        sys.D.Mat{i} = randpmatrix(sys.D.Mat{i});
    end
end
for i=2:sys.Nf+1
    if keepZeroes && sys.F.Mat{i} ~= 0
        sys.F.Mat{i} = randpmatrix(sys.F.Mat{i});
    end
end

end



==> anc/Code1705/LPVcorev010/src/lib/randpmatrix.m <==
function p = randpmatrix(n, m, o, varargin)
%RANDPMATRIX Generates random pmatrix object.
%
%   Syntax:
%       p = randpmatrix(n, m, o, ...)
%
%   Inputs:
%       n, m (int): size of matrices.
%       o (int): number of matrices.
%
%   Outputs:
%       p (pmatrix): randomly generated pmatrix object.
%
%   Alternative usage:
%       b = randpmatrix(a)
%
%   Inputs:
%       a: pmatrix
%
%   Outputs:
%       b: pmatrix with random coefficient and basic functions and size of
%       a.
%

if isa(n, 'pmatrix')
    mat = n.matrices;
    bfuncs = n.bfuncs;
    tm = n.timemap;
    p = pmatrix(randn(size(mat)), bfuncs, 'SchedulingTimeMap', tm);
else
    p = pmatrix(randn(n, m, o), varargin{:});
end

end



==> anc/Code1705/LPVcorev010/src/lib/randtimemap.m <==
function tm = randtimemap(tmin, tmax, n, domain, varargin)
%RANDTIMEMAP Returns randomly generated timemap.
%   tm = RANDTIMEMAP(tmin, tmax, n, domain)
%   tm = RANDTIMEMAP(tmin, tmax, n, domain, 'SchedulingName', {'p1', 'p2'})
%
%   Syntax: 
%       tm = randtimemap(tmin, tmax, n, domain, varargin)
%
%   Inputs:
%       tmin (int): minimum time-shift (DT) or derivative order (CT).
%       tmax (int): maximum time-shift (DT) or derivative order (CT).
%       n (int): number of elements in the randomly generated time-map.
%       domain ('ct' or 'dt'): time domain. Either continuous-time ('ct')
%           or discrete-time ('dt').
%       varargin: these input arguments shadow the remaining input 
%           arguments of timemap.
%
%   Outputs:
%       tm (timemap): randomly-generated time-map.
%
%   Example:
%       tm = timemap(-2, 2, 3, 'dt')
%       tm = timemap(0, 10, 5, 'ct', 'SchedulingName', {'p1', 'p2'})
%
%   See also: TIMEMAP.

if tmin < 0 && strcmp(domain, 'ct')
    LPVcore.error('LPVcore:timemap:tMCTWithNegMap');
end

t = randsample(linspace(tmin, tmax, tmax - tmin + 1), n)';
tm = timemap(t, domain, varargin{:});

end



==> anc/Code1705/LPVcorev010/src/lib/sscompare.m <==
function v = sscompare(varargin)
%SSCOMPARE Compare matrices of two or more ss objects
%
%   Syntax:
%       v = sscompare(sys1, ..., sysn)
%       v = sscompare(sys1, ..., sysn, tol)
%
%   Inputs:
%       sys1, ..., sysn: ss objects to compare
%       tol: max. absolute deviation in matrices (default: 1E-10)
%
%   Outputs:
%       v: logical indicating whether all system have numerical differences
%       with the tolerance bound.
%

narginchk(2, Inf);
if ~isa(varargin{end}, 'ss')
    tol = varargin{end};
    if tol <= 0
        error('Specified tolerance should be a positive number.');
    end
    sys = varargin(1:end-1);
else
    tol = 1E-10;
    sys = varargin;
end

for i=1:numel(sys)
    sys1 = sys{i};
    for j=1:numel(sys)
        sys2 = sys{j};
        v = sscompare_(sys1, sys2, tol);
        if ~v
            return;
        end
    end
end

end

function v = sscompare_(sys1, sys2, tol)
    M1 = [sys1.A, sys1.B; sys1.C, sys1.D];
    M2 = [sys2.A, sys2.B; sys2.C, sys2.D];
    v = max(max(abs(M1 - M2))) < tol;    
end



==> anc/Code1705/LPVcorev010/src/lib/util/areSharedPropsEqual.m <==
function [v, ineq] = areSharedPropsEqual(obj1, obj2)
%ARESHAREDPROPSEQUAL Chech whether shared properties of
%objects are equal
%
%   Checks whether the shared public, non-hidden properties of two
%   classes are equal. Note: only properties of the same class are
%   considered. This function is used in the testing framework to ensure
%   that dynamic systems in LPVcore have properties that are consistent
%   with dynamic systems from MathWorks toolboxes (e.g. SS).
%
%   Syntax:
%       [v, ineq] = areSharedPropsEqual(obj1, obj2)
%
%   Example:
%       sys = LPVcore.lpvss(1, 1, 1, 1);
%       syslti = ss(1, 1, 1, 1);
%       assert(areSharedPropsEqual(sys, syslti))
%
%   Inputs:
%       obj1, obj2: any object
%
%   Outputs:
%       v: logical indicating whether the shared public, non-hidden properties of
%       obj1 and obj2 are equal.
%       ineq: cell array with names of properties that are inequal.
%

class1 = class(obj1);
class2 = class(obj2);

p1 = properties(class1);
p2 = properties(class2);

p = intersect(p1, p2);

v = true;
ineq = {};
for i=1:numel(p)
    p1 = obj1.(p{i});
    p2 = obj2.(p{i});
    if strcmp(class(p1), class(p2)) && ...
        ~isequal(obj1.(p{i}), obj2.(p{i}))
            v = false;
            ineq = [ineq(:)', p(i)];
    end
end

end

==> anc/Code1705/LPVcorev010/src/lib/util/getScheduling.m <==
function data_mat = getScheduling(obj, data_struct)
%GETSCHEDULING View scheduling information and prepare data matrices
%
% The GETSCHEDULING function, when called with no ouput arguments, displays
% the order of the scheduling signals of a given scheduling-dependent
% object (such as LPVREP model objects, TIMEMAP objects, PMATRIX objects
% and LPVIDDATA objects):
%
%   getScheduling(obj)
%
% prints the scheduling signals that obj depends on (and their order).
% The syntax
%
%   data_mat = getScheduling(obj, data_struct)
%
% is a convenient way of preparing a data matrix (data_mat) containing
% trajectories of the scheduling signals specified in the structure
% (data_struct). Each field in data_struct must have the name of 1 of the
% scheduling signals. The function then automatically orders the fields and
% converts the structure object into a matrix that can be used for, e.g.,
% simulation. Example:
%
%   >> p = preal('p', 'dt')
%   >> q = preal('q', 'dt')
%   >> obj = rand(2) * q + rand(2) * p
%   >> getScheduling(obj) % Prints the scheduling information
%   % Create the structure (note that each trajectory must have the same
%   % length and be specified as a column vector)
%   >> data_struct = struct('q', rand(100, 1), 'p', rand(100, 1))
%   >> data_mat = getScheduling(obj, data_struct)
%   % 'data_mat' is a 100-by-2 matrix which can be used for simulation
%   >> obj_feval = feval(obj, data_mat)
%

%% Input validation
narginchk(1, 2);
nargoutchk(0, 1);

if isa(obj, 'timemap')
    tm = obj;
elseif isa(obj, 'pmatrix')
    tm = obj.timemap;
elseif isa(obj, 'LPVcore.lpvrep')
    tm = obj.SchedulingTimeMap;
end

if nargout == 0
    disp(tm);
end

if nargin > 1
    % TODO: add support for dynamic dependence on scheduling signals
    assert(isequal(tm.Map, 0), ...
        ['Converting data structure to data matrix is currently only supported ', ...
        'with static dependence, i.e., no shifted/differentiated scheduling signals']);
    % Check structure and sort fields by scheduling time map
    data_struct = LPVcore.schedulingStructCheck(obj, data_struct);
    field = fieldnames(data_struct);
    data_mat = [];
    for i=1:numel(field)
        data_mat = [data_mat, data_struct.(field{i})]; %#ok<AGROW>
    end
end

end



==> anc/Code1705/LPVcorev010/src/lib/util/getfielddef.m <==
function v = getfielddef(s, f, default)
%GETFIELDDEF Get field value from struct or return default 
%
% Returns value from specified field in struct, or a default value if the
% field does not exist.
%
% Syntax:
%   v = getfield(s, f, default)
%
% Inputs:
%   s: structure
%   f: field name
%   default: default value to return if field f does not exist in struct s
%
% Outputs:
%   v: requested value
%

%% Input validation
narginchk(3, 3);
nargoutchk(0, 1);
if ~(isstruct(s) && isscalar(s))
    error('''s'' must be a scalar struct');
end
if ~(ischar(f) || isstring(f))
    error('''f'' must be a field name specified as a char. vector or string');
end

%% Get value
if isfield(s, f)
    v = s.(f);
else
    v = default;
end

end

==> anc/Code1705/LPVcorev010/src/lib/util/isNumArrayOf.m <==
function tf = isNumArrayOf(A, type)
%ISCELLOF Determine if input is numeric array where each element is of
%specified type
%
%   Syntax:
%       tf = isNumArrayOf(A, type)
%       tf = isNumArrayOf(A, fn)
%
%   Inputs:
%       A: numeric array
%       type: string denoting the type each element of A should have
%       fn: validator function handle that takes as input an element of A
%           and outputs logical 1 if the element has the correct type and
%           logical 0 otherwise.
%
%   Outputs:
%       tf: true if A is matrix with elements of specified type, false otherwise.
%

if ~isnumeric(A)
    tf = false;
    return;
end

if isa(type, 'function_handle')
    % type is a validator function handle
    fn = type;
    tf = all(arrayfun(@(x) fn(x), A));
else
    % type is a string denoting the class
    tf = all(arrayfun(@(x) isa(x, type), A));
end

end



==> anc/Code1705/LPVcorev010/src/lib/util/iscellof.m <==
function tf = iscellof(A, type)
%ISCELLOF Determine if input is cell array where each element is of
%specified type
%
%   Syntax:
%       tf = iscellof(A, type)
%       tf = iscellof(A, fn)
%
%   Inputs:
%       A: cell array
%       type: string denoting the type each element of A should have
%       fn: validator function handle that takes as input an element of A
%           and outputs logical 1 if the element has the correct type and
%           logical 0 otherwise.
%
%   Outputs:
%       tf: true if A is cell array of specified type, false otherwise.
%

if ~iscell(A)
    tf = false;
    return;
end

if isa(type, 'function_handle')
    % type is a validator function handle
    fn = type;
    tf = all(cellfun(@(x) fn(x), A));
else
    % type is a string denoting the class
    tf = all(cellfun(@(x) isa(x, type), A));
end

end



==> anc/Code1705/LPVcorev010/src/lib/util/isint.m <==
function tf = isint(a)
%ISINT Returns true if input arguments represents scalar integer
%
%   This function differs from built-in ISINTEGER in that it also returns
%   true for rounded doubles.
%
%   Syntax:
%       tf = isint(a)
%

tf = isscalar(a) && isnumeric(a) && mod(a, 1) == 0;

end



==> anc/Code1705/LPVcorev010/src/lib/util/lintdir.m <==
function r = lintdir(dirName, base)
%LINTDIR Recursively lints a directory.
%
%   Syntax:
%       r = lintdir(dirName, base)
%
%   Inputs:
%       dirName: name of the directory to lint (full or relative path).
%       base: base path to the directory.
%
%   Outputs:
%       r: boolean indicating whether linter errors were found.
%

    if nargin <= 1
        base = dirName;
    end

    r = true;
    cd(dirName);
    
    l = dir;
    for i=1:numel(l)
        if l(i).isdir && ~strcmp(l(i).name(1), '.')
            % recurse
            if ~lintdir(l(i).name, [base, '/', l(i).name])
                r = false;
            end
        elseif ~l(i).isdir && endsWith(l(i).name, '.m')
            % Ignore file "src/synthesis/general/gridbased/@gridvar/subsasgn.m"
            % In R2023a a code warning needs to be surpressed,
            % starting R2023b not. Since we also support older versions,
            % the linter can only pass by ignoring the file.
            if strcmp(l(i).name, 'subsasgn.m') ...
                    && strcmp(base, 'src/synthesis/general/gridbased/@gridvar') ...
                    && isMATLABReleaseOlderThan('R2023b')
                continue;
            end

            c = checkcode(l(i).name);
            if numel(c) ~= 0
                r = false;
                for j=1:numel(c)
                    disp(['<a href="matlab: opentoline(''', pwd, '/', l(i).name, ''', ', ...
                        int2str(c(j).line), ')">', ...
                        int2str(c(j).line), '@', base, '/', l(i).name, ...
                        '</a>: ', c(j).message]);
                end
            end
        end
    end
    
    cd ..
end


==> anc/Code1705/LPVcorev010/src/lib/util/rundir.m <==
function rundir(dirName, base)
%RUNDIR Recursively runs scripts in a directory.
%
%   Syntax:
%       r = rundir(dirName, base)
%
%   Inputs:
%       dirName: name of the directory with scripts (full or relative path).
%       base: base path to the directory.
%

    if nargin <= 1
        base = dirName;
    end

    cd(dirName);
    
    l = dir;
    for i=1:numel(l)
        if l(i).isdir && ~strcmp(l(i).name(1), '.')
            % recurse
            rundir(l(i).name, [base, '/', l(i).name])
        elseif ~l(i).isdir && endsWith(l(i).name, '.m')
            save('rundir_tmp.mat');
            run(l(i).name);
            clearvars; close all; clc;
            load('rundir_tmp.mat'); %#ok<LOAD>
        end
    end
    delete('rundir_tmp.mat');
    
    cd ..
end


==> anc/Code1705/LPVcorev010/src/lib/util/testdir.m <==
function r = testdir(dirName, base)
%TESTDIR Recursively runs test files in a directory.
%
%   Syntax:
%       r = testdir(dirName, base)
%
%   Inputs:
%       dirName: name of the directory to test (full or relative path).
%       base: base path to the directory.
%
%   Outputs:
%       r: boolean indicating whether test errors were found.
%

    if nargin <= 1
        base = dirName;
    end

    r = true;
    cd(dirName);
    
    l = dir;
    for i=1:numel(l)
        if l(i).isdir && ~strcmp(l(i).name(1), '.')
            % recurse
            if ~testdir(l(i).name, [base, '/', l(i).name])
                r = false;
            end
        elseif ~l(i).isdir && endsWith(l(i).name, '.m')
            c = runtests(l(i).name);
            r = processResults(c, r);
        end
    end
    
    cd ..
end

%% Process results and return overall failure status.
function r = processResults(results, r)
    numFailed = sum([results.Failed]);
    if numFailed > 0
        disp(results)
    end
    if ~r || numFailed > 0
        r = false;
    else
        r = true;
    end
end


==> anc/Code1705/LPVcorev010/src/nonlinear/+LPVcore/_difform/difform.m <==
classdef difform
%DIFFORM Differential form of nonlinear state-space representation
%
%   Syntax:
%       dfsys = difform(sys) creates an object dfsys representing the
%       differential form of the nlss object sys. The differential form is
%       for a continous-time nlss object of the form
%           dδx/dt = A(x(t),u(t)) δx(t) + B(x(t),u(t)) δu(t)
%            δy(t) = C(x(t),u(t)) δx(t) + D(x(t),u(t)) δu(t)
%       or for a discrete-time nlss object of the form
%          δx(t+1) = A(x(t),u(t)) δx(t) + B(x(t),u(t)) δu(t)
%            δy(t) = C(x(t),u(t)) δx(t) + D(x(t),u(t)) δu(t)
%       where A, B, C, and D correspond to the Jacobians df/dx, df/du, 
%       dh/dx, and dh/du, respectively.
%
%   Inputs:
%       sys (nlss): Nonlinear state-space representation. The system must
%           have a symbolic representation.
%
%See also NLSS.
%

    properties (Dependent = true)
        PrimalForm
    end

    properties (Access = private)
        PrimalForm_
    end

    properties (SetAccess = protected)
        A
        B
        C
        D
        Nx
        Nu
        Ny
        Ts
        TimeUnit
    end

    properties (Hidden, SetAccess = protected)
        Asym    % Internal symbolic represenation
        Bsym
        Csym
        Dsym
        xSym
        uSym
        isSimplified = 'none'
        Adep        = [1 1]   % Dependency index of x and u
        Bdep        = [1 1]
        Cdep        = [1 1]
        Ddep        = [1 1]
    end

    methods
        function obj = difform(sys)
            arguments
                sys {mustBeSymbolicSys}
            end
            obj.PrimalForm = sys;
        end

        function obj = set.PrimalForm(obj, sys)
            obj.PrimalForm_ = sys;

            obj.Ts = sys.Ts;
            obj.Nx = sys.Nx;
            obj.Nu = sys.Nu;
            obj.Ny = sys.Ny;
            
            obj.xSym = sys.xSym;
            obj.uSym = sys.uSym;
                   
            obj.Asym = jacobian(sys.fSym, obj.xSym);
            obj.Bsym = jacobian(sys.fSym, obj.uSym);
            obj.Csym = jacobian(sys.hSym, obj.xSym);
            obj.Dsym = jacobian(sys.hSym, obj.uSym);
            
            obj.A = convertToFunction(obj.Asym, obj.xSym, obj.uSym);
            obj.B = convertToFunction(obj.Bsym, obj.xSym, obj.uSym);
            obj.C = convertToFunction(obj.Csym, obj.xSym, obj.uSym);
            obj.D = convertToFunction(obj.Dsym, obj.xSym, obj.uSym);

            obj.isSimplified = 'none';
            obj.Adep = [1 1];
            obj.Bdep = [1 1];
            obj.Cdep = [1 1];
            obj.Ddep = [1 1];

            obj.TimeUnit = sys.TimeUnit;
        end

        function value = get.PrimalForm(obj)
            value = obj.PrimalForm_;
        end
        
        function out = isct(obj)
            out = (obj.Ts == 0);
        end

        function index = dependency(obj, verbose)
            %DEPENDENCY Returns the indices of the states and inputs on which the A, B,
            %C, and D matrix function of the differential form depends on.
            %
            %   Syntax: 
            %       index = dependency(dfsys)
            %
            %       index = dependency(dfsys, verbose)
            %   
            %   Inputs:
            %       dfsys (difform): Differential form for which the dependency is
            %           returned.
            %       verbose (logical): Logical determining if dependency should be
            %           be printed in the Command Windows (1) or not (0).
            %           Default value: 1.
            %
            %   Outputs:
            %       index (struct): Structure with the dependency of each matrix w.r.t.
            %           x and u.
            %
            arguments
                obj
                verbose {mustBeNumericOrLogical} = 1
            end
            if nargin == 1
                verbose = 1;
            end
            [dep, index] = getDependency(obj);
            
            if verbose
                fprintf(['\nState-space matrix dependency of' ...
                    ' differential form:\n\n'])
                dependencyPrint('A', dep{1});fprintf('\n');
                dependencyPrint('B', dep{2});fprintf('\n');
                dependencyPrint('C', dep{3});fprintf('\n');
                dependencyPrint('D', dep{4});fprintf('\n\n');
            end
        end
        
        function [obj, index] = simplify(obj, opt)
            %SIMPLIFY Simplifies the A, B, C, and D matrix functions of the
            %differential form by removing unused arguments from the function
            %representation.
            %
            %   Syntax: 
            %       [dfsysOut, index] = simplify(dfsys)
            %
            %       [dfsysOut, index] = simplify(dfsys, opt)
            %   
            %   Inputs:
            %       dfsys (difform): Differential form to be simplified.
            %       opt (string): Option for the simplifcation. Either 'full', to fully
            %           simplify the arguments of each matrix function individually;
            %           'partial', to ensure each simplified matrix function takes the
            %           same input arguments; or 'none', to unsimplify the differential
            %           form. Default value: 'partial'.
            %
            %   Outputs:
            %       dfsysOut (difform): Simplified differential form.
            %       index (struct): Structure with the dependency of each matrix w.r.t.
            %           x and u. Same output as dependency(dfsys).
            %
            %   Example:
            %       >> sys = LPVcore.nlss(@(x,u) [x(2)^2 + u; x(1)], @(x,u) ...
            %                                                      sin(x(1)), 2, 1, 1);
            %       >> dfsys = LPVcore.difform(sys)
            % 
            %       dfsys = 
            % 
            %       Continuous-time differential form
            % 
            %           (d/dt)δx = A(x,u) δx + B(x,u) δu
            %                 δy = C(x,u) δx + D(x,u) δu
            % 
            %       with
            % 
            %           Nr. of inputs:             1
            %           Nr. of outputs:            1
            %           Nr. of states:             2
            %       
            %       >> [dfsys2,index] = simplify(dfsys)
            %       
            %       dfsys2 = 
            %       
            %       Continuous-time differential form
            %       
            %           (d/dt)δx = A(x) δx + B δu
            %                 δy = C(x) δx + D δu
            %       
            %       with
            %       
            %           Nr. of inputs:             1
            %           Nr. of outputs:            1
            %           Nr. of states:             2
            %       
            %       
            %       index = 
            %       
            %         struct with fields:
            %       
            %           A: [1×1 struct]
            %           B: [1×1 struct]
            %           C: [1×1 struct]
            %           D: [1×1 struct]
            %
            %See also LPVCORE.DIFFORM.DEPENDENCY.
            %
            
            arguments
                obj
                opt {mustBeMember(opt, {'partial','full','none'})} = 'partial';
            end

            % Restore full model if system is already simplified
            if ~strcmp(obj.isSimplified, 'none') || strcmp(opt, 'none')
                obj.PrimalForm = obj.PrimalForm;
            end

            [dep, index] = getDependency(obj);
            obj.isSimplified = opt;

            if strcmp(opt, 'partial')
                xDep = unique([dep{1}{1};dep{2}{1};dep{3}{1};dep{4}{1}]);
                uDep = unique([dep{1}{2};dep{2}{2};dep{3}{2};dep{4}{2}]);

                if ~isempty(dep{1}{1}) || ~isempty(dep{1}{2})
                    dep{1}{1} = xDep;
                    dep{1}{2} = uDep;
                end
                if ~isempty(dep{2}{1}) || ~isempty(dep{2}{2})
                    dep{2}{1} = xDep;
                    dep{2}{2} = uDep;
                end
                if ~isempty(dep{3}{1}) || ~isempty(dep{3}{2})
                    dep{3}{1} = xDep;
                    dep{3}{2} = uDep;
                end
                if ~isempty(dep{4}{1}) || ~isempty(dep{4}{2})
                    dep{4}{1} = xDep;
                    dep{4}{2} = uDep;
                end
            end

            if ~strcmp(opt, 'none')
                obj.Adep = [numel(dep{1}{1}) > 0, numel(dep{1}{2}) > 0];
                obj.Bdep = [numel(dep{2}{1}) > 0, numel(dep{2}{2}) > 0];
                obj.Cdep = [numel(dep{3}{1}) > 0, numel(dep{3}{2}) > 0];
                obj.Ddep = [numel(dep{4}{1}) > 0, numel(dep{4}{2}) > 0];
    
                obj.A = convertToFunction(obj.Asym, dep{1}{1}, ...
                    dep{1}{2}, 1);
                obj.B = convertToFunction(obj.Bsym, dep{2}{1}, ...
                    dep{2}{2}, 1);
                obj.C = convertToFunction(obj.Csym, dep{3}{1}, ...
                    dep{3}{2}, 1);
                obj.D = convertToFunction(obj.Dsym, dep{4}{1}, ...
                    dep{4}{2}, 1);
            end
       end
    end

end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%                         LOCAL FUNCTIONS                             %%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Check if system has symbolic representation
function mustBeSymbolicSys(sys)
    if ~sys.symbolic
        eidType = 'LPVcore:difform';
        msgType = ['The system does not have a symbolic representation.' ...
            ' Unable to compute its differential form.'];
        throwAsCaller(MException(eidType, msgType));
    end
end

%% Convert symbolic matrix to function
function Mf = convertToFunction(M, x, u, smp)
    if nargin == 3
        smp = 0;
    end

    nx = numel(x);
    nu = numel(u);
    
    % As vars we take [x;x(1)] such that the function is always vectorized
    % (such that for a scalar x we get @(x) x(1,:) instead of @(x) x).
    if smp
        stringXU = {};
        stringIn = {};
        if nx > 0
            argM{1} = [x;x(1)];
            stringXU = cat(2, stringXU, 'x');
        else
            argM{1} = [];
        end
        if nu > 0
            argM{2} = [u;u(1)];
            stringXU = cat(2, stringXU, 'u');
        else
            argM{2} = [];
        end
        argM = argM(~cellfun('isempty', argM));
    else
        argM = {[x;x(1)], [u;u(1)]};
        stringXU = {'x','u'};
    end
    switch length(stringXU)
        case 1
            stringIn = {'in1'};
        case 2
            stringIn = {'in1', 'in2'};
    end
    
    if smp && ~nx && ~nu
        Mf = double(M);
    else
        Mf = matlabFunction(M, "Vars", argM);
        Mf = str2func(replace(func2str(Mf), stringIn, stringXU));
    end

end

%% Get dependency on x and u of each matrix
function [dep, index] = getDependency(obj)
    index = struct;
    dep = cell(4,1);

    [dep{1},index.A] = getStateAndInputDependency(obj.Asym, obj.xSym, ...
                                                                obj.uSym);
    [dep{2},index.B] = getStateAndInputDependency(obj.Bsym, obj.xSym, ...
                                                                obj.uSym);
    [dep{3},index.C] = getStateAndInputDependency(obj.Csym, obj.xSym, ...
                                                                obj.uSym);
    [dep{4},index.D] = getStateAndInputDependency(obj.Dsym, obj.xSym, ...
                                                                obj.uSym);
end

%% Function to print dependency in console
function dependencyPrint(str, depM)
    if isempty(depM{1}) && isempty(depM{2}) 
        fprintf('    %s: \tNone', str);
    else
        fprintf('    %s: \t( ', str);
    end
    for i = 1:length(depM{1})
        fprintf('%s', char(depM{1}(i)) );
        if i == length(depM{1})
            fprintf(' )');
        else
            fprintf(', ');
        end
    end
    if ~isempty(depM{1}) && ~isempty(depM{2}) 
        fprintf(' & ( ')
    end
    for i = 1:length(depM{2})
        fprintf('%s', char(depM{2}(i)) );
        if i == length(depM{2})
            fprintf(' )');
        else
            fprintf(', ');
        end
    end
end

%% Compute dependency on x and u of a matrix M
function [dep, index] = getStateAndInputDependency(M, x, u)
    arg = symvar(M);
    nArg = numel(arg);

    xArgIndex = find(jacobian(x, arg) * ones(nArg, 1));
    xArg = x(xArgIndex);
    if isempty(xArgIndex)
        xArgIndex = [];
    end

    uArgIndex = find(jacobian(u, arg) * ones(nArg, 1));
    uArg = u(uArgIndex);
    if isempty(uArgIndex)
        uArgIndex = [];
    end

    dep = {xArg, uArg};
    index = struct('x', xArgIndex, 'u', uArgIndex);
end

==> anc/Code1705/LPVcorev010/src/nonlinear/+LPVcore/_difform/disp.m <==
function disp(obj)
% DISP Provide info on the difform object
%
%   Syntax:
%       disp(sys)
%
%   Inputs:
%       sys: difform object
%
    narginchk(1, 1);
    
    if isempty(obj)
        fprintf('Empty differential form');
        return;
    end
    
    if isct(obj)
        Qstr  = '(d/dt)';
        emptyQstr = '      ';
    else
        Qstr  = '(q^-1)';
        emptyQstr = '      ';
    end
    
    % Model type
    if isct(obj)
        timeStr = 'Continuous-time';
    else
        timeStr = 'Discrete-time';
    end
    fprintf('%s differential form\n\n', timeStr);
    
    % State and output equation
    % Show depenency and take care of allignment
    [Astr, spaceA] = getDepStr(obj.Adep);
    [Bstr, spaceB] = getDepStr(obj.Bdep);
    [Cstr, spaceC] = getDepStr(obj.Cdep);
    [Dstr, spaceD] = getDepStr(obj.Ddep);

    if spaceA > spaceC
        spaceAstr = '';
        spaceCstr = join(repmat("",spaceA-spaceC+1,1));
    elseif spaceC > spaceA
        spaceAstr = join(repmat("",spaceC-spaceA+1,1));
        spaceCstr = '';
    else
        spaceAstr = '';
        spaceCstr = '';
    end

    if spaceB > spaceD
        spaceBstr = '';
        spaceDstr = join(repmat("",spaceB-spaceD+1,1));
    elseif spaceD > spaceB
        spaceBstr = join(repmat("",spaceD-spaceB+1,1));
        spaceDstr = '';
    else
        spaceBstr = '';
        spaceDstr = '';
    end

    fprintf('    %sδx = %sA%s δx + %sB%s δu\n', ...
        Qstr, spaceAstr, Astr, spaceBstr, Bstr);
    fprintf('    %sδy = %sC%s δx + %sD%s δu\n\n', ...
        emptyQstr, spaceCstr, Cstr, spaceDstr, Dstr);
    
    % Description of input-scheduling-output
    fprintf('with\n\n');
    fprintf('    Nr. of inputs:             %d\n', obj.Nu);
    fprintf('    Nr. of outputs:            %d\n', obj.Ny);
    fprintf('    Nr. of states:             %d\n', obj.Nx);
    fprintf('\n');
    
    % Sample time
    if ~isct(obj)
        if obj.Ts == -1; TsStr = 'unspecified';
        else;            TsStr = sprintf('%g %s',obj.Ts,obj.TimeUnit);                      end
        
        fprintf('%s: %s.\n', 'Sample time', TsStr);
    end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%                         LOCAL FUNCTIONS                             %%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [str, space] = getDepStr(dep)
    if all(dep == [1,1])
        str     = '(x,u)';
    elseif all(dep == [1,0])
        str     = '(x)';
    elseif all(dep == [0,1])
        str     = '(u)';
    else
        str     = '';
    end
    space = length(str);
end

==> anc/Code1705/LPVcorev010/src/nonlinear/+LPVcore/_nlss/disp.m <==
function disp(obj)
% DISP Provide info on the nlss object
%
%   Syntax:
%       disp(sys)
%
%   Inputs:
%       sys: nlss object
%
    narginchk(1, 1);
    
    if isempty(obj)
        fprintf('Empty NL-SS model');
        return;
    end
    
    if isct(obj)
        Qstr  = '(d/dt)';
        emptyQstr = '      ';
    else
        Qstr  = '(q^-1)';
        emptyQstr = '      ';
    end
    
    % Model type
    if isct(obj)
        timeStr = 'Continuous-time';
    else
        timeStr = 'Discrete-time';
    end
    fprintf('%s NL-SS model\n\n', timeStr);
    
    % State equation
    fprintf('    %sx = f(x,u)\n', ...
        Qstr);
    % Output equation
    fprintf('    %sy = h(x,u)\n\n', ...
        emptyQstr);
    
    % Description of input-scheduling-output
    fprintf('with\n\n');
    fprintf('    Nr. of inputs:             %d\n', obj.Nu);
    fprintf('    Nr. of outputs:            %d\n', obj.Ny);
    fprintf('    Nr. of states:             %d\n', obj.Nx);
    fprintf('\n');
    
    % Sample time
    if ~isct(obj)
        if obj.Ts == -1; TsStr = 'unspecified';
        else;            TsStr = sprintf('%g s',obj.Ts); end
        
        fprintf('%s: %s.\n', 'Sample time', TsStr);
    end

end

==> anc/Code1705/LPVcorev010/src/nonlinear/+LPVcore/_nlss/nlss.m <==
classdef nlss
%NLSS Nonlinear state-space system representation
%
%   Syntax:
%       sys = nlss(f, h, Nx, Nu, Ny) creates an object sys representing a
%       continuous-time state-space model:
%           dx/dt = f(x(t),u(t))
%            y(t) = h(x(t),u(t))
%       where f and h are function handles, the state-dimension is Nx, the
%       input-dimension is Nu and the output-dimension is Ny.
%
%       sys = nlss(f, h, Nx, Nu, Ny, Ts) creates an object sys representing
%       a discrete-time state-space model with sample time Ts (set Ts=-1 if
%       the sample time is undetermined):
%           x(t+1) = f(x(t),u(t))
%             y(t) = h(x(t),u(t))
%       where f and h are function handles, the state-dimension is Nx,
%       the input-dimension is Nu, the output-dimension is Ny.
%
%       sys = nlss(f, h, Nx, Nu, Ny, Ts, symopt) creates an nlss object 
%       which is internally not represented symbolically if symopt is 
%       false. This might be helpful if the system cannot be represented
%       symbolically (e.g., if it contains a lookup table). In this case
%       both the functions 'f' and 'h' must be of the form: 
%           @(x,u) F( x(1, :), u(1, :), ..., x(N, :), u(N, :) ).
%       Note that if the system is not represented symbolically internally
%       with 'symopt' set to 'false', the Jacobians of 'f' and 'h' of the
%       system cannot be computed. These are for example needed to compute 
%       the differential form of the system (using <a href="matlab:helpPopup LPVcore.difform">LPVcore.difform</a>) or to
%       convert it to an LPV representation (using <a href="matlab:helpPopup LPVcore.nlss2lpvss">LPVcore.nlss2lpvss</a>).
%
%   Inputs:
%       f (function_handle): Function handle representing the
%           state-transition map of the form '@(x,u) ...'
%       h (function_handle): Function handle representing the
%           output map of the form '@(x,u) ...'
%       Nx (int): State-dimension
%       Nu (int): Input-dimension
%       Ny (int): Output-dimension
%       Ts (numeric): Sample time
%       symopt (logical): Optional argument. Logical to enable or disable 
%           an internal symbolic representation of the system.
%
%   Example:
%       sys = LPVcore.nlss(@(x,u) [-x(2); 3.0*(1-x(1)^2)*x(2)-x(1) + u],...
%                          @(x,u) x(1), 2, 1, 1);
%

    properties (Dependent = true)
        f {mustBeCompatibleFunction}
        h {mustBeCompatibleFunction}
    end

    properties (Access = private)
        f_
        h_
    end

    properties
        Nx (1,1) {mustBeInteger, mustBeNonnegative}
        Nu (1,1) {mustBeInteger, mustBeNonnegative}
        Ny (1,1) {mustBeInteger, mustBeNonnegative}
        Ts (1,1) {mustBeCompatibleTs}
        TimeUnit {mustBeTextScalar} = 's'
        % To-do (05-02-2024): Implement following properties
%         StateName
%         StateUnit
%         InputName
%         InputUnit
%         OutputName
%         OutputUnit
    end

    properties (Hidden, SetAccess = protected)
        fSym    % Internal symbolic represenation of f
        hSym    % Internal symbolic represenation of h
        xSym
        uSym
        symbolic
    end

    methods
        function obj = nlss(f, h, Nx, Nu, Ny, Ts, symbolic)
            arguments
                f
                h
                Nx
                Nu
                Ny
                Ts = 0
                symbolic = true
            end

            % Set properties
            obj.Nx = Nx;
            obj.Nu = Nu;
            obj.Ny = Ny;
            obj.Ts = Ts;

            obj.symbolic = symbolic;

            % Compute symbolic representation of 'f' and 'h' (in the set
            % method of 'f' and 'h')
            obj.xSym = sym('x', [Nx, 1], 'real');
            obj.uSym = sym('u', [Nu, 1], 'real');
            
            obj.f = f;
            obj.h = h;
        end

        function obj = set.f(obj, fValue)
            if obj.symbolic
                try
                    obj.fSym = vpa(fValue(obj.xSym, obj.uSym));
                catch exception
                    eidType = 'LPVcore:nlss';
                    msg = sprintf("Error symbolically evaluating f:");
                    errorMsg = symbolicErrorMessage(exception);
                    msg = strjoin([msg, errorMsg], '\n\n');
                    throwAsCaller(MException(eidType, msg));
                end
                if ~(all(size(obj.fSym) == [obj.Nx, 1]))
                    eidType = 'LPVcore:nlss';
                    msgType = 'Outputsize of f does not match Nx.';
                    throwAsCaller(MException(eidType, msgType));
                end
    
                % As vars we take [obj.xSym;obj.xSym(1)] such that the function
                % is always vectorized (so that for a scalar x we get
                % @(x) x(1,:) instead of @(x) x).
                fTemp = matlabFunction(obj.fSym, "Vars", ...
                    {[obj.xSym;obj.xSym(1)], [obj.uSym;obj.uSym(1)]});
                % Replace (in1, in2) by (x, u)
                fTemp = str2func(replace(func2str(fTemp),{'in1','in2'}, ...
                    {'x','u'}));
                obj.f_ = fTemp;
            else
                obj.f_ = fValue;
            end
        end

        function value = get.f(obj)
            value = obj.f_;
        end

        function obj = set.h(obj, hValue)
            if obj.symbolic
                try
                    obj.hSym = vpa(hValue(obj.xSym, obj.uSym));
                catch exception
                    eidType = 'LPVcore:nlss';
                    msg = sprintf("Error symbolically evaluating h:");
                    errorMsg = symbolicErrorMessage(exception);
                    msg = strjoin([msg, errorMsg], '\n\n');
                    throwAsCaller(MException(eidType, msg));
                end
                if ~(all(size(obj.hSym) == [obj.Ny, 1]))
                    eidType = 'LPVcore:nlss';
                    msgType = 'Outputsize of h does not match Ny.';
                    throwAsCaller(MException(eidType, msgType));
                end
        
                % As vars we take [obj.xSym;obj.xSym(1)] such that the function
                % is always vectorized (so that for a scalar x we get
                % @(x) x(1,:) instead of @(x) x).
                hTemp = matlabFunction(obj.hSym, "Vars", ...
                    {[obj.xSym;obj.xSym(1)], [obj.uSym;obj.uSym(1)]});
                % Replace (in1, in2) by (x, u)
                hTemp = str2func(replace(func2str(hTemp),{'in1','in2'}, ...
                    {'x','u'}));
                obj.h_ = hTemp;
            else
                obj.h_ = hValue;
            end
        end

        function value = get.h(obj)
            value = obj.h_;
        end

        function out = isct(obj)
            out = (obj.Ts == 0);
        end

        function obj = c2d(obj, Ts, method)
            %C2D Convert continuous-time system to discrete-time system using specified
            %numerical integration method.
            %
            %   Syntax:
            %       obj = c2d(obj, Ts) converts the continuous-time NLSS object to a
            %       discrete-time system using Euler's method with sampling time Ts.
            %
            %       obj = c2d(obj, Ts, method) converts the continuous-time NLSS object
            %       to a discrete-time system using the specified numerical integration
            %       method. Valid input values for 'method' are 'eul' (Euler's method)
            %       and 'rk4' (4th order Runge-Kutta method).
            %
            %   Inputs:
            %       obj (nlss): input object representing the continuous-time system.
            %       Ts (numeric): sampling time used for discretization.
            %       method (char): (Optional) string input argument that specifies the
            %           numerical integration method to use for the conversion. Valid 
            %           input values are 'eul' (Euler's method) and 'rk4' (4th order
            %           Runge-Kutta method). Default value is 'eul'.
            %
            %   Outputs:
            %       obj: Discrete-time NLSS object.
            %

            arguments
                obj  {mustBeContinuousSystem}
                Ts (1,1) {mustBePositive}
                method {mustBeMember(method, {'eul','rk4'})} = 'eul';
            end

            switch method
                case 'eul'
                    obj.Ts = Ts;
                    obj.f = @(x,u) x + Ts * obj.f(x, u);
                case 'rk4'
                    obj.Ts = Ts;
                    phi1 = @(x,u) obj.f(x, u);
                    phi2 = @(x,u) obj.f(x + Ts/2 * phi1(x,u), u);
                    phi3 = @(x,u) obj.f(x + Ts/2 * phi2(x,u), u);
                    phi4 = @(x,u) obj.f(x + Ts * phi3(x,u), u);

                    obj.f = @(x,u) x + Ts/6 * (phi1(x, u) + ...
                        2 * phi2(x,u) + 2 * phi3(x, u) + phi4(x, u));
            end
        end

        function [y, tout, x] = sim(obj, u, t, x0, method)
            %SIM Simulate system response to input signal.
            %
            %   Syntax:
            %       [y, tout, x] = sim(obj, u, t, x0) simulates the system represented by
            %       the NLSS object 'obj' using the input signal 'u' and initial condition
            %       'x0'. The simulation is performed over the time vector (or time span) 
            %       't', and the output variables are the system response 'y', the time 
            %       vector 'tout', and the state vector 'x'.
            %
            %       [y, tout, x] = sim(obj, u, t, x0, method) to specify for a
            %       continuous-time system which solver needs to be used. By default
            %       'ode45' is used.
            %
            %   Inputs:
            %       obj (nlss): input object representing the system to simulate.
            %       u: input signal to the system. Can be either a function handle or a
            %           numeric vector (of size [Nt, Nu], where Nt is lenght of the
            %           time vector).
            %       t (numeric): time vector (or timespan) for simulation.
            %       x0 (numeric): initial condition for the state vector. Should have
            %           size [Nx x 1], where Nx is the number of states in 'obj'.
            %       method (string): Optional string used to indicate which solver is
            %           used to simulate a contiuous-time system, such as ode45, ode78,
            %           etc. By default: "ode45".
            %
            %   Outputs:
            %       y (numeric): Simulated output response of the system.
            %       tout (numeric): Time vector used for simulation. May differ
            %           from input 't' if the simulation involves numerical integration.
            %       x (numeric): Simulated state response of the system.
            %

            arguments
                obj
                u   {mustBeA(u,{'function_handle','numeric'})}
                t   {mustBeNumeric}
                x0  {mustBeNumeric}
                method {mustBeTextScalar} = "ode45";
            end
            narginchk(3,5)

            ct = isct(obj);

            if nargin == 3
                x0 = 0;
            end

            if numel(x0) == 1
                x0 = ones(obj.Nx, 1) * x0;
            end

            if isnumeric(u)
                nT = length(t);
                assert(all(size(u) == [nT, obj.Nu]),['Input vector size ' ...
                    'should be [lenght(t), Nu]'])
                ufun = @(tau) interp1(t, u, tau, 'previous')';
            else
                assert(all(size(u(0)) == [obj.Nu, 1]), ['Input ' ...
                    'function does not match input dimension, make ' ...
                    'sure it outputs a [Nu, 1] vector']);
                ufun = u;
            end

            assert(numel(x0) == obj.Nx, ['Initial condition size does ' ...
                'not match state dimension']);
            x0 = reshape(x0, [obj.Nx, 1]);

            simfun = @(t, x) obj.f(x, ufun(t));
            
            switch ct
                case 1
                    odeMethod = str2func(method);
                    [tout, x] = odeMethod(simfun, t, x0);
                case 0
                    [tout, x] = differenceSolve(simfun, t, obj.Ts, x0);
            end
            y = obj.h(x', ufun(reshape(tout,1,[])))';
            y = reshape(y, [], obj.Ny);
        end
    end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%                         LOCAL FUNCTIONS                             %%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function mustBeCompatibleTs(Ts)
    mustBeNumeric(Ts)
    if ~(Ts == -1) && ~(Ts >= 0)
        eidType = 'LPVcore:TsCheck';
        msgType = ['Sampling Time must be -1 (undefined) or a ',...
                     'non-negative value.'];
        throwAsCaller(MException(eidType, msgType));
    end
end

function mustBeCompatibleFunction(f)
    mustBeA(f, 'function_handle')
    if ~startsWith(func2str(f), '@(x,u)')
        eidType = 'LPVcore:funCheck';
        msgType = 'Custom function handle must start with "@(x,u)".';
        throwAsCaller(MException(eidType, msgType));
    end
end

function mustBeContinuousSystem(sys)
    if ~isct(sys)
        eidType = 'LPVcore:sysCheck';
        msgType = 'System must be continuous-time.';
        throwAsCaller(MException(eidType, msgType));
    end
end

function [tout, x] = differenceSolve(fun, t, Ts, x0)
    if Ts == -1
        Ts = 1;
    end
    if numel(t) == 2
        assert(t(2) > t(1), 'End time should be larger than start time');
        assert(all(mod(t, Ts) == 0), ['Start and end time should be ' ...
            'a multiple of the sampling time of the system.']);
        tout = t(1):Ts:t(2);
        t = 0:Ts:(t(2)-t(1));
    else
        assert(all(diff(t) > 0), 'Time vector should be increasing.')
        tout = t;
        t = t - t(1);
    end
    tout = tout(:);
    
    index = round(t/Ts) + 1;
    nT = t(end)/Ts + 1;

    x = zeros(numel(x0), nT);
    x(:,1) = x0;

    for k = 1:nT-1
        x(:, k+1) = fun(t(k), x(:, k));
    end
    x = x(:,index)';
end

function errorMsg = symbolicErrorMessage(exception)
    errorMsg = strsplit(string(getReport(exception)),'\n');
    errorMsg = errorMsg(1:end-6);
    errorMsg(2:2:end-1) = arrayfun(@(x) strjoin([x,''],'\n'), errorMsg(2:2:end-1));
    errorMsg = strjoin(errorMsg,'\n');
end

==> anc/Code1705/LPVcorev010/src/nonlinear/+LPVcore/_schedmap/schedmap.m <==
classdef schedmap
%SCHEDMAP Constructs a scheduling map object.
%
%   Syntax:
%       sched = schedmap(map, Np)
%
%   Inputs:
%       map (function_handle): Function handle of the form 
%          '@(x,u) [... x(1,:) ... x(2,:); ... u(1,:) ... x(1,:) ...; ...]'
%           which represents the scheduling
%           map.
%       Np (integer): Number of scheduling signals, i.e., the size of the
%           output of the scheduling map.
%
%   Example:
%       sched = LPVcore.schedmap(@(x,u) [sin(x(1,:)).^2; cos(x(2,:))], 2);
%
    
    properties
        map {mustBeCompatibleFunction}
        Np {mustBeInteger, mustBePositive}
    end
    
    methods
        function obj = schedmap(map, Np)
            narginchk(2,2);

            obj.map = map;
            obj.Np = Np;
        end
        
        function out = eval(obj, x, u)
            out = obj.map(x, u);
        end

        function disp(obj)
            fprintf('Scheduling-map:\n\n');
            fprintf('   p = η(x,u)\n\n');
            fprintf('with\n\n');
            fprintf('    Nr. of scheduling signals: %d\n', obj.Np);
        end
    end
end

function mustBeCompatibleFunction(f)
    if ~isempty(f)
        mustBeA(f, 'function_handle')
        if ~startsWith(func2str(f), '@(x,u)')
            eidType = 'LPVcore:funCheck';
            msgType = 'Custom function handle must start with "@(x,u)".';
            throwAsCaller(MException(eidType, msgType));
        end
    end
end

==> anc/Code1705/LPVcorev010/src/nonlinear/Checks/mustBeValidSysForConversion.m <==
function mustBeValidSysForConversion(sys)
    mustBeA(sys, 'LPVcore.nlss');

    if ~sys.symbolic
        eidType = 'LPVcore:systemCheck';
        msgType = ['To convert the system to an LPV representation its' ...
            ' Jacobian should be computable which requires a symbolic.' ...
            'internal representation of the system.'];
        throwAsCaller(MException(eidType, msgType));
    end
    if ~all(abs(sys.f(zeros(sys.Nx,1), zeros(sys.Nu, 1))) <= 10 * eps)
        eidType = 'LPVcore:systemCheck';
        msgType = ['To convert the system to an LPV representation it' ...
            ' should satisfy that f(0,0) = 0.'];
        throwAsCaller(MException(eidType, msgType));
    end
    if ~all(abs(sys.h(zeros(sys.Nx,1), zeros(sys.Nu, 1))) <= 10 * eps)
        eidType = 'LPVcore:systemCheck';
        msgType = ['To convert the system to an LPV representation it' ...
            ' should satisfy that h(0,0) = 0.'];
        throwAsCaller(MException(eidType, msgType));
    end
end

==> anc/Code1705/LPVcorev010/src/nonlinear/Conversion/+LPVcore/constructSchedulingMap.m <==
function eta = constructSchedulingMap(symMap, sys, Np)
    % Convert in1 and in2 to x and u
    funConvert = @(fun) replace(func2str(matlabFunction(fun, ...
        "Vars", {[sys.xSym;sys.xSym(1)], [sys.uSym;sys.uSym(1)]})),...
        {'in1','in2', '@(in1,in2)'},{'x','u',''});
    eta = cellfun(funConvert, symMap, 'UniformOutput',false);

    % Add array valued option for numerical integrals
    eta = cellfun(@funInt, eta, 'UniformOutput', false);

    % Make vector
    strMap = cell(2*Np-1 + 2,1);
    strMap(1) = {'['};
    strMap(2:2:end-1) = eta;
    strMap(3:2:end-1) = {';'};
    strMap(end) = {']'};

    % Make function
    eta = LPVcore.schedmap(str2func(['@(x,u)',strMap{:}]), Np);
end

function fun = funInt(fun)
    if contains(fun, 'integral')
        fun = [fun(1:end-1),',ArrayValued=true)'];
    end
end

==> anc/Code1705/LPVcorev010/src/nonlinear/Conversion/+LPVcore/difform2lpvgridss.m <==
function lpvsys = difform2lpvgridss(dfsys, grid)
%DIFFORM2LPVGRIDSS Convert a differential form of a nonlinear system to
%grid-based LPV representation.
%
%   Syntax:
%       lpvsys = difform2lpvss(dfsys, grid) converts difform object dfsys
%       to a grid-based LPV state-space model at the grid points in grid.
%
%   Inputs:
%       obj (difform): Nonlinear state-space representation to be converted.
%       grid (struct): Each field contains the grid points of the state
%           and/or input on which the differential form depends. For
%           example: struct('x1', -2:0.1:2, 'u', -3:0.5:3). Also see
%           <a href="matlab:helpPopup LPVcore.difform.simplify">simplify</a> to simplify the differential form dependency.
%
%   Outputs:
%       lpvsys: LPVGRIDSS object.
%
%
%   Example: 
%       >> sys = LPVcore.nlss(@(x,u) [x(2)^2 + u; x(1)], ...
%                             @(x,u) sin(x(1)), 2, 1, 1);
%       >> dfsys = LPVcore.difform(sys);
%       >> dependency(dfsys);
%         
%       State-space matrix dependency of differential form:
%       
%           A: 	( x2 )
%           B: 	None
%           C: 	( x1 )
%           D: 	None
%
%       >> dfsys = simplify(dfsys);     % To simplify the matrix functions
%                                       % to only depend on (x1, x2)
%
%       >> grid = struct('x1', -1:.1:1, 'x2', -1:.1:1);
%       >> lpvsys = LPVcore.difform2lpvgridss(dfsys, grid)
% 
%       lpvsys = 
%       
%       Continuous-time gridded LPV-SS model
%       
%           (d/dt)x = A(p) x + B(p) u
%                 y = C(p) x + D(p) u
%       
%       with
%       
%           Nr. of inputs:             1
%           Nr. of scheduling signals: 2
%           Nr. of outputs:            1
%           Nr. of states:             2
%       
%       Sampling grid:
%       
% 	      Nr. of samples:			   441
% 	              'x1': 21 grid points
% 	              'x2': 21 grid points
%
%See also LPVGRIDSS, LPVCORE.DIFFORM.
%

    arguments
        dfsys {mustBeA(dfsys,'LPVcore.difform')}
        grid {mustBeA(grid,'struct')}
    end

    % Checks
    if strcmp(dfsys.isSimplified, 'full')
        warning(['The differential form is fully simplified. ',...
            'Therefore each state-space matrix function ',...
            'might have different input arguments. '...
            'To prevent this, simplify the differential form, '...
            'using the partial option.'])
    end
    
    % Convert grid points
    [pointsCell, gridLength] = LPVcore.retrieveGridPoints(grid, ...
                                                      dfsys.Nx, dfsys.Nu);

    % Evaluate matrices at grid-points
    Av = LPVcore.gridFunEval(dfsys.A, pointsCell, gridLength);
    Bv = LPVcore.gridFunEval(dfsys.B, pointsCell, gridLength);
    Cv = LPVcore.gridFunEval(dfsys.C, pointsCell, gridLength);
    Dv = LPVcore.gridFunEval(dfsys.D, pointsCell, gridLength);

    sys = ss(Av, Bv, Cv, Dv, dfsys.Ts);

    % Reshape to get rid of single grid points
    index = gridLength ~= 1;

    sys = reshape(sys, [gridLength(index), 1]);
    
    gridNames = fieldnames(grid);
    gridCell = struct2cell(grid);

    grid = cell2struct(gridCell(index), gridNames(index));

    % Create system
    lpvsys = LPVcore.lpvgridss(sys, grid);
end


==> anc/Code1705/LPVcorev010/src/nonlinear/Conversion/+LPVcore/difform2lpvss.m <==
function [lpvsys, eta] = difform2lpvss(dfsys, factorOpt)
%DIFFORM2LPVSS Convert a differential form of a nonlinear system to an LPV
%representation.
%
%   Syntax:
%       [lpvsys, eta] = difform2lpvss(dfsys) converts difform object dfsys
%       to LPV state-space model with scheduling map eta.
%
%       [lpvsys, eta] = difform2lpvss(sys, factorOpt) converts difform 
%       object dfsys to LPV state-space model, where factorOpt can either 
%       'element'  (default) or 'factor' to specify if each nonlinear 
%       element of the matrix is taken as scheduling variable ('element') 
%       or an algorithm tries to split each element into a sum of 
%       scheduling variables ('factor'). While 'factor' can result in a 
%       simpler scheduling map and simpler affine state-space 
%       representation, it can result in more scheduling variables than 
%       'element'.
%
%   Inputs:
%       obj (difform): Differential form to be converted.
%       factorOpt (string): Matrix function factorization method, 
%           'element', or 'factor'. Default value: 'element'.
%
%   Outputs:
%       lpvsys: LPVCORE.LPVSS object.
%
%
%See also LPVCORE.LPVSS, LPVCORE.DIFFORM.
%

    arguments
        dfsys {mustBeA(dfsys,'LPVcore.difform')}
        factorOpt {mustBeMember(factorOpt, {'element','factor'})} = 'element';
    end
    M = [dfsys.Asym,dfsys.Bsym;dfsys.Csym,dfsys.Dsym];
    
    if isct(dfsys)
        timeStr = 'ct';
    else
        timeStr = 'dt';
    end
    
    [M0, Mi, funSym, Np] = LPVcore.makeAffineSym(M, factorOpt);
    eta = LPVcore.constructSchedulingMap(funSym, dfsys, Np);
    Mp = pmatrix(cat(3, Mi, M0), 'SchedulingDimension', Np, ...
        'SchedulingDomain', timeStr);
    
    Ap = Mp(1:dfsys.Nx,1:dfsys.Nx);
    Bp = Mp(1:dfsys.Nx,dfsys.Nx+1:end);
    Cp = Mp(dfsys.Nx+1:end,1:dfsys.Nx);
    Dp = Mp(dfsys.Nx+1:end,dfsys.Nx+1:end);
    
    lpvsys = LPVcore.lpvss(Ap, Bp, Cp, Dp, dfsys.Ts);
end

==> anc/Code1705/LPVcorev010/src/nonlinear/Conversion/+LPVcore/gridFunEval.m <==
function Mv = gridFunEval(M, pointsCell, gridLength)
% Evaluate matrix function M at points in pointCell and return matrix
    if ~isnumeric(M)
        Mc = cellfun(M, pointsCell{:}, 'UniformOutput', false);
        Mv = cat(3, Mc{:});
        Mv = reshape(Mv, [size(Mv,[1 2]), gridLength]);
    else
        Mv = M;
    end
end

==> anc/Code1705/LPVcorev010/src/nonlinear/Conversion/+LPVcore/makeAffineSym.m <==
%% Factorize a symbolic matrix M
function [M0, Mi, funList, Np] = makeAffineSym(M, opt)
    % 'Factorize' symbolic matrix A in affine form:
    %
    % M = M0 + Σ_{i=1}^Np Mi(:,:,i) * funList{i}
    %
    arguments
        M
        opt {mustBeMember(opt, {'element','factor'})} = 'factor';
    end

    sizeM = size(M);
    
    M0 = zeros(sizeM);
    Mi = zeros([sizeM,0]);
   
    N = numel(M);
    funList = cell(N,1);
    Np = 0;

    switch opt
        % Somewhat 'smart' approach, but can result in more
        % individual scheduling-variables than number of elements 
        % of M
        case 'factor'
            for i = 1:N
                % Try to convert a_ij to double
                try 
                    val = double(M(i));
                    M0(i) = val;
                % Otherwise a_ij is a function
                catch
                    type = symFunType(M(i));
                    switch type
                        % If a_ij = s_1 * s_2 * s_3 ...
                        case "times"
                            c = children(M(i));
                            tempFun = 1;
                            tempVal = 1;
                            Np = Np + 1;
                            for j = 1:length(c)
                                % s_k is a number
                                try 
                                    val = double(c{j});
                                    tempVal = tempVal * val;
                                % s_k is a function
                                catch
                                    tempFun = tempFun * c{j};
                                end
                            end
                            funList{Np} = tempFun;
                            [ii,jj] = ind2sub(sizeM, i);
                            Mi(ii,jj,Np) = tempVal;
                        % If a_ij = s_1 + s_2 + s_3 ...
                        case "plus"
                            c = children(M(i));
                            for j = 1:length(c)
                                % s_k is a number
                                try 
                                    val = double(c{j});
                                    M0(i) = M0(i) + val;
                                % s_k is a function
                                catch
                                    typePlus = symFunType(c{j});
                                    switch typePlus
                                        % s_k = r_1 * r_2 * r_3 ...
                                        case "times"
                                            cPlus = children(c{j});
                                            tempFun = 1;
                                            tempVal = 1;
                                            Np = Np + 1;
                                            for k = 1:length(cPlus)
                                                % r_l is a number
                                                try
                                                    val = double(cPlus{k});
                                                    tempVal = tempVal * val;
                                                % r_l is a function
                                                catch 
                                                    tempFun = tempFun * cPlus{k};
                                                end
                                            end
                                            funList{Np} = tempFun;
                                            [ii,jj] = ind2sub(sizeM, i);
                                            Mi(ii,jj,Np) = tempVal;
                                        % s_k is another function
                                        otherwise
                                            Np = Np + 1;
                                            funList{Np} = M(i);
                                            [ii,jj] = ind2sub(sizeM, i);
                                            Mi(ii, jj, Np) = 1;
                                    end
                                end
                            end
                        % a_ij is another function
                        otherwise
                            Np = Np + 1;
                            funList{Np} = M(i);
                            [ii,jj] = ind2sub(sizeM, i);
                            Mi(ii, jj, Np) = 1;
                    end
                end
            end
        % 'Dumb' approach. Each element of 'M' which is not a scalar is
        % considered a scheduling-variable (duplicates are not
        % checked).
        case 'element'
            for i = 1:N
                try
                    M0(i) = double(M(i));
                catch
                    Np = Np + 1;
                    Mi = cat(3,Mi,zeros(sizeM));
                    [ii,jj] = ind2sub(sizeM, i);
                    Mi(ii, jj, Np) = 1;
                    funList{Np} = M(i);
                end
            end
    end
    % Remove duplicate functions and combine corresponding matrices 
    funList(cellfun(@isempty, funList)) = [];       % remove empty cells
    funListString = cellfun(@string, funList);
    [~,ia,ic] = unique(funListString,'stable');

    funList = funList(ia);  % unique functions in funList
    Np = length(funList);

    MiTemp = Mi;

    % Create new Mi matrix with duplicates combined
    Mi = zeros([sizeM, Np]);
    for i = 1:Np
        Mi(:,:,i) = sum(MiTemp(:,:,i == ic), 3);
    end
end

==> anc/Code1705/LPVcorev010/src/nonlinear/Conversion/+LPVcore/nlss2lpvgridss.m <==
function lpvsys = nlss2lpvgridss(sys, grid)
%NLSS2LPVGRIDSS Convert a nonlinear state-space representation to a
%grid-based LPV representation using numerical integration of the 
%Jacobians.
%
%   Syntax:
%       lpvsys = nlss2lpvgridss(sys, grid) converts NLSS object to an
%       grid-based LPV state-space model.
%
%   Inputs:
%       obj (nlss): Nonlinear state-space representation to be converted.
%       grid (struct): Each field contains the grid points of the state
%           and/or input. For example: 
%           struct('x1', -2:0.1:2, 'u', -3:0.5:3). 
%
%   Outputs:
%       lpvsys: LPVGRIDSS object.
%
%   Example: 
%       >> sys = LPVcore.nlss(@(x,u) [x(2)^2 + u; x(1)], ...
%                             @(x,u) sin(x(1)), 2, 1, 1);
%
%
%       >> grid = struct('x1', -1:.1:1, 'x2', -1:.1:1, 'u', 0);
%
%       >> lpvsys = LPVcore.nlss2lpvgridss(sys, grid)
% 
%       lpvsys = 
%       
%       Continuous-time gridded LPV-SS model
%       
%           (d/dt)x = A(p) x + B(p) u
%                 y = C(p) x + D(p) u
%       
%       with
%       
%           Nr. of inputs:             1
%           Nr. of scheduling signals: 2
%           Nr. of outputs:            1
%           Nr. of states:             2
%       
%       Sampling grid:
%       
% 	      Nr. of samples:			   441
% 	              'x1': 21 grid points
% 	              'x2': 21 grid points
%
%See also LPVCORE.NLSS, LPVGRIDSS.
%

    arguments
        sys {mustBeValidSysForConversion}
        grid {mustBeA(grid,'struct')}
    end
    
    dfsys = LPVcore.difform(sys);

    % Retrieve grid points
    [pointsCell, gridLength] = LPVcore.retrieveGridPoints(grid, ...
                                                      sys.Nx, sys.Nu);

    % Evaluation functions
    Af = constructFun(dfsys.A);
    Bf = constructFun(dfsys.B);
    Cf = constructFun(dfsys.C);
    Df = constructFun(dfsys.D);

    % Evaluate matrices at grid-points
    Av = LPVcore.gridFunEval(Af, pointsCell, gridLength);
    Bv = LPVcore.gridFunEval(Bf, pointsCell, gridLength);
    Cv = LPVcore.gridFunEval(Cf, pointsCell, gridLength);
    Dv = LPVcore.gridFunEval(Df, pointsCell, gridLength);

    sys = ss(Av, Bv, Cv, Dv, dfsys.Ts);

    % Reshape to get rid of single grid points
    index = gridLength ~= 1;

    sys = reshape(sys, [gridLength(index), 1]);
    
    gridNames = fieldnames(grid);
    gridCell = struct2cell(grid);

    grid = cell2struct(gridCell(index), gridNames(index));

    % Create system
    lpvsys = LPVcore.lpvgridss(sys, grid);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%                         LOCAL FUNCTIONS                             %%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function out = constructFun(M)
    if isnumeric(M)
        out = M;
    else
        out = @(x,u) integral(@(lm) M(lm*x, lm*u), 0, 1, ...
            "ArrayValued", true);
    end
end

==> anc/Code1705/LPVcorev010/src/nonlinear/Conversion/+LPVcore/nlss2lpvss.m <==
function [lpvsys, eta] = nlss2lpvss(sys, opt, factorOpt)
%NLSS2LPVSS Convert a nonlinear state-space representation to an LPV
%state-space representation.
%
%   Syntax:
%       [lpvsys, eta] = nlss2lpvss(sys) converts NLSS object sys to an LPV
%       state-space model with scheduling map eta using (numerical)
%       integration of the Jacobians.
%
%       [lpvsys, eta] = nlss2lpvss(sys, opt) converts NLSS object sys to an
%       LPV state-space model, where opt can either be 'numerical' 
%       (default) or 'analytical' to specify if integration is performed 
%       numerically or computed analytically.
%
%       [lpvsys, eta] = nlss2lpvss(sys, opt, factorOpt) converts NLSS 
%       object sys to an LPV state-space model, where factorOpt can either 
%       'element' (default) or 'factor' to specify if each nonlinear 
%       element of the matrix is taken as scheduling variable ('element') 
%       or an algorithm tries to split each element into a sum of 
%       scheduling variables ('factor'). While 'factor' can result in a 
%       simpler scheduling map and simpler affine state-space 
%       representation, it can result in more scheduling variables than 
%       'element'.
%
%   Inputs:
%       obj (nlss): Nonlinear state-space representation to be converted.
%       opt (string): Integration method, 'numerical' or 'analytical',
%           Default value: 'numerical'.
%       factorOpt (string): Matrix function factorization method, 
%           'element', or 'factor'. Default value: 'element'.
%
%   Outputs:
%       sys: LPVCORE.LPVSS object.
%
%
%See also LPVCORE.LPVSS, LPVCORE.NLSS.
%

    arguments
        sys {mustBeValidSysForConversion}
        opt {mustBeMember(opt, {'numerical','analytical'})} = 'numerical'
        factorOpt {mustBeMember(factorOpt, {'element','factor'})} = 'element'
    end
    
    dfsys = LPVcore.difform(sys);

    if strcmp(opt, 'numerical')
        holdFlag = true;
    else
        holdFlag = false;
    end

    if isct(sys)
        timeStr = 'ct';
    else
        timeStr = 'dt';
    end

    % Embedding
    lm = sym('lm', 'real');
    x = sys.xSym;
    u = sys.uSym;

    A = dfsys.Asym;
    B = dfsys.Bsym;
    C = dfsys.Csym;
    D = dfsys.Dsym;

    Al = subs(A, [x;u], [lm*x;lm*u]);
    Bl = subs(B, [x;u], [lm*x;lm*u]);
    Cl = subs(C, [x;u], [lm*x;lm*u]);
    Dl = subs(D, [x;u], [lm*x;lm*u]);

    Aps = int(Al, lm, 0, 1, 'Hold', holdFlag);
    Bps = int(Bl, lm, 0, 1, 'Hold', holdFlag);
    Cps = int(Cl, lm, 0, 1, 'Hold', holdFlag);
    Dps = int(Dl, lm, 0, 1, 'Hold', holdFlag);

    M = [Aps,Bps;Cps,Dps];

    [M0, Mi, funSym, Np] = LPVcore.makeAffineSym(M, factorOpt);

    % LTI case
    if Np == 0
        warning("System is LTI. Returning ss object.")
        A = M0(1:sys.Nx,1:sys.Nx);
        B = M0(1:sys.Nx,sys.Nx+1:end);
        C = M0(sys.Nx+1:end,1:sys.Nx);
        D = M0(sys.Nx+1:end,sys.Nx+1:end);

        lpvsys = ss(A, B, C, D, sys.Ts);
        eta = [];

    % LPV case
    else
        % Construct scheduling map
        eta = LPVcore.constructSchedulingMap(funSym, sys, Np);
    
        % Construct pMatrices
        Mp = pmatrix(cat(3, Mi, M0), 'SchedulingDimension', Np, ...
            'SchedulingDomain', timeStr);
    
        Ap = Mp(1:sys.Nx,1:sys.Nx);
        Bp = Mp(1:sys.Nx,sys.Nx+1:end);
        Cp = Mp(sys.Nx+1:end,1:sys.Nx);
        Dp = Mp(sys.Nx+1:end,sys.Nx+1:end);
    
        % Construct system
        lpvsys = LPVcore.lpvss(Ap, Bp, Cp, Dp, sys.Ts);
    end
end

==> anc/Code1705/LPVcorev010/src/nonlinear/Conversion/+LPVcore/retrieveGridPoints.m <==
function [pointsCell, gridLength] = retrieveGridPoints(grid, Nx, Nu)
    grid = orderfields(grid);

    names = fieldnames(grid);
    xIndex = contains(fieldnames(grid),'x');
    uIndex = contains(fieldnames(grid),'u');

    NxArg = sum(xIndex);
    NuArg = sum(uIndex);

    if NxArg + NuArg ~= length(names)
        eidType = 'LPVcore:grid';
        msgType = 'Unrecognized fields in grid structure';
        throwAsCaller(MException(eidType, msgType));
    end
    if NxArg ~= Nx
        eidType = 'LPVcore:grid';
        msgType = ['State dimension of grid is not equal to the state ' ...
            'dimension of the system'];
        throwAsCaller(MException(eidType, msgType))
    end
    if NuArg ~= Nu
        eidType = 'LPVcore:grid';
        msgType = ['Input dimension of grid is not equal to the input ' ...
            'dimension of the system'];
        throwAsCaller(MException(eidType, msgType))
    end

    % Retrieve grid points
    xGrid = cell(NxArg, 1);   xIt = 1;
    uGrid = cell(NuArg, 1);   uIt = 1;
    gridLengthX = cell(NxArg, 1);
    gridLengthU = cell(NuArg, 1);
    for i = 1:length(names)
        if xIndex(i)
            xGrid{xIt} = grid.(names{i});
            gridLengthX{xIt} = length(xGrid{xIt});
            xIt = xIt + 1;
        else
            uGrid{uIt} = grid.(names{i});
            gridLengthU{uIt} = length(uGrid{uIt});
            uIt = uIt + 1;
        end
    end
    gridLength = [gridLengthX{:},gridLengthU{:}];

    gridPoints = combineGrid(xGrid{:}, uGrid{:});
    nPoints = size(gridPoints, 2);
    xGridPoints = gridPoints(1:Nx, :); 
    if isempty(xGridPoints)
        xGridPointsCell = []; 
    else
        xGridPointsCell = mat2cell(xGridPoints, NxArg, ones(1,nPoints));
    end
    uGridPoints = gridPoints(Nx+1:Nx+Nu, :);
    if isempty(uGridPoints)
        uGridPointsCell = []; 
    else
        uGridPointsCell = mat2cell(uGridPoints, NuArg, ones(1,nPoints));
    end
    pointsCell = {xGridPointsCell, uGridPointsCell};
    pointsCell = pointsCell(~cellfun('isempty', pointsCell));
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%                         LOCAL FUNCTIONS                             %%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Alternative (and faster) implementation of combvec for vectors
function out = combineGrid(varargin)
    n = nargin;
    l = cellfun(@length, varargin);
    N = prod(l);
    var = cellfun(@(x) x(:)', varargin, 'UniformOutput', false);
    out = zeros(n,N);
    out(1,:) = repmat(var{1}, 1, N/l(1));
    if n > 2
        for i = 2:n-1
            out(i,:) = repmat(reshape(repmat(var{i}, prod(l(1:i-1)), 1), ...
                1, []), 1, prod(l(i+1:end)));
        end
    end
    out(n, :) = reshape(repmat(var{n},prod(l(1:n-1)),1),1,[]);
end

==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/_Content_Types_.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Types xmlns="http://schemas.openxmlformats.org/package/2006/content-types">
  <Default ContentType="image/png" Extension="png"/>
  <Default ContentType="application/vnd.openxmlformats-package.relationships+xml" Extension="rels"/>
  <Default ContentType="image/svg+xml" Extension="svg"/>
  <Default ContentType="application/vnd.mathworks.simulink.mdl+xml" Extension="xml"/>
  <Override ContentType="application/vnd.openxmlformats-package.core-properties+xml" PartName="/metadata/coreProperties.xml"/>
  <Override ContentType="application/vnd.mathworks.package.coreProperties+xml" PartName="/metadata/mwcoreProperties.xml"/>
  <Override ContentType="application/vnd.mathworks.package.corePropertiesExtension+xml" PartName="/metadata/mwcorePropertiesExtension.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.configSet+xml" PartName="/simulink/configSet0.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.configSetInfo+xml" PartName="/simulink/configSetInfo.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.hdlparams+xml" PartName="/simulink/hdlParams.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.libraryBrowserRepository+xml" PartName="/simulink/libraryBrowser/slLibraryBrowser.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.mf0+xml" PartName="/simulink/modelDictionary.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.blockDiagram+xml" PartName="/simulink/windowsInfo.xml"/>
</Types>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/metadata/coreProperties.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<cp:coreProperties xmlns:cp="http://schemas.openxmlformats.org/package/2006/metadata/core-properties" xmlns:dc="http://purl.org/dc/elements/1.1/" xmlns:dcmitype="http://purl.org/dc/dcmitype/" xmlns:dcterms="http://purl.org/dc/terms/" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance">
  <cp:category>library</cp:category>
  <dcterms:created xsi:type="dcterms:W3CDTF">2023-06-23T09:25:24Z</dcterms:created>
  <dc:creator>Patrick</dc:creator>
  <cp:lastModifiedBy>Patrick</cp:lastModifiedBy>
  <dcterms:modified xsi:type="dcterms:W3CDTF">2023-06-23T12:46:20Z</dcterms:modified>
  <cp:revision>1.6</cp:revision>
  <cp:version>R2022a</cp:version>
</cp:coreProperties>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/metadata/mwcoreProperties.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<mwcoreProperties xmlns="http://schemas.mathworks.com/package/2012/coreProperties">
  <contentType>application/vnd.mathworks.simulink.model</contentType>
  <contentTypeFriendlyName>Simulink Model</contentTypeFriendlyName>
  <matlabRelease>R2022a</matlabRelease>
</mwcoreProperties>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/metadata/mwcorePropertiesExtension.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<mwcoreProperties xmlns="http://schemas.mathworks.com/package/2014/corePropertiesExtension">
  <uuid>410c5bd7-f29d-469d-90b2-f1db7d73dfe4</uuid>
</mwcoreProperties>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/_rels/blockdiagram.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="hdlParams" Target="hdlParams.xml" Type="http://schemas.mathworks.com/simulink/2021/relationships/hdlParams"/>
  <Relationship Id="slLibraryBrowser" Target="libraryBrowser/slLibraryBrowser.xml" Type="http://schemas.mathworks.com/simulink/2015/relationships/slLibraryBrowser"/>
  <Relationship Id="system_root" Target="systems/system_root.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
  <Relationship Id="windowsInfo" Target="windowsInfo.xml" Type="http://schemas.mathworks.com/simulinkModel/2019/relationships/windowsInfo"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/_rels/configSetInfo.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="configSet0" Target="configSet0.xml" Type="http://schemas.mathworks.com/simulink/2014/relationships/configSet"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/bddefaults.xml <==
<?xml version="1.0" encoding="utf-8"?>
<BlockDiagramDefaults>
  <MaskDefaults SelfModifiable="off">
    <Display IconFrame="on" IconOpaque="opaque" RunInitForIconRedraw="analyze" IconRotate="none" PortRotate="default" IconUnits="autoscale"/>
    <MaskParameter Evaluate="on" Tunable="on" NeverSave="off" Internal="off" ReadOnly="off" Enabled="on" Visible="on" ToolTip="on"/>
    <DialogControl>
      <ControlOptions Visible="on" Enabled="on" Row="new" HorizontalStretch="on" PromptLocation="top" Orientation="horizontal" Scale="linear" TextType="Plain Text" Expand="off" ShowFilter="on" ShowParameterName="on" WordWrap="on" AlignPrompts="off"/>
    </DialogControl>
  </MaskDefaults>
</BlockDiagramDefaults>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/blockdiagram.xml <==
<?xml version="1.0" encoding="utf-8"?>
<ModelInformation Version="1.0">
  <Library>
    <P Name="ModelUUID">5e9c42e1-8790-4242-af7b-bc94d33d930c</P>
    <P Name="LibraryType">BlockLibrary</P>
    <P Name="SLXCompressionType">Normal</P>
    <P Name="LastSavedArchitecture">maci64</P>
    <ConfigManagerSettings>
      <P Name="ModifiedByFormat">%&lt;Auto&gt;</P>
      <P Name="ModifiedDateFormat">%&lt;Auto&gt;</P>
      <P Name="ModelVersionFormat">%&lt;AutoIncrement:1.0&gt;</P>
    </ConfigManagerSettings>
    <SimulationSettings>
      <P Name="SimulationMode">normal</P>
    </SimulationSettings>
    <EngineSettings>
      <P Name="ConfigurableSubsystemUsage">warning</P>
    </EngineSettings>
    <System Ref="system_root"/>
  </Library>
</ModelInformation>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/configSet0.xml <==
<?xml version="1.0" encoding="utf-8"?>
<ConfigSet>
  <Object Version="22.0.0" ClassName="Simulink.ConfigSet">
    <P Name="DisabledProps" Class="double">[]</P>
    <P Name="Description"/>
    <Array PropName="Components" Type="Handle" Dimension="1*10">
      <Object ObjectID="2" Version="22.0.0" ClassName="Simulink.SolverCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="StartTime">0.0</P>
        <P Name="StopTime">10.0</P>
        <P Name="AbsTol">auto</P>
        <P Name="AutoScaleAbsTol">on</P>
        <P Name="FixedStep">auto</P>
        <P Name="InitialStep">auto</P>
        <P Name="MaxOrder">5</P>
        <P Name="ZcThreshold">auto</P>
        <P Name="ConsecutiveZCsStepRelTol">10*128*eps</P>
        <P Name="MaxConsecutiveZCs">1000</P>
        <P Name="ExtrapolationOrder">4</P>
        <P Name="NumberNewtonIterations">1</P>
        <P Name="MaxStep">auto</P>
        <P Name="MinStep">auto</P>
        <P Name="MaxConsecutiveMinStep">1</P>
        <P Name="RelTol">1e-3</P>
        <P Name="EnableMultiTasking">off</P>
        <P Name="AllowMultiTaskInputOutput">off</P>
        <P Name="ConcurrentTasks">off</P>
        <P Name="SolverName">VariableStepAuto</P>
        <P Name="SolverJacobianMethodControl">auto</P>
        <P Name="DaesscMode">auto</P>
        <P Name="ShapePreserveControl">DisableAll</P>
        <P Name="ZeroCrossControl">UseLocalSettings</P>
        <P Name="ZeroCrossAlgorithm">Nonadaptive</P>
        <P Name="AlgebraicLoopSolver">Auto</P>
        <P Name="SolverInfoToggleStatus">off</P>
        <P Name="IsAutoAppliedInSIP">off</P>
        <P Name="SolverResetMethod">Fast</P>
        <P Name="PositivePriorityOrder">off</P>
        <P Name="AutoInsertRateTranBlk">off</P>
        <P Name="SampleTimeConstraint">Unconstrained</P>
        <P Name="InsertRTBMode">Whenever possible</P>
        <P Name="SampleTimeProperty" Class="double">[]</P>
        <P Name="DecoupledContinuousIntegration">off</P>
        <P Name="MinimalZcImpactIntegration">off</P>
        <P Name="ODENIntegrationMethod">ode3</P>
        <P Name="EnableFixedStepZeroCrossing">off</P>
        <P Name="MaxZcPerStep">2</P>
        <P Name="MaxZcBracketingIterations">10</P>
      </Object>
      <Object ObjectID="3" Version="22.0.0" ClassName="Simulink.DataIOCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="Decimation">1</P>
        <P Name="ExternalInput">[t, u]</P>
        <P Name="FinalStateName">xFinal</P>
        <P Name="InitialState">xInitial</P>
        <P Name="LimitDataPoints">off</P>
        <P Name="MaxDataPoints">1000</P>
        <P Name="LoadExternalInput">off</P>
        <P Name="LoadInitialState">off</P>
        <P Name="SaveFinalState">off</P>
        <P Name="SaveOperatingPoint">off</P>
        <P Name="SaveFormat">Dataset</P>
        <P Name="SignalLoggingSaveFormat">Dataset</P>
        <P Name="SaveOutput">on</P>
        <P Name="SaveState">off</P>
        <P Name="SignalLogging">on</P>
        <P Name="DSMLogging">on</P>
        <P Name="StreamToWks">on</P>
        <P Name="InspectSignalLogs">off</P>
        <P Name="VisualizeSimOutput">on</P>
        <P Name="StreamToWorkspace">off</P>
        <P Name="StreamVariableName">streamout</P>
        <P Name="SaveTime">on</P>
        <P Name="ReturnWorkspaceOutputs">on</P>
        <P Name="StateSaveName">xout</P>
        <P Name="TimeSaveName">tout</P>
        <P Name="OutputSaveName">yout</P>
        <P Name="SignalLoggingName">logsout</P>
        <P Name="DSMLoggingName">dsmout</P>
        <P Name="OutputOption">RefineOutputTimes</P>
        <P Name="OutputTimes">[]</P>
        <P Name="ReturnWorkspaceOutputsName">out</P>
        <P Name="Refine">1</P>
        <P Name="LoggingToFile">off</P>
        <P Name="DatasetSignalFormat">timeseries</P>
        <P Name="LoggingFileName">out.mat</P>
        <P Name="LoggingIntervals">[-inf, inf]</P>
      </Object>
      <Object ObjectID="4" Version="22.0.0" ClassName="Simulink.OptimizationCC">
        <Array PropName="DisabledProps" Type="Cell" Dimension="1*9">
          <Cell Class="char">BooleansAsBitfields</Cell>
          <Cell Class="char">PassReuseOutputArgsAs</Cell>
          <Cell Class="char">PassReuseOutputArgsThreshold</Cell>
          <Cell Class="char">ZeroExternalMemoryAtStartup</Cell>
          <Cell Class="char">ZeroInternalMemoryAtStartup</Cell>
          <Cell Class="char">OptimizeModelRefInitCode</Cell>
          <Cell Class="char">NoFixptDivByZeroProtection</Cell>
          <Cell Class="char">UseSpecifiedMinMax</Cell>
          <Cell Class="char">EfficientTunableParamExpr</Cell>
        </Array>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="BlockReduction">on</P>
        <P Name="BooleanDataType">on</P>
        <P Name="ConditionallyExecuteInputs">on</P>
        <P Name="DefaultParameterBehavior">Tunable</P>
        <P Name="UseDivisionForNetSlopeComputation">off</P>
        <P Name="GainParamInheritBuiltInType">off</P>
        <P Name="UseFloatMulNetSlope">off</P>
        <P Name="InheritOutputTypeSmallerThanSingle">off</P>
        <P Name="DefaultUnderspecifiedDataType">double</P>
        <P Name="UseSpecifiedMinMax">off</P>
        <P Name="InlineInvariantSignals">off</P>
        <P Name="OptimizeBlockIOStorage">on</P>
        <P Name="BufferReuse">on</P>
        <P Name="EnhancedBackFolding">off</P>
        <P Name="CachingGlobalReferences">off</P>
        <P Name="GlobalBufferReuse">on</P>
        <P Name="StrengthReduction">off</P>
        <P Name="AdvancedOptControl"/>
        <P Name="ExpressionFolding">on</P>
        <P Name="BooleansAsBitfields">off</P>
        <P Name="BitfieldContainerType">uint_T</P>
        <P Name="BitwiseOrLogicalOp">Same as modeled</P>
        <P Name="EnableMemcpy">on</P>
        <P Name="MemcpyThreshold">64</P>
        <P Name="PassReuseOutputArgsAs">Structure reference</P>
        <P Name="PassReuseOutputArgsThreshold">12</P>
        <P Name="ExpressionDepthLimit">128</P>
        <P Name="LocalBlockOutputs">on</P>
        <P Name="RollThreshold">5</P>
        <P Name="StateBitsets">off</P>
        <P Name="DataBitsets">off</P>
        <P Name="ActiveStateOutputEnumStorageType">Native Integer</P>
        <P Name="ZeroExternalMemoryAtStartup">on</P>
        <P Name="ZeroInternalMemoryAtStartup">on</P>
        <P Name="InitFltsAndDblsToZero">off</P>
        <P Name="NoFixptDivByZeroProtection">off</P>
        <P Name="EfficientFloat2IntCast">off</P>
        <P Name="EfficientMapNaN2IntZero">on</P>
        <P Name="LifeSpan">auto</P>
        <P Name="MaxStackSize">Inherit from target</P>
        <P Name="BufferReusableBoundary">on</P>
        <P Name="SimCompilerOptimization">off</P>
        <P Name="AccelVerboseBuild">off</P>
        <P Name="OptimizeBlockOrder">off</P>
        <P Name="OptimizeDataStoreBuffers">on</P>
        <P Name="BusAssignmentInplaceUpdate">on</P>
        <P Name="DifferentSizesBufferReuse">off</P>
        <P Name="UseRowMajorAlgorithm">off</P>
        <P Name="OptimizationLevel">level2</P>
        <P Name="OptimizationPriority">Balanced</P>
        <P Name="OptimizationCustomize">on</P>
        <P Name="LabelGuidedReuse">off</P>
        <P Name="MultiThreadedLoops">off</P>
        <P Name="DenormalBehavior">GradualUnderflow</P>
        <P Name="EfficientTunableParamExpr">off</P>
      </Object>
      <Object ObjectID="5" Version="22.0.0" ClassName="Simulink.DebuggingCC">
        <Array PropName="DisabledProps" Type="Cell" Dimension="1*1">
          <Cell Class="char">UseOnlyExistingSharedCode</Cell>
        </Array>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="RTPrefix">error</P>
        <P Name="ConsistencyChecking">none</P>
        <P Name="ArrayBoundsChecking">none</P>
        <P Name="SignalInfNanChecking">none</P>
        <P Name="StringTruncationChecking">error</P>
        <P Name="SignalRangeChecking">none</P>
        <P Name="ReadBeforeWriteMsg">UseLocalSettings</P>
        <P Name="WriteAfterWriteMsg">UseLocalSettings</P>
        <P Name="WriteAfterReadMsg">UseLocalSettings</P>
        <P Name="AlgebraicLoopMsg">warning</P>
        <P Name="ArtificialAlgebraicLoopMsg">warning</P>
        <P Name="SaveWithDisabledLinksMsg">warning</P>
        <P Name="SaveWithParameterizedLinksMsg">warning</P>
        <P Name="CheckSSInitialOutputMsg">on</P>
        <P Name="UnderspecifiedInitializationDetection">Simplified</P>
        <P Name="MergeDetectMultiDrivingBlocksExec">error</P>
        <P Name="CheckExecutionContextPreStartOutputMsg">off</P>
        <P Name="SignalResolutionControl">UseLocalSettings</P>
        <P Name="BlockPriorityViolationMsg">warning</P>
        <P Name="MinStepSizeMsg">warning</P>
        <P Name="TimeAdjustmentMsg">none</P>
        <P Name="MaxConsecutiveZCsMsg">error</P>
        <P Name="MaskedZcDiagnostic">warning</P>
        <P Name="IgnoredZcDiagnostic">warning</P>
        <P Name="SolverPrmCheckMsg">none</P>
        <P Name="InheritedTsInSrcMsg">warning</P>
        <P Name="MultiTaskDSMMsg">error</P>
        <P Name="MultiTaskCondExecSysMsg">error</P>
        <P Name="MultiTaskRateTransMsg">error</P>
        <P Name="SingleTaskRateTransMsg">none</P>
        <P Name="TasksWithSamePriorityMsg">warning</P>
        <P Name="ExportedTasksRateTransMsg">none</P>
        <P Name="SigSpecEnsureSampleTimeMsg">warning</P>
        <P Name="CheckMatrixSingularityMsg">none</P>
        <P Name="IntegerOverflowMsg">warning</P>
        <P Name="Int32ToFloatConvMsg">warning</P>
        <P Name="ParameterDowncastMsg">error</P>
        <P Name="ParameterOverflowMsg">error</P>
        <P Name="ParameterUnderflowMsg">none</P>
        <P Name="ParameterPrecisionLossMsg">warning</P>
        <P Name="ParameterTunabilityLossMsg">warning</P>
        <P Name="FixptConstUnderflowMsg">none</P>
        <P Name="FixptConstOverflowMsg">none</P>
        <P Name="FixptConstPrecisionLossMsg">none</P>
        <P Name="UnderSpecifiedDataTypeMsg">none</P>
        <P Name="UnnecessaryDatatypeConvMsg">none</P>
        <P Name="VectorMatrixConversionMsg">none</P>
        <P Name="FcnCallInpInsideContextMsg">error</P>
        <P Name="SignalLabelMismatchMsg">none</P>
        <P Name="UnconnectedInputMsg">none</P>
        <P Name="UnconnectedOutputMsg">none</P>
        <P Name="UnconnectedLineMsg">none</P>
        <P Name="UseOnlyExistingSharedCode">error</P>
        <P Name="SFcnCompatibilityMsg">none</P>
        <P Name="FrameProcessingCompatibilityMsg">error</P>
        <P Name="UniqueDataStoreMsg">none</P>
        <P Name="BusObjectLabelMismatch">warning</P>
        <P Name="RootOutportRequireBusObject">warning</P>
        <P Name="AssertControl">UseLocalSettings</P>
        <P Name="AllowSymbolicDim">on</P>
        <P Name="RowMajorDimensionSupport">off</P>
        <P Name="ModelReferenceIOMsg">none</P>
        <P Name="ModelReferenceMultiInstanceNormalModeStructChecksumCheck">error</P>
        <P Name="ModelReferenceVersionMismatchMessage">none</P>
        <P Name="ModelReferenceIOMismatchMessage">none</P>
        <P Name="UnknownTsInhSupMsg">warning</P>
        <P Name="ModelReferenceDataLoggingMessage">warning</P>
        <P Name="ModelReferenceNoExplicitFinalValueMsg">none</P>
        <P Name="ModelReferenceSymbolNameMessage">warning</P>
        <P Name="ModelReferenceExtraNoncontSigs">error</P>
        <P Name="StateNameClashWarn">none</P>
        <P Name="OperatingPointInterfaceChecksumMismatchMsg">warning</P>
        <P Name="NonCurrentReleaseOperatingPointMsg">error</P>
        <P Name="PregeneratedLibrarySubsystemCodeDiagnostic">warning</P>
        <P Name="MatchCodeGenerationContextForUpdateDiagram">none</P>
        <P Name="InitInArrayFormatMsg">warning</P>
        <P Name="StrictBusMsg">ErrorLevel1</P>
        <P Name="BusNameAdapt">WarnAndRepair</P>
        <P Name="NonBusSignalsTreatedAsBus">none</P>
        <P Name="SymbolicDimMinMaxWarning">warning</P>
        <P Name="LossOfSymbolicDimsSimulationWarning">warning</P>
        <P Name="LossOfSymbolicDimsCodeGenerationWarning">error</P>
        <P Name="SymbolicDimsDataTypeCodeGenerationDiagnostic">error</P>
        <P Name="BlockIODiagnostic">none</P>
        <P Name="SFUnusedDataAndEventsDiag">warning</P>
        <P Name="SFUnexpectedBacktrackingDiag">error</P>
        <P Name="SFInvalidInputDataAccessInChartInitDiag">warning</P>
        <P Name="SFNoUnconditionalDefaultTransitionDiag">error</P>
        <P Name="SFTransitionOutsideNaturalParentDiag">warning</P>
        <P Name="SFUnreachableExecutionPathDiag">warning</P>
        <P Name="SFUndirectedBroadcastEventsDiag">warning</P>
        <P Name="SFTransitionActionBeforeConditionDiag">warning</P>
        <P Name="SFOutputUsedAsStateInMooreChartDiag">error</P>
        <P Name="SFTemporalDelaySmallerThanSampleTimeDiag">warning</P>
        <P Name="SFSelfTransitionDiag">warning</P>
        <P Name="SFExecutionAtInitializationDiag">warning</P>
        <P Name="IntegerSaturationMsg">warning</P>
        <P Name="AllowedUnitSystems">all</P>
        <P Name="UnitsInconsistencyMsg">warning</P>
        <P Name="AllowAutomaticUnitConversions">on</P>
        <P Name="RCSCRenamedMsg">warning</P>
        <P Name="RCSCObservableMsg">warning</P>
        <P Name="ForceCombineOutputUpdateInSim">off</P>
        <P Name="UnitDatabase"/>
        <P Name="UnderSpecifiedDimensionMsg">none</P>
        <P Name="DebugExecutionForFMUViaOutOfProcess">off</P>
        <P Name="ArithmeticOperatorsInVariantConditions">error</P>
        <P Name="VariantConditionMismatch">none</P>
      </Object>
      <Object ObjectID="6" Version="22.0.0" ClassName="Simulink.HardwareCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="ProdBitPerChar">8</P>
        <P Name="ProdBitPerShort">16</P>
        <P Name="ProdBitPerInt">32</P>
        <P Name="ProdBitPerLong">32</P>
        <P Name="ProdBitPerLongLong">64</P>
        <P Name="ProdBitPerFloat">32</P>
        <P Name="ProdBitPerDouble">64</P>
        <P Name="ProdBitPerPointer">64</P>
        <P Name="ProdBitPerSizeT">64</P>
        <P Name="ProdBitPerPtrDiffT">64</P>
        <P Name="ProdLargestAtomicInteger">Char</P>
        <P Name="ProdLargestAtomicFloat">Float</P>
        <P Name="ProdIntDivRoundTo">Zero</P>
        <P Name="ProdEndianess">LittleEndian</P>
        <P Name="ProdWordSize">64</P>
        <P Name="ProdShiftRightIntArith">on</P>
        <P Name="ProdLongLongMode">off</P>
        <P Name="ProdHWDeviceType">Intel-&gt;x86-64 (Windows64)</P>
        <P Name="TargetBitPerChar">8</P>
        <P Name="TargetBitPerShort">16</P>
        <P Name="TargetBitPerInt">32</P>
        <P Name="TargetBitPerLong">32</P>
        <P Name="TargetBitPerLongLong">64</P>
        <P Name="TargetBitPerFloat">32</P>
        <P Name="TargetBitPerDouble">64</P>
        <P Name="TargetBitPerPointer">32</P>
        <P Name="TargetBitPerSizeT">32</P>
        <P Name="TargetBitPerPtrDiffT">32</P>
        <P Name="TargetLargestAtomicInteger">Char</P>
        <P Name="TargetLargestAtomicFloat">None</P>
        <P Name="TargetShiftRightIntArith">on</P>
        <P Name="TargetLongLongMode">off</P>
        <P Name="TargetIntDivRoundTo">Undefined</P>
        <P Name="TargetEndianess">Unspecified</P>
        <P Name="TargetWordSize">32</P>
        <P Name="TargetPreprocMaxBitsSint">32</P>
        <P Name="TargetPreprocMaxBitsUint">32</P>
        <P Name="TargetHWDeviceType">Specified</P>
        <P Name="TargetUnknown">off</P>
        <P Name="ProdEqTarget">on</P>
        <P Name="UseEmbeddedCoderFeatures">on</P>
        <P Name="UseSimulinkCoderFeatures">on</P>
        <P Name="HardwareBoardFeatureSet">EmbeddedCoderHSP</P>
      </Object>
      <Object ObjectID="7" Version="22.0.0" ClassName="Simulink.ModelReferenceCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="UpdateModelReferenceTargets">IfOutOfDateOrStructuralChange</P>
        <P Name="EnableRefExpFcnMdlSchedulingChecks">off</P>
        <P Name="CheckModelReferenceTargetMessage">error</P>
        <P Name="EnableParallelModelReferenceBuilds">off</P>
        <P Name="ParallelModelReferenceErrorOnInvalidPool">on</P>
        <P Name="ParallelModelReferenceMATLABWorkerInit">None</P>
        <P Name="ModelReferenceNumInstancesAllowed">Multi</P>
        <P Name="PropagateVarSize">Infer from blocks in model</P>
        <P Name="ModelDependencies"/>
        <P Name="ModelReferencePassRootInputsByReference">on</P>
        <P Name="ModelReferenceMinAlgLoopOccurrences">off</P>
        <P Name="PropagateSignalLabelsOutOfModel">on</P>
        <P Name="SupportModelReferenceSimTargetCustomCode">off</P>
        <P Name="UseModelRefSolver">off</P>
      </Object>
      <Object ObjectID="8" Version="22.0.0" ClassName="Simulink.SFSimCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="SimCustomSourceCode"/>
        <P Name="SimCustomHeaderCode"/>
        <P Name="SimCustomInitializer"/>
        <P Name="SimCustomTerminator"/>
        <P Name="SimReservedNameArray" Class="double">[]</P>
        <P Name="SimUserSources"/>
        <P Name="SimUserIncludeDirs"/>
        <P Name="SimUserLibraries"/>
        <P Name="SimUserDefines"/>
        <P Name="SimCustomCompilerFlags"/>
        <P Name="SimCustomLinkerFlags"/>
        <P Name="SFSimEcho">on</P>
        <P Name="SimCtrlC">on</P>
        <P Name="SimIntegrity">on</P>
        <P Name="SimUseLocalCustomCode">on</P>
        <P Name="SimParseCustomCode">on</P>
        <P Name="SimAnalyzeCustomCode">off</P>
        <P Name="SimDebugExecutionForCustomCode">off</P>
        <P Name="SimGenImportedTypeDefs">off</P>
        <P Name="ModelFunctionsGlobalVisibility">on</P>
        <P Name="CompileTimeRecursionLimit">50</P>
        <P Name="EnableRuntimeRecursion">on</P>
        <P Name="EnableImplicitExpansion">on</P>
        <P Name="MATLABDynamicMemAlloc">on</P>
        <P Name="MATLABDynamicMemAllocThreshold">65536</P>
        <P Name="LegacyBehaviorForPersistentVarInContinuousTime">off</P>
        <P Name="CustomCodeFunctionArrayLayout" Class="double">[]</P>
        <P Name="DefaultCustomCodeFunctionArrayLayout">NotSpecified</P>
        <P Name="CustomCodeUndefinedFunction">FilterOut</P>
        <P Name="CustomCodeGlobalsAsFunctionIO">off</P>
        <P Name="DefaultCustomCodeDeterministicFunctions">None</P>
        <P Name="CustomCodeDeterministicFunctions"/>
        <P Name="SimHardwareAcceleration">generic</P>
        <P Name="SimTargetLang">C</P>
        <P Name="GPUAcceleration">off</P>
        <P Name="SimGPUMallocThreshold">200</P>
        <P Name="SimGPUStackLimitPerThread">1024</P>
        <P Name="SimGPUErrorChecks">off</P>
        <P Name="SimGPUCustomComputeCapability"/>
        <P Name="SimGPUCompilerFlags"/>
        <P Name="SimDLTargetLibrary">mkl-dnn</P>
        <P Name="SimDLAutoTuning">on</P>
      </Object>
      <Object BackupClass="Simulink.RTWCC" ObjectID="9" Version="22.0.0" ClassName="Simulink.RTWCC">
        <Array PropName="DisabledProps" Type="Cell" Dimension="1*16">
          <Cell Class="char">IncludeHyperlinkInReport</Cell>
          <Cell Class="char">GenerateTraceInfo</Cell>
          <Cell Class="char">GenerateTraceReport</Cell>
          <Cell Class="char">GenerateTraceReportSl</Cell>
          <Cell Class="char">GenerateTraceReportSf</Cell>
          <Cell Class="char">GenerateTraceReportEml</Cell>
          <Cell Class="char">PortableWordSizes</Cell>
          <Cell Class="char">GenerateWebview</Cell>
          <Cell Class="char">GenerateCodeMetricsReport</Cell>
          <Cell Class="char">GenerateCodeReplacementReport</Cell>
          <Cell Class="char">GenerateMissedCodeReplacementReport</Cell>
          <Cell Class="char">GenerateErtSFunction</Cell>
          <Cell Class="char">CreateSILPILBlock</Cell>
          <Cell Class="char">CodeProfilingInstrumentation</Cell>
          <Cell Class="char">CodeStackProfiling</Cell>
          <Cell Class="char">EmbeddedCoderDictionary</Cell>
        </Array>
        <P Name="Description">Generic Real-Time Target</P>
        <P Name="SystemTargetFile">grt.tlc</P>
        <P Name="EmbeddedCoderDictionary"/>
        <P Name="HardwareBoard">None</P>
        <P Name="ShowCustomHardwareApp">off</P>
        <P Name="ShowEmbeddedHardwareApp">off</P>
        <P Name="TLCOptions"/>
        <P Name="GenCodeOnly">off</P>
        <P Name="MakeCommand">make_rtw</P>
        <P Name="GenerateMakefile">on</P>
        <P Name="PackageGeneratedCodeAndArtifacts">off</P>
        <P Name="PackageName"/>
        <P Name="TemplateMakefile">grt_default_tmf</P>
        <P Name="PostCodeGenCommand"/>
        <P Name="GenerateReport">off</P>
        <P Name="RTWVerbose">on</P>
        <P Name="RetainRTWFile">off</P>
        <P Name="RTWBuildHooks" Class="double">[]</P>
        <P Name="ProfileTLC">off</P>
        <P Name="TLCDebug">off</P>
        <P Name="TLCCoverage">off</P>
        <P Name="TLCAssert">off</P>
        <P Name="RTWUseLocalCustomCode">on</P>
        <P Name="RTWUseSimCustomCode">off</P>
        <P Name="CustomSourceCode"/>
        <P Name="CustomHeaderCode"/>
        <P Name="CustomInclude"/>
        <P Name="CustomSource"/>
        <P Name="CustomLibrary"/>
        <P Name="CustomDefine"/>
        <P Name="CustomBLASCallback"/>
        <P Name="CustomLAPACKCallback"/>
        <P Name="CustomFFTCallback"/>
        <P Name="CustomInitializer"/>
        <P Name="CustomTerminator"/>
        <P Name="Toolchain">Automatically locate an installed toolchain</P>
        <P Name="BuildConfiguration">Faster Builds</P>
        <P Name="CustomToolchainOptions" Class="double">[]</P>
        <P Name="IncludeHyperlinkInReport">off</P>
        <P Name="LaunchReport">off</P>
        <P Name="PortableWordSizes">off</P>
        <P Name="CreateSILPILBlock">None</P>
        <P Name="CodeExecutionProfiling">off</P>
        <P Name="CodeExecutionProfileVariable">executionProfile</P>
        <P Name="CodeProfilingSaveOptions">SummaryOnly</P>
        <P Name="CodeProfilingInstrumentation">off</P>
        <P Name="CodeStackProfiling">off</P>
        <P Name="CodeStackProfileVariable">stackProfile</P>
        <P Name="SILDebugging">off</P>
        <P Name="TargetLang">C</P>
        <P Name="GenerateGPUCode">None</P>
        <P Name="IncludeBusHierarchyInRTWFileBlockHierarchyMap">off</P>
        <P Name="GenerateTraceInfo">off</P>
        <P Name="GenerateTraceReport">off</P>
        <P Name="GenerateTraceReportSl">off</P>
        <P Name="GenerateTraceReportSf">off</P>
        <P Name="GenerateTraceReportEml">off</P>
        <P Name="GenerateWebview">off</P>
        <P Name="GenerateCodeMetricsReport">off</P>
        <P Name="GenerateCodeReplacementReport">off</P>
        <P Name="GenerateMissedCodeReplacementReport">off</P>
        <P Name="RTWCompilerOptimization">off</P>
        <P Name="ObjectivePriorities" Class="double">[]</P>
        <P Name="RTWCustomCompilerOptimizations"/>
        <P Name="CheckMdlBeforeBuild">Off</P>
        <P Name="SharedConstantsCachingThreshold">1024</P>
        <P Name="GPUKernelNamePrefix"/>
        <P Name="GPUDeviceID">-1</P>
        <P Name="GPUMallocMode">discrete</P>
        <P Name="GPUMallocThreshold">200</P>
        <P Name="GPUEnableMemoryManager">off</P>
        <P Name="GPUStackLimitPerThread">1024</P>
        <P Name="GPUcuBLAS">on</P>
        <P Name="GPUcuSOLVER">on</P>
        <P Name="GPUcuFFT">on</P>
        <P Name="GPUErrorChecks">off</P>
        <P Name="GPUComputeCapability">3.5</P>
        <P Name="GPUCustomComputeCapability"/>
        <P Name="GPUCompilerFlags"/>
        <P Name="GPUMaximumBlocksPerKernel">0</P>
        <P Name="DLTargetLibrary">none</P>
        <P Name="DLAutoTuning">on</P>
        <P Name="DLArmComputeVersion">20.02.1</P>
        <P Name="DLArmComputeArch">unspecified</P>
        <Array PropName="Components" Type="Handle" Dimension="1*2">
          <Object ObjectID="10" Version="22.0.0" ClassName="Simulink.CodeAppCC">
            <Array PropName="DisabledProps" Type="Cell" Dimension="1*28">
              <Cell Class="char">IgnoreCustomStorageClasses</Cell>
              <Cell Class="char">IgnoreTestpoints</Cell>
              <Cell Class="char">BlockCommentType</Cell>
              <Cell Class="char">InsertBlockDesc</Cell>
              <Cell Class="char">InsertPolySpaceComments</Cell>
              <Cell Class="char">SFDataObjDesc</Cell>
              <Cell Class="char">MATLABFcnDesc</Cell>
              <Cell Class="char">SimulinkDataObjDesc</Cell>
              <Cell Class="char">DefineNamingRule</Cell>
              <Cell Class="char">SignalNamingRule</Cell>
              <Cell Class="char">ParamNamingRule</Cell>
              <Cell Class="char">InternalIdentifier</Cell>
              <Cell Class="char">InlinedPrmAccess</Cell>
              <Cell Class="char">CustomSymbolStr</Cell>
              <Cell Class="char">CustomSymbolStrGlobalVar</Cell>
              <Cell Class="char">CustomSymbolStrType</Cell>
              <Cell Class="char">CustomSymbolStrField</Cell>
              <Cell Class="char">CustomSymbolStrFcn</Cell>
              <Cell Class="char">CustomSymbolStrModelFcn</Cell>
              <Cell Class="char">CustomSymbolStrFcnArg</Cell>
              <Cell Class="char">CustomSymbolStrBlkIO</Cell>
              <Cell Class="char">CustomSymbolStrTmpVar</Cell>
              <Cell Class="char">CustomSymbolStrMacro</Cell>
              <Cell Class="char">CustomSymbolStrUtil</Cell>
              <Cell Class="char">CustomSymbolStrEmxType</Cell>
              <Cell Class="char">CustomSymbolStrEmxFcn</Cell>
              <Cell Class="char">CustomUserTokenString</Cell>
              <Cell Class="char">ReqsInCode</Cell>
            </Array>
            <P Name="Description"/>
            <P Name="Components" Class="double">[]</P>
            <P Name="Comment"/>
            <P Name="ForceParamTrailComments">off</P>
            <P Name="GenerateComments">on</P>
            <P Name="CommentStyle">Auto</P>
            <P Name="IgnoreCustomStorageClasses">on</P>
            <P Name="IgnoreTestpoints">off</P>
            <P Name="MaxIdLength">31</P>
            <P Name="PreserveName">off</P>
            <P Name="PreserveNameWithParent">off</P>
            <P Name="ShowEliminatedStatement">off</P>
            <P Name="OperatorAnnotations">off</P>
            <P Name="SimulinkDataObjDesc">off</P>
            <P Name="SFDataObjDesc">off</P>
            <P Name="MATLABFcnDesc">off</P>
            <P Name="MangleLength">1</P>
            <P Name="SharedChecksumLength">8</P>
            <P Name="CustomSymbolStrGlobalVar">$R$N$M</P>
            <P Name="CustomSymbolStrType">$N$R$M_T</P>
            <P Name="CustomSymbolStrField">$N$M</P>
            <P Name="CustomSymbolStrFcn">$R$N$M$F</P>
            <P Name="CustomSymbolStrModelFcn">$R$N</P>
            <P Name="CustomSymbolStrFcnArg">rt$I$N$M</P>
            <P Name="CustomSymbolStrBlkIO">rtb_$N$M</P>
            <P Name="CustomSymbolStrTmpVar">$N$M</P>
            <P Name="CustomSymbolStrMacro">$R$N$M</P>
            <P Name="CustomSymbolStrUtil">$N$C</P>
            <P Name="CustomSymbolStrEmxType">emxArray_$M$N</P>
            <P Name="CustomSymbolStrEmxFcn">emx$M$N</P>
            <P Name="CustomUserTokenString"/>
            <P Name="CustomCommentsFcn"/>
            <P Name="DefineNamingRule">None</P>
            <P Name="DefineNamingFcn"/>
            <P Name="ParamNamingRule">None</P>
            <P Name="ParamNamingFcn"/>
            <P Name="SignalNamingRule">None</P>
            <P Name="SignalNamingFcn"/>
            <P Name="InsertBlockDesc">off</P>
            <P Name="InsertPolySpaceComments">off</P>
            <P Name="SimulinkBlockComments">on</P>
            <P Name="BlockCommentType">BlockPathComment</P>
            <P Name="StateflowObjectComments">off</P>
            <P Name="MATLABSourceComments">off</P>
            <P Name="EnableCustomComments">off</P>
            <P Name="InternalIdentifierFile"/>
            <P Name="InternalIdentifier">Shortened</P>
            <P Name="InlinedPrmAccess">Literals</P>
            <P Name="ReqsInCode">off</P>
            <P Name="UseSimReservedNames">off</P>
            <P Name="ReservedNameArray" Class="double">[]</P>
            <P Name="EnumMemberNameClash">error</P>
          </Object>
          <Object BackupClass="Simulink.TargetCC" ObjectID="11" Version="22.0.0" ClassName="Simulink.GRTTargetCC">
            <Array PropName="DisabledProps" Type="Cell" Dimension="1*19">
              <Cell Class="char">IncludeMdlTerminateFcn</Cell>
              <Cell Class="char">SuppressErrorStatus</Cell>
              <Cell Class="char">ERTCustomFileBanners</Cell>
              <Cell Class="char">GenerateSampleERTMain</Cell>
              <Cell Class="char">ExistingSharedCode</Cell>
              <Cell Class="char">GenerateTestInterfaces</Cell>
              <Cell Class="char">ModelStepFunctionPrototypeControlCompliant</Cell>
              <Cell Class="char">GenerateAllocFcn</Cell>
              <Cell Class="char">PurelyIntegerCode</Cell>
              <Cell Class="char">SupportComplex</Cell>
              <Cell Class="char">SupportAbsoluteTime</Cell>
              <Cell Class="char">SupportContinuousTime</Cell>
              <Cell Class="char">SupportNonInlinedSFcns</Cell>
              <Cell Class="char">ParenthesesLevel</Cell>
              <Cell Class="char">ERTMultiwordTypeDef</Cell>
              <Cell Class="char">MultiwordTypeDef</Cell>
              <Cell Class="char">RemoveDisableFunc</Cell>
              <Cell Class="char">RemoveResetFunc</Cell>
              <Cell Class="char">PreserveStateflowLocalDataDimensions</Cell>
            </Array>
            <P Name="Description"/>
            <P Name="Components" Class="double">[]</P>
            <P Name="TargetFcnLib">ansi_tfl_table_tmw.mat</P>
            <P Name="TargetLibSuffix"/>
            <P Name="TargetPreCompLibLocation"/>
            <P Name="GenFloatMathFcnCalls">NOT IN USE</P>
            <P Name="TargetLangStandard">C99 (ISO)</P>
            <P Name="CodeReplacementLibrary">None</P>
            <P Name="UtilityFuncGeneration">Auto</P>
            <P Name="MultiwordTypeDef">System defined</P>
            <P Name="MultiwordLength">2048</P>
            <P Name="DynamicStringBufferSize">256</P>
            <P Name="GenerateFullHeader">on</P>
            <P Name="InferredTypesCompatibility">off</P>
            <P Name="ExistingSharedCode"/>
            <P Name="GenerateSampleERTMain">off</P>
            <P Name="GenerateTestInterfaces">off</P>
            <P Name="ModelReferenceCompliant">on</P>
            <P Name="ParMdlRefBuildCompliant">on</P>
            <P Name="CompOptLevelCompliant">on</P>
            <P Name="ConcurrentExecutionCompliant">on</P>
            <P Name="IncludeMdlTerminateFcn">on</P>
            <P Name="CombineOutputUpdateFcns">on</P>
            <P Name="CombineSignalStateStructs">off</P>
            <P Name="GroupInternalDataByFunction">off</P>
            <P Name="SuppressErrorStatus">off</P>
            <P Name="IncludeFileDelimiter">Auto</P>
            <P Name="ERTCustomFileBanners">off</P>
            <P Name="SupportAbsoluteTime">on</P>
            <P Name="LogVarNameModifier">rt_</P>
            <P Name="MatFileLogging">on</P>
            <P Name="CodeInterfacePackaging">Nonreusable function</P>
            <P Name="PurelyIntegerCode">off</P>
            <P Name="SupportNonFinite">on</P>
            <P Name="SupportComplex">on</P>
            <P Name="SupportContinuousTime">on</P>
            <P Name="SupportNonInlinedSFcns">on</P>
            <P Name="RemoveDisableFunc">off</P>
            <P Name="RemoveResetFunc">off</P>
            <P Name="SupportVariableSizeSignals">off</P>
            <P Name="ParenthesesLevel">Nominal</P>
            <P Name="CastingMode">Nominal</P>
            <P Name="MATLABClassNameForMDSCustomization">Simulink.SoftwareTarget.GRTCustomization</P>
            <P Name="ModelStepFunctionPrototypeControlCompliant">off</P>
            <P Name="CPPClassGenCompliant">on</P>
            <P Name="AutosarCompliant">off</P>
            <P Name="MDXCompliant">off</P>
            <P Name="GRTInterface">off</P>
            <P Name="GenerateAllocFcn">off</P>
            <P Name="UseToolchainInfoCompliant">on</P>
            <P Name="GenerateSharedConstants">on</P>
            <P Name="CoderGroups" Class="double">[]</P>
            <P Name="AccessMethods" Class="double">[]</P>
            <P Name="LookupTableObjectStructAxisOrder">1,2,3,4,...</P>
            <P Name="LUTObjectStructOrderExplicitValues">Size,Breakpoints,Table</P>
            <P Name="LUTObjectStructOrderEvenSpacing">Size,Breakpoints,Table</P>
            <P Name="ArrayLayout">Column-major</P>
            <P Name="UnsupportedSFcnMsg">error</P>
            <P Name="ERTHeaderFileRootName">$R$E</P>
            <P Name="ERTSourceFileRootName">$R$E</P>
            <P Name="ERTDataFileRootName">$R_data</P>
            <Array PropName="InstructionSetExtensions" Type="Cell" Dimension="1*1">
              <Cell Class="char">SSE2</Cell>
            </Array>
            <P Name="OptimizeReductions">off</P>
            <P Name="UseMalloc">off</P>
            <P Name="ExtMode">off</P>
            <P Name="ExtModeStaticAlloc">off</P>
            <P Name="ExtModeTesting">off</P>
            <P Name="ExtModeStaticAllocSize">1000000</P>
            <P Name="ExtModeTransport">0</P>
            <P Name="ExtModeMexFile">ext_comm</P>
            <P Name="ExtModeMexArgs"/>
            <P Name="ExtModeIntrfLevel">Level1</P>
            <P Name="RTWCAPISignals">off</P>
            <P Name="RTWCAPIParams">off</P>
            <P Name="RTWCAPIStates">off</P>
            <P Name="RTWCAPIRootIO">off</P>
            <P Name="GenerateASAP2">off</P>
            <P Name="MultiInstanceErrorCode">Error</P>
          </Object>
        </Array>
      </Object>
      <Object ObjectID="12" Version="22.0.0" ClassName="SlCovCC.ConfigComp">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description">Simulink Coverage Configuration Component</P>
        <P Name="Components" Class="double">[]</P>
        <P Name="Name">Simulink Coverage</P>
        <P Name="CovEnable">off</P>
        <P Name="CovScope">EntireSystem</P>
        <P Name="CovIncludeTopModel">on</P>
        <P Name="RecordCoverage">off</P>
        <P Name="CovPath">/</P>
        <P Name="CovSaveName">covdata</P>
        <P Name="CovCompData"/>
        <P Name="CovMetricSettings">dwe</P>
        <P Name="CovFilter"/>
        <P Name="CovHTMLOptions"/>
        <P Name="CovNameIncrementing">off</P>
        <P Name="CovForceBlockReductionOff">on</P>
        <P Name="CovEnableCumulative">on</P>
        <P Name="CovSaveCumulativeToWorkspaceVar">off</P>
        <P Name="CovSaveSingleToWorkspaceVar">off</P>
        <P Name="CovCumulativeVarName">covCumulativeData</P>
        <P Name="CovCumulativeReport">off</P>
        <P Name="CovSaveOutputData">on</P>
        <P Name="CovOutputDir">slcov_output/$ModelName$</P>
        <P Name="CovDataFileName">$ModelName$_cvdata</P>
        <P Name="CovReportOnPause">on</P>
        <P Name="CovModelRefEnable">off</P>
        <P Name="CovModelRefExcluded"/>
        <P Name="CovExternalEMLEnable">on</P>
        <P Name="CovSFcnEnable">on</P>
        <P Name="CovBoundaryAbsTol">1e-05</P>
        <P Name="CovBoundaryRelTol">0.01</P>
        <P Name="CovUseTimeInterval">off</P>
        <P Name="CovStartTime">0</P>
        <P Name="CovStopTime">0</P>
        <P Name="CovMcdcMode">Masking</P>
        <P Name="CovExcludeInactiveVariants">off</P>
      </Object>
      <Object ObjectID="13" Version="22.0.0" ClassName="hdlcoderui.hdlcc">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description">HDL Coder custom configuration component</P>
        <P Name="Components" Class="double">[]</P>
        <P Name="Name">HDL Coder</P>
        <Array PropName="HDLConfigFile" Type="Cell" Dimension="1*1">
          <Cell Class="char"> </Cell>
        </Array>
        <P Name="HDLCActiveTab">0</P>
      </Object>
    </Array>
    <P Name="Name">Configuration</P>
    <P Name="CurrentDlgPage">Solver</P>
    <P Name="ConfigPrmDlgPosition">[ 0, 0, 0, 0 ]</P>
    <P Name="ExtraOptions"/>
  </Object>
</ConfigSet>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/configSetInfo.xml <==
<?xml version="1.0" encoding="utf-8"?>
<ConfigSetInfo>
  <ConfigSet PartName="/simulink/configSet0.xml" Active="true">Configuration</ConfigSet>
</ConfigSetInfo>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/hdlParams.xml <==
<?xml version="1.0" encoding="utf-8"?>
<HDLParams>
  <Object ClassName="slprops.hdlmdlprops">
    <Array PropName="mdlProps" Type="Cell" Dimension="1*2">
      <Cell Class="char">HDLSubsystem</Cell>
      <Cell Class="char">$bdroot</Cell>
    </Array>
  </Object>
</HDLParams>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/libraryBrowser/_rels/slLibraryBrowser.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="rId1" Target="Nonlinear@20@System.svg" Type="http://schemas.mathworks.com/simulink/2015/relationships/slLibraryBrowserImage"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/libraryBrowser/slLibraryBrowser.xml <==
<?xml version="1.0" encoding="utf-8"?>
<library hasTree="0" revision="R2022a">
  <block_node SID="1" hasTree="0">
    <block_name>Nonlinear System</block_name>
    <block_class>Nonlinear System</block_class>
    <block_desc>Simulates nonlinear system.</block_desc>
    <block_path>$bdroot/Nonlinear System</block_path>
    <block_open>$bdroot/Nonlinear System</block_open>
    <block_isNotLeafBlk>0</block_isNotLeafBlk>
    <block_position>330  221  445  279</block_position>
    <block_icon>Nonlinear@20@System.svg</block_icon>
    <keywords>nlss,LPVcore.nlss</keywords>
    <port_domains>signal.in_signal:1,signal.out_signal:1</port_domains>
    <block_type>SubSystem</block_type>
    <block_reference/>
  </block_node>
</library>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/modelDictionary.xml <==
<?xml version="1.0" encoding="utf-8"?>
<MF0 version="1.1" defaultPackage="slid" packageUris="http://schema.mathworks.com/mf0/slid/R2020b_20191110">
  <System type="System" uuid="5f269f34-69ec-4c05-932d-2c78de6f5430">
    <Interface type="Interface" uuid="0c68188a-136a-4fda-a7d0-831ddef33c00"/>
  </System>
</MF0>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/systems/_rels/system_1.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="system_22" Target="system_22.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
  <Relationship Id="system_32" Target="system_32.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/systems/_rels/system_22.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="system_19" Target="system_19.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
  <Relationship Id="system_25" Target="system_25.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/systems/_rels/system_32.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="system_34" Target="system_34.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
  <Relationship Id="system_37" Target="system_37.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/systems/_rels/system_root.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="system_1" Target="system_1.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/systems/system_1.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[2015, 276, 3274, 1035]</P>
  <P Name="ZoomFactor">124</P>
  <Block BlockType="Inport" Name="u" SID="2">
    <P Name="Position">[-520, 123, -490, 137]</P>
    <P Name="ZOrder">430</P>
  </Block>
  <Block BlockType="SubSystem" Name="CT-DT-1" SID="22">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[-390, 110, -345, 150]</P>
    <P Name="ZOrder">448</P>
    <P Name="Variant">on</P>
    <P Name="VariantControlMode">label</P>
    <P Name="VariantControl">Choice</P>
    <P Name="LabelModeActiveChoice">ct</P>
    <P Name="ContentPreviewEnabled">on</P>
    <System Ref="system_22"/>
  </Block>
  <Block BlockType="Reference" Name="CT-DT-2" SID="31">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[215, 90, 260, 130]</P>
    <P Name="ZOrder">450</P>
    <P Name="LibraryVersion">1.0</P>
    <P Name="SourceBlock">$bdroot/Nonlinear System/CT-DT-1</P>
    <P Name="SourceType">SubSystem</P>
    <InstanceData>
      <P Name="ShowPortLabels">FromPortIcon</P>
      <P Name="SystemSampleTime">-1</P>
      <P Name="RTWMemSecFuncInitTerm">Inherit from model</P>
      <P Name="RTWMemSecFuncExecute">Inherit from model</P>
      <P Name="RTWMemSecDataConstants">Inherit from model</P>
      <P Name="RTWMemSecDataInternal">Inherit from model</P>
      <P Name="RTWMemSecDataParameters">Inherit from model</P>
      <P Name="VariantControl">Choice</P>
      <P Name="LabelModeActiveChoice">ct</P>
      <P Name="VariantActivationTime">update diagram</P>
      <P Name="AllowZeroVariantControls">off</P>
      <P Name="PropagateVariantConditions">off</P>
      <P Name="ContentPreviewEnabled">on</P>
      <P Name="Latency">0</P>
      <P Name="AutoFrameSizeCalculation">off</P>
    </InstanceData>
  </Block>
  <Block BlockType="SubSystem" Name="CT-DT-int" SID="32">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[-120, 70, -75, 110]</P>
    <P Name="ZOrder">451</P>
    <P Name="Variant">on</P>
    <P Name="VariantControlMode">label</P>
    <P Name="VariantControl">Choice</P>
    <P Name="LabelModeActiveChoice">ct</P>
    <P Name="ContentPreviewEnabled">on</P>
    <System Ref="system_32"/>
  </Block>
  <Block BlockType="Mux" Name="Mux1" SID="4">
    <P Name="Ports">[2, 1]</P>
    <P Name="Position">[55, 71, 60, 149]</P>
    <P Name="ZOrder">436</P>
    <P Name="Inputs">2</P>
    <P Name="DisplayOption">bar</P>
  </Block>
  <Block BlockType="Mux" Name="Mux3" SID="5">
    <P Name="Ports">[2, 1]</P>
    <P Name="Position">[-275, 71, -270, 109]</P>
    <P Name="ZOrder">429</P>
    <P Name="Inputs">2</P>
    <P Name="DisplayOption">bar</P>
  </Block>
  <Block BlockType="SignalSpecification" Name="Signal Specification1" SID="12">
    <P Name="Position">[290, 95, 325, 125]</P>
    <P Name="ZOrder">439</P>
    <P Name="Dimensions">ny</P>
  </Block>
  <Block BlockType="SignalSpecification" Name="Signal Specification2" SID="10">
    <P Name="Position">[-465, 115, -430, 145]</P>
    <P Name="ZOrder">437</P>
    <P Name="Dimensions">nu</P>
  </Block>
  <Block BlockType="SignalSpecification" Name="Signal Specification3" SID="13">
    <P Name="Position">[-30, 75, 5, 105]</P>
    <P Name="ZOrder">440</P>
    <P Name="Dimensions">nx</P>
  </Block>
  <Block BlockType="Terminator" Name="Terminator" SID="6">
    <P Name="Position">[95, 15, 145, 65]</P>
    <P Name="ZOrder">435</P>
  </Block>
  <Block BlockType="MATLABFcn" Name="f(x,u)" SID="7">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[-240, 77, -150, 103]</P>
    <P Name="ZOrder">426</P>
    <P Name="MATLABFcn">fMap(u(1:nx),u(nx+1:nx+nu))</P>
    <P Name="OutputDimensions">nx</P>
  </Block>
  <Block BlockType="MATLABFcn" Name="h(x,u)" SID="8">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[90, 97, 180, 123]</P>
    <P Name="ZOrder">427</P>
    <P Name="MATLABFcn">hMap(u(1:nx),u(nx+1:nx+nu))</P>
    <P Name="OutputDimensions">ny</P>
  </Block>
  <Block BlockType="Outport" Name="y" SID="9">
    <P Name="Position">[355, 103, 385, 117]</P>
    <P Name="ZOrder">431</P>
  </Block>
  <Line>
    <P Name="ZOrder">36</P>
    <P Name="Src">8#out:1</P>
    <P Name="Dst">31#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">3</P>
    <P Name="Src">2#out:1</P>
    <P Name="Dst">10#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">6</P>
    <P Name="Src">5#out:1</P>
    <P Name="Dst">7#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">12</P>
    <P Name="Src">4#out:1</P>
    <P Name="Dst">8#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">15</P>
    <P Name="Src">12#out:1</P>
    <P Name="Dst">9#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">16</P>
    <P Name="Src">13#out:1</P>
    <P Name="Points">[24, 0]</P>
    <Branch>
      <P Name="ZOrder">8</P>
      <P Name="Dst">4#in:1</P>
    </Branch>
    <Branch>
      <P Name="ZOrder">9</P>
      <P Name="Points">[0, -50]</P>
      <Branch>
        <P Name="ZOrder">10</P>
        <P Name="Points">[-336, 0; 0, 40; 27, 0]</P>
        <P Name="Dst">5#in:1</P>
      </Branch>
      <Branch>
        <P Name="ZOrder">11</P>
        <P Name="Dst">6#in:1</P>
      </Branch>
    </Branch>
  </Line>
  <Line>
    <P Name="ZOrder">38</P>
    <P Name="Src">7#out:1</P>
    <P Name="Dst">32#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">37</P>
    <P Name="Src">32#out:1</P>
    <P Name="Dst">13#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">28</P>
    <P Name="Src">10#out:1</P>
    <P Name="Dst">22#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">30</P>
    <P Name="Src">22#out:1</P>
    <P Name="Points">[39, 0]</P>
    <Branch>
      <P Name="ZOrder">42</P>
      <P Name="Dst">4#in:2</P>
    </Branch>
    <Branch>
      <P Name="ZOrder">40</P>
      <P Name="Points">[0, -30]</P>
      <P Name="Dst">5#in:2</P>
    </Branch>
  </Line>
  <Line>
    <P Name="ZOrder">35</P>
    <P Name="Src">31#out:1</P>
    <P Name="Dst">12#in:1</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/systems/system_19.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[2015, 276, 3274, 1035]</P>
  <Block BlockType="Inport" Name="in" SID="20">
    <P Name="Position">[20, 28, 50, 42]</P>
    <P Name="ZOrder">444</P>
  </Block>
  <Block BlockType="Outport" Name="out" SID="21">
    <P Name="Position">[210, 28, 240, 42]</P>
    <P Name="ZOrder">445</P>
  </Block>
  <Line>
    <P Name="ZOrder">24</P>
    <P Name="Src">20#out:1</P>
    <P Name="Dst">21#in:1</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/systems/system_22.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[2015, 276, 3274, 1035]</P>
  <Block BlockType="Inport" Name="in" SID="23">
    <P Name="Position">[-45, -17, -15, -3]</P>
    <P Name="ZOrder">447</P>
  </Block>
  <Block BlockType="SubSystem" Name="CT" SID="19">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[70, -83, 140, -37]</P>
    <P Name="ZOrder">446</P>
    <P Name="VariantControl">ct</P>
    <P Name="ContentPreviewEnabled">on</P>
    <System Ref="system_19"/>
  </Block>
  <Block BlockType="SubSystem" Name="DT" SID="25">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[70, 7, 140, 53]</P>
    <P Name="ZOrder">449</P>
    <P Name="VariantControl">dt</P>
    <P Name="ContentPreviewEnabled">on</P>
    <System Ref="system_25"/>
  </Block>
  <Block BlockType="Outport" Name="out" SID="24">
    <P Name="Position">[240, -17, 270, -3]</P>
    <P Name="ZOrder">448</P>
  </Block>
</System>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/systems/system_25.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[2015, 276, 3274, 1035]</P>
  <Block BlockType="Inport" Name="in" SID="26">
    <P Name="Position">[20, 28, 50, 42]</P>
    <P Name="ZOrder">444</P>
  </Block>
  <Block BlockType="ZeroOrderHold" Name="Zero-Order&#xA;Hold Input" SID="27">
    <P Name="Position">[115, 25, 140, 45]</P>
    <P Name="ZOrder">446</P>
    <P Name="ShowName">off</P>
    <P Name="SampleTime">Ts</P>
  </Block>
  <Block BlockType="Outport" Name="out" SID="28">
    <P Name="Position">[210, 28, 240, 42]</P>
    <P Name="ZOrder">445</P>
  </Block>
  <Line>
    <P Name="ZOrder">1</P>
    <P Name="Src">26#out:1</P>
    <P Name="Dst">27#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">2</P>
    <P Name="Src">27#out:1</P>
    <P Name="Dst">28#in:1</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/systems/system_32.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[2015, 276, 3274, 1035]</P>
  <Block BlockType="Inport" Name="in" SID="33">
    <P Name="Position">[-45, -17, -15, -3]</P>
    <P Name="ZOrder">447</P>
  </Block>
  <Block BlockType="SubSystem" Name="CT" SID="34">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[70, -83, 140, -37]</P>
    <P Name="ZOrder">446</P>
    <P Name="VariantControl">ct</P>
    <P Name="ContentPreviewEnabled">on</P>
    <System Ref="system_34"/>
  </Block>
  <Block BlockType="SubSystem" Name="DT" SID="37">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[70, 7, 140, 53]</P>
    <P Name="ZOrder">449</P>
    <P Name="VariantControl">dt</P>
    <P Name="ContentPreviewEnabled">on</P>
    <System Ref="system_37"/>
  </Block>
  <Block BlockType="Outport" Name="out" SID="41">
    <P Name="Position">[240, -17, 270, -3]</P>
    <P Name="ZOrder">448</P>
  </Block>
</System>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/systems/system_34.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[2015, 276, 3274, 1035]</P>
  <Block BlockType="Inport" Name="in" SID="35">
    <P Name="Position">[20, 28, 50, 42]</P>
    <P Name="ZOrder">444</P>
  </Block>
  <Block BlockType="Integrator" Name="Integrator" SID="42">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[115, 20, 145, 50]</P>
    <P Name="ZOrder">446</P>
    <P Name="InitialCondition">x0</P>
  </Block>
  <Block BlockType="Outport" Name="out" SID="36">
    <P Name="Position">[210, 28, 240, 42]</P>
    <P Name="ZOrder">445</P>
  </Block>
  <Line>
    <P Name="ZOrder">2</P>
    <P Name="Src">35#out:1</P>
    <P Name="Dst">42#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">3</P>
    <P Name="Src">42#out:1</P>
    <P Name="Dst">36#in:1</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/systems/system_37.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[2015, 276, 3274, 1035]</P>
  <Block BlockType="Inport" Name="in" SID="38">
    <P Name="Position">[20, 28, 50, 42]</P>
    <P Name="ZOrder">444</P>
  </Block>
  <Block BlockType="UnitDelay" Name="Unit Delay" SID="43">
    <P Name="Position">[110, 18, 145, 52]</P>
    <P Name="ZOrder">447</P>
    <P Name="InitialCondition">x0</P>
    <P Name="SampleTime">Ts</P>
    <P Name="HasFrameUpgradeWarning">on</P>
  </Block>
  <Block BlockType="Outport" Name="out" SID="40">
    <P Name="Position">[210, 28, 240, 42]</P>
    <P Name="ZOrder">445</P>
  </Block>
  <Line>
    <P Name="ZOrder">4</P>
    <P Name="Src">38#out:1</P>
    <P Name="Dst">43#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">3</P>
    <P Name="Src">43#out:1</P>
    <P Name="Dst">40#in:1</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/systems/system_root.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[2015, 276, 3274, 1035]</P>
  <P Name="ReportName">simulink-default.rpt</P>
  <P Name="SIDHighWatermark">43</P>
  <Block BlockType="SubSystem" Name="Nonlinear System" SID="1">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[330, 221, 445, 279]</P>
    <P Name="ZOrder">433</P>
    <P Name="BlockKeywords">__PRM__SERIALIZED__DATA__:nlss,LPVcore.nlss</P>
    <P Name="MaskHideContents">on</P>
    <P Name="ContentPreviewEnabled">on</P>
    <Mask>
      <Type>Nonlinear System</Type>
      <Display RunInitForIconRedraw="on">fprintf(&apos;NLSS System&apos;)
port_label(&apos;input&apos;,1,&apos;u&apos;)
port_label(&apos;output&apos;,1,&apos;y&apos;)
if stateOut
    port_label(&apos;output&apos;,2,&apos;x&apos;)
end</Display>
      <Description>Simulates nonlinear system.</Description>
      <Initialization>    nx = sys.Nx;
    nu = sys.Nu;
    ny = sys.Ny;

    fMap = sys.f;
    hMap = sys.h;

    Ts = sys.Ts;

    if numel(x0) == 1
        x0 = ones(nx, 1) * x0;
    end

    block = find_system(gcb,...
          &apos;MatchFilter&apos;, @Simulink.match.allVariants,...
          &apos;LookUnderMasks&apos;,&apos;on&apos;,...
          &apos;FollowLinks&apos;,&apos;on&apos;, ...
          &apos;Name&apos;,&apos;xout&apos;);
    blockTerminator = find_system(gcb,...
          &apos;MatchFilter&apos;, @Simulink.match.allVariants,...
          &apos;LookUnderMasks&apos;,&apos;on&apos;,...
          &apos;FollowLinks&apos;,&apos;on&apos;, ...
          &apos;Name&apos;,&apos;Terminator&apos;);

    if ~stateOut
        if ~isempty(block)
            delete_block(block);
        end
        if isempty(blockTerminator)
            add_block(&apos;built-in/Terminator&apos;,[gcb,&apos;/Terminator&apos;]);
        end
    else
        if ~isempty(blockTerminator)
            delete_block(blockTerminator)
        end
        if isempty(block)
            add_block(&apos;built-in/Outport&apos;,[gcb,&apos;/xout&apos;]);
        end
    end

    % CT or DT check
    if Ts == 0
        set_param([gcb, &apos;/CT-DT-1&apos;], &apos;LabelModeActiveChoice&apos;, &apos;ct&apos;)
        set_param([gcb, &apos;/CT-DT-2&apos;], &apos;LabelModeActiveChoice&apos;, &apos;ct&apos;)
        set_param([gcb, &apos;/CT-DT-int&apos;], &apos;LabelModeActiveChoice&apos;, &apos;ct&apos;)
    else
        set_param([gcb, &apos;/CT-DT-1&apos;], &apos;LabelModeActiveChoice&apos;, &apos;dt&apos;)
        set_param([gcb, &apos;/CT-DT-2&apos;], &apos;LabelModeActiveChoice&apos;, &apos;dt&apos;)
        set_param([gcb, &apos;/CT-DT-int&apos;], &apos;LabelModeActiveChoice&apos;, &apos;dt&apos;)
    end</Initialization>
      <Help>The Nonlinear System block simulates a nonlinear system represented by a LPVcore.nlss object (see &apos;help LPVcore.nlss&apos;) for the input u.

Block inputs:
	u (double): The input to the nonlinear system.

Block outputs:
	y (double): Output of the nonlinear system.</Help>
      <MaskParameter Name="sys" Type="edit">
        <Prompt>System:</Prompt>
        <Value>sys</Value>
      </MaskParameter>
      <MaskParameter Name="x0" Type="edit">
        <Prompt>Initial condition:</Prompt>
        <Value>x0</Value>
      </MaskParameter>
      <MaskParameter Name="stateOut" Type="checkbox">
        <Prompt>State output</Prompt>
        <Value>off</Value>
      </MaskParameter>
      <DialogControl Type="Group" Name="DescGroupVar">
        <Prompt>Nonlinear State-Space System</Prompt>
        <DialogControl Type="Text" Name="DescTextVar">
          <Prompt>Simulates Nonlinear System described as &lt;a href=&quot;matlab:help LPVcore.nlss&quot;&gt;LPVcore.nlss&lt;/a&gt; object.</Prompt>
        </DialogControl>
      </DialogControl>
      <DialogControl Type="Group" Name="ParameterGroupVar">
        <Prompt>Parameters</Prompt>
        <DialogControl Type="Edit" Name="sys">
          <Prompt>System:</Prompt>
          <ControlOptions PromptLocation="left"/>
        </DialogControl>
        <DialogControl Type="Edit" Name="x0">
          <Prompt>Initial condition:</Prompt>
          <ControlOptions PromptLocation="left"/>
        </DialogControl>
      </DialogControl>
      <DialogControl Type="Group" Name="Container3">
        <Prompt>Options</Prompt>
        <DialogControl Type="CheckBox" Name="stateOut">
          <Prompt>State output</Prompt>
        </DialogControl>
      </DialogControl>
    </Mask>
    <System Ref="system_1"/>
  </Block>
</System>


==> anc/Code1705/LPVcorev010/src/nonlinear/simulink/simulink/windowsInfo.xml <==
<?xml version="1.0" encoding="utf-8"?>
<WindowsInfo>
  <Object PropName="BdWindowsInfo" ObjectID="1" ClassName="Simulink.BDWindowsInfo">
    <Object PropName="WindowsInfo" ObjectID="2" ClassName="Simulink.WindowInfo">
      <P Name="IsActive" Class="logical">1</P>
      <P Name="Location" Class="double">[2015.0, 276.0, 1259.0, 759.0]</P>
      <Object PropName="ModelBrowserInfo" ObjectID="3" ClassName="Simulink.ModelBrowserInfo">
        <P Name="Visible" Class="logical">1</P>
        <P Name="DockPosition" Class="char">Left</P>
        <P Name="Width" Class="int32">50</P>
        <P Name="Height" Class="int32">50</P>
        <P Name="Filter" Class="int32">9</P>
        <P Name="Minimized" Class="char">On</P>
      </Object>
      <Object PropName="ExplorerBarInfo" ObjectID="4" ClassName="Simulink.ExplorerBarInfo">
        <P Name="Visible" Class="logical">1</P>
      </Object>
      <Array PropName="EditorsInfo" Type="Simulink.EditorInfo" Dimension="1*8">
        <Object ObjectID="5">
          <P Name="IsActive" Class="logical">1</P>
          <P Name="IsTabbed" Class="logical">1</P>
          <P Name="ViewObjType" Class="char">SimulinkTopLevel</P>
          <P Name="LoadSaveID" Class="char">0</P>
          <P Name="Extents" Class="double">[1151.0, 525.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[0.0, 0.0]</P>
          <P Name="SceneRectInView" Class="double">[0.0, 0.0, 1151.0, 525.0]</P>
        </Object>
        <Object ObjectID="6">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">25</P>
          <P Name="Extents" Class="double">[1151.0, 525.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-445.0, -220.0]</P>
          <P Name="SceneRectInView" Class="double">[-445.0, -220.0, 1151.0, 525.0]</P>
        </Object>
        <Object ObjectID="7">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">1</P>
          <P Name="Extents" Class="double">[1151.0, 525.0]</P>
          <P Name="ZoomFactor" Class="double">1.2408839779005525</P>
          <P Name="Offset" Class="double">[-531.28227960819231, -114.54274265360641]</P>
          <P Name="SceneRectInView" Class="double">[-531.28227960819231, -114.54274265360641, 927.56455921638462, 423.08548530721282]</P>
        </Object>
        <Object ObjectID="8">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">34</P>
          <P Name="Extents" Class="double">[1151.0, 525.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-445.0, -220.0]</P>
          <P Name="SceneRectInView" Class="double">[-445.0, -220.0, 1151.0, 525.0]</P>
        </Object>
        <Object ObjectID="9">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">37</P>
          <P Name="Extents" Class="double">[1151.0, 525.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-445.0, -221.5]</P>
          <P Name="SceneRectInView" Class="double">[-445.0, -221.5, 1151.0, 525.0]</P>
        </Object>
        <Object ObjectID="10">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">32</P>
          <P Name="Extents" Class="double">[1151.0, 525.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-462.5, -270.0]</P>
          <P Name="SceneRectInView" Class="double">[-462.5, -270.0, 1151.0, 525.0]</P>
        </Object>
        <Object ObjectID="11">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">19</P>
          <P Name="Extents" Class="double">[1151.0, 525.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-445.0, -227.0]</P>
          <P Name="SceneRectInView" Class="double">[-445.0, -227.0, 1151.0, 525.0]</P>
        </Object>
        <Object ObjectID="12">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">22</P>
          <P Name="Extents" Class="double">[1151.0, 525.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-482.5, -217.0]</P>
          <P Name="SceneRectInView" Class="double">[-482.5, -217.0, 1151.0, 525.0]</P>
        </Object>
      </Array>
      <Array PropName="DockComponentsInfo" Type="Simulink.DockComponentInfo" Dimension="1*2">
        <Object ObjectID="13">
          <P Name="Type" Class="char">GLUE2:PropertyInspector</P>
          <P Name="ID" Class="char">Property Inspector</P>
          <P Name="Visible" Class="logical">1</P>
          <P Name="CreateCallback" Class="char"/>
          <P Name="UserData" Class="char"/>
          <P Name="Floating" Class="logical">0</P>
          <P Name="DockPosition" Class="char">Right</P>
          <P Name="Width" Class="int32">640</P>
          <P Name="Height" Class="int32">480</P>
          <P Name="Minimized" Class="char">On</P>
        </Object>
        <Object ObjectID="14">
          <P Name="Type" Class="char">Simulink:Editor:ReferencedFiles</P>
          <P Name="ID" Class="char">Referenced Files</P>
          <P Name="Visible" Class="logical">0</P>
          <P Name="CreateCallback" Class="char"/>
          <P Name="UserData" Class="char">{&quot;filterShowRefModels&quot;:&quot;true&quot;,&quot;filterShowRefSubs&quot;:&quot;true&quot;,&quot;filterShowOnlyDirtyFiles&quot;:&quot;false&quot;}
</P>
          <P Name="Floating" Class="logical">0</P>
          <P Name="DockPosition" Class="char">Left</P>
          <P Name="Width" Class="int32">640</P>
          <P Name="Height" Class="int32">480</P>
          <P Name="Minimized" Class="char">Unset</P>
        </Object>
      </Array>
      <P Name="WindowState" Class="char">AAAA/wAAAAD9AAAAAwAAAAAAAAC9AAAB+PwCAAAABPsAAAAWAEQAbwBjAGsAVwBpAGQAZwBlAHQAMwEAAAAxAAAB+AAAAAAAAAAA+wAAABYARABvAGMAawBXAGkAZABnAGUAdAA0AAAAAAD/////AAAAAAAAAAD7AAAAUgBHAEwAVQBFADIAIAB0AHIAZQBlACAAYwBvAG0AcABvAG4AZQBuAHQALwBHAEwAVQBFADIAIAB0AHIAZQBlACAAYwBvAG0AcABvAG4AZQBuAHQAAAAAAP////8AAABjAP////sAAABgAFMAaQBtAHUAbABpAG4AawA6AEUAZABpAHQAbwByADoAUgBlAGYAZQByAGUAbgBjAGUAZABGAGkAbABlAHMALwBSAGUAZgBlAHIAZQBuAGMAZQBkACAARgBpAGwAZQBzAAAAAAD/////AAAAhwD///8AAAABAAAB4wAAAkr8AgAAAAH7AAAAVABHAEwAVQBFADIAOgBQAHIAbwBwAGUAcgB0AHkASQBuAHMAcABlAGMAdABvAHIALwBQAHIAbwBwAGUAcgB0AHkAIABJAG4AcwBwAGUAYwB0AG8AcgAAAAAA/////wAAAawA////AAAAAwAAAAAAAAAA/AEAAAAB+/////8AAAAAAP////8AAAFZAP///wAABKUAAAJKAAAAAQAAAAIAAAABAAAAAvwAAAADAAAAAAAAAAEAAAA2AGMAbwBsAGwAYQBwAHMAaQBiAGwAZQBQAGEAbgBlAGwAVABvAG8AbABCAGEAcgBMAGUAZgB0AwAAAAD/////AAAAAAAAAAAAAAABAAAAAQAAADgAYwBvAGwAbABhAHAAcwBpAGIAbABlAFAAYQBuAGUAbABUAG8AbwBsAEIAYQByAFIAaQBnAGgAdAMAAAAA/////wAAAAAAAAAAAAAAAwAAAAEAAAA6AGMAbwBsAGwAYQBwAHMAaQBiAGwAZQBQAGEAbgBlAGwAVABvAG8AbABCAGEAcgBCAG8AdAB0AG8AbQAAAAAA/////wAAAAAAAAAA</P>
      <Array PropName="PersistedApps" Type="Cell" Dimension="0*1"/>
      <P Name="WindowUuid" Class="char">e3f1eb73-b2b8-4698-bd4d-e972b578bfd0</P>
    </Object>
    <P Name="BDUuid" Class="char">eea3ff68-0250-409b-9f6a-eb8804105d03</P>
  </Object>
</WindowsInfo>


==> anc/Code1705/LPVcorev010/src/reduction/lpvdnnred.m <==
function [sysr, mapping_fnc, info] = lpvdnnred(sys, nrho, data, nnopt)
%LPVDNNRED DNN-based reduction of scheduling signal dimension for LPVLFR
%models based on: "Scheduling Dimension Reduction of LPV Models - A Deep 
%Neural Network Approach" by P.J.W. Koelewijn and R. Toth (ACC, 2020).
%
%   Syntax:
%       sysr = lpvdnnred(sys, nrho, data)
%
%       sysr = lpvdnnred(sys, nrho, data, ...)
%
%       [sysr, mapping_fnc, info] = __
%
%   Inputs:
%       sys: Original model (data) as one of the following:
%           1) LPVLFR object
%           2) State-space array, where the third dimension represent the
%               model dynamics at the scheduling points in 'data'
%       nrho (int): Dimension of reduced scheduling signal.
%       data: Scheduling data specified as one of the following:
%           1) LPVIDDATA object with scheduling-output-input data. Only the
%               scheduling data is used.
%           2) An N-by-np numeric matrix with N the number of time samples
%               and np the number of scheduling signals.
%
%   Optional name-value pairs:
%       'hiddenLayerSize': Number and size of the hidden layers of the
%           neural network as vector. For example, 
%           hiddenLayerSize = [5 10], specifies a neural network with 2 
%           hidden layers, where the first layers has a width of 5 and the
%           second a with of 10. 
%           Default value: [nrho^2].
%       'activationFunction': The type of activation function used in the
%           neural network specified as character array. See 
%           'help nntransfer' for a list of available functions.
%           Default value: 'tansig'.
%       'trainingFunction': Type of training algorithm used by MATLAB to
%            train the neural network specified as character array. See 
%           'help nntrain' for a list of available functions.
%           Default value: 'trainlm'.
%       'trainingOptions': Structure of options corresponding to the
%           options of the used training functions. For example, for
%           'trainlm', 'help trainlm' for the available options. Example
%           use: trainingOptions = struct('epochs', 1e3). An empty
%           structure corresponds to using the default options.
%           Default value: struct();
%       'useGPU': Option to specify if GPU should be used for training of
%           the neural network ('yes') or not ('no'). The options
%           corresponds to the 'useGPU' option of the 'network/train'
%           command, see also 'doc network/train' for more details.
%           Default value: 'no'.
%       'useParallel': Option to specify if parrallel computation should be
%           used for training of the neural network ('yes') or not ('no'). 
%           The options corresponds to the 'useParallel' option of the 
%           'network/train' command, see also 'doc network/train' for more
%           details.
%           Default value: 'yes' (if parallel toolbox is installed).
%       'l2Regularization': Option to set the L2-regularization weight for
%           training of the neural network.
%           Default value: 1e-3. 
%
%   Outputs:
%       sysr: Model with reduced scheduling signal dimension as 
%           LPVCORE.LPVSS object.
%       mapping_fnc: function handle that maps a scheduling signal
%           trajectory from the original model 'sys' to the reduced-
%           complexity model 'sysr'. Example usage:
%           >> [sysr, mapping_fnc] = lpvdnnred(sys, 1, data)
%           >> alpha = randn(N, 10)         % Original scheduling signal
%           >> rho = mapping_fnc(alpha)     % Reduced scheduling signal
%           >> lsim(sys, alpha, ...)        % Simulate original model
%           >> lsim(sysr, rho, ...)         % Simulate reduced model
%       info: struct containing the following fields:
%           'eta': Accuracy index. A lower value indicates a better match
%               between the data matrix of the original model and reduced
%               model.
%

% TODO: add support for non-static dependence
arguments
    sys   {mustBeValidSys}
    nrho  (1,1) {mustBePositive, mustBeInteger}
    data  {mustBeValidData}
    nnopt.hiddenLayerSize {mustBeValidHiddenLayer} = [];
    nnopt.activationFunction = 'tansig';
    nnopt.trainingFunction = 'trainlm';
    nnopt.trainingOptions = struct();
    nnopt.useGPU = 'no';
    nnopt.useParallel = parallelCheck;
    nnopt.l2Regularization (1,1) {mustBeNonnegative} = 1e-3;
end

%% Create input data
if isa(data, 'lpviddata')
    pDat = data.p;
else
    pDat = data;
end
np = size(pDat, 2);

% Normalize scheduling data
[pDat_bar, pNormalize] = normalizeData(pDat');

% Remove constant rows
[inputData, removeConstantSchedSettings] = removeconstantrows(pDat_bar);

% Create matrix such that inputData = Ip * pDat_bar;
nIn = size(inputData,1);

Ip = eye(np);
Ip(removeConstantSchedSettings.remove, :) = [];

%% Create output data
if isa(sys, 'LPVcore.lpvlfr')
    % Compute matrix data along trajectory
    [Pi_alpha, L0] = create_Pi(pDat, sys);

    nx = sys.Nx;
    nu = sys.Nu;
    ny = sys.Ny;

    nPi = (nx + nu) * (nx + ny);
else
    % State-space array is provided
    sys = sys(:,:,:);
    [ny, nu, N] = size(sys);
    if size(pDat, 1) ~= N
        error(['Number of scheduling points and (local) ' ...
            'state-space models is not equal.'])
    end
    nx = size(sys.A, 1);

    Pi_alpha = reshape([sys.A,sys.B;sys.C,sys.D],[], N);
    
    nPi = (nx + nu) * (nx + ny);

    L0 = zeros(nPi, 1);
end

% Normalize data
[Pi_alpha_bar, ~, Ncal_inv, normalMat, normalBias] = normalizeData(Pi_alpha);

% Remove constant rows from data
[outputData, removeConstantPiSettings] = removeconstantrows(Pi_alpha_bar);

% Create matrix such that Pi_alpha_bar = Imat * outputData;
nOut = size(outputData, 1);

Imat = zeros(nPi, nOut);
Imat(sub2ind([nPi,nOut],removeConstantPiSettings.keep,1:nOut)) = 1;
Imat0 = zeros(nPi,1); 
Imat0(removeConstantPiSettings.remove) = removeConstantPiSettings.constants;

%% Create ANN
% MATLAB also offers the feedforwardnet command to create a similar
% network. However, this internally also does things such as normalization.
% In order to be in control of these things and know what is going on, we
% create the network architecture manually.
if isempty(nnopt.hiddenLayerSize)
    layerSizes = [nIn^2, nrho];
else
    layerSizes = [nnopt.hiddenLayerSize, nrho];
end
hiddenSize = numel(layerSizes);
trainFun = nnopt.trainingFunction;
actFun = nnopt.activationFunction;

% Specify network
dnn = network(1, hiddenSize + 1, ones(hiddenSize + 1, 1), ...
    [1;zeros(hiddenSize,1)], ...
    [zeros(1, hiddenSize + 1);eye(hiddenSize),zeros(hiddenSize,1)], ...
    [zeros(1, hiddenSize), 1]);
for i = 1:hiddenSize
    dnn.layers{i}.size = layerSizes(i);
    dnn.layers{i}.transferFcn = actFun;
end

% Configure io sizes
dnn = configure(dnn, inputData, outputData);

% Set options
dnn.trainFcn = trainFun;
dnn.adaptFcn = 'adaptwb';
dnn.divideFcn = 'dividerand';
dnn.plotFcns = [{'plotperform'},{'plottrainstate'},...
                {'ploterrhist'},{'plotregression'}];
dnn.performParam.regularization = nnopt.l2Regularization;

names = fieldnames(nnopt.trainingOptions);
if ~isempty(names)
    for i = 1:numel(names)
        dnn.trainParam.(names{i}) = nnopt.trainingOptions.(names{i});
    end
end

% Weight + bias initialization
for i = 1:hiddenSize+1
    dnn.layers{i}.initFcn = 'initnw';
end
dnn.initFcn = 'initlay';
dnn = init(dnn);

%% Train network
dnnTrained = train(dnn, inputData, outputData, ...
    useParallel = nnopt.useParallel, useGPU = nnopt.useGPU);

%% Construct reduced LPV system
WLast = dnnTrained.LW{hiddenSize + 1, hiddenSize};
bLast = dnnTrained.b{hiddenSize + 1};

Lvh0 = normalMat .* (Imat * bLast + Imat0) + normalBias + L0(:);
Lvhi = normalMat .* (Imat * WLast);

Lh0 = reshape(Lvh0, [nx + ny, nx + nu]);
Lhi = reshape(Lvhi, [nx + ny, nx + nu, nrho]);

if sys.Ts == 0
    timeStr = 'ct';
else
    timeStr = 'dt';
end
Lmat = pmatrix(cat(3, Lhi, Lh0), 'SchedulingDimension', nrho, ...
    'SchedulingDomain', timeStr);

A = Lmat(1:nx, 1:nx);
B = Lmat(1:nx, nx+1:end);
C = Lmat(nx+1:end, 1:nx);
D = Lmat(nx+1:end, nx+1:end);

sysr = LPVcore.lpvss(A, B, C, D, sys.Ts);
if isa(sys, 'LPVcore.lpvlfr')
    sysr = LPVcore.copySignalProperties(sysr, sys, 'full');
end

%% Construct mapping
% Mapping is constructed by creating an empty ANN and copying over the
% trained weights and biases
mapping = network(1, hiddenSize, ones(hiddenSize, 1), ...
    [1;zeros(hiddenSize-1,1)], ...
    [zeros(1, hiddenSize);eye(hiddenSize-1),zeros(hiddenSize-1,1)], ...
    [zeros(1, hiddenSize-1), 1]);
for i = 1:hiddenSize
    mapping.layers{i}.size = layerSizes(i);
    mapping.layers{i}.transferFcn = actFun;
end
mapping = configure(mapping, inputData(:,1:2), randn(nrho, 2));

mapping.IW = dnnTrained.IW(1:end-1);
mapping.LW = dnnTrained.LW(1:end-1,1:end-1);
mapping.b = dnnTrained.b(1:end-1);

mapping_fnc = @(p) mapping(Ip * pNormalize(p'))';

%% Compute (weighted) Frobenius norm error
Pi_rho = Ncal_inv(Imat * dnnTrained(inputData));
W = diag(1 ./ normalMat);

eta = norm(W * (Pi_alpha - Pi_rho), 'fro');
info = struct('eta', eta);
end

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %%%
%                            LOCAL FUNCTIONS                              %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Vectorized matrix data function
function [Pi, L0] = create_Pi(p, sys)
    N = size(p, 1);
    nz = size(sys.Delta, 2);

    % Compute part that does not vary with the scheduling-variable
    sys0 = extractLocal(sys, zeros(1,size(p,2)));
    L0 = [sys0.A, sys0.B; sys0.C, sys0.D];

    % The calculation for LPVSS and LPVLFR differs to avoid loss of
    % precision if LPVSS state-space coefficient values are calculated from
    % an LPVLFR representation (involves SVD with possible truncations)
    if isa(sys, 'LPVcore.lpvss')
        A = sys.A; B = sys.B;
        C = sys.C; D = sys.D;

        L = [A, B; C, D];

        L_ = feval(L, p) - L0;
        Pi = reshape(L_, [], N);
    else
        A0 = sys.A0; Bw  = sys.Bw;  Bu  = sys.Bu;
        Cz = sys.Cz; Dzw = sys.Dzw; Dzu = sys.Dzu;
        Cy = sys.Cy; Dyw = sys.Dyw; Dyu = sys.Dyu;

        Delta_ = feval(sys.Delta, p);

        IDzwDelta = eye(nz) - pagemtimes(Dzw, Delta_);
        BwDelta   = pagemtimes(Bw,Delta_);
        DywDelta  = pagemtimes(Dyw, Delta_);

        BwDelta_IDzwDelta  = pagemrdivide(BwDelta,  IDzwDelta);
        DywDelta_IDzwDelta = pagemrdivide(DywDelta, IDzwDelta);

        A_ = A0  + pagemtimes(BwDelta_IDzwDelta,  Cz);
        B_ = Bu  + pagemtimes(BwDelta_IDzwDelta,  Dzu);
        C_ = Cy  + pagemtimes(DywDelta_IDzwDelta, Cz);
        D_ = Dyu + pagemtimes(DywDelta_IDzwDelta, Dzu);

        L_ = [A_, B_; C_, D_] - L0;
        Pi = reshape(L_, [], N);
    end
end

% Data normalization function
function [dataBar, Ncal, Ncal_inv, N, n] = normalizeData(data)
    data_mean = mean(data, 2);
    dataDiff = max(data,[], 2) - min(data,[],2);
    dataDiff(dataDiff == 0) = 1;
    
    Ncal = @(x) (x - data_mean) ./ dataDiff;
    Ncal_inv = @(x) dataDiff .* x + data_mean;
    
    N = dataDiff;
    n = data_mean;
    
    dataBar = Ncal(data);
end

% Check input lpv system function
function mustBeValidSys(P)
    mustBeA(P, {'LPVcore.lpvlfr', 'ss'});
    
    if isa(P, 'LPVcore.lpvlfr')
        if ~hasStaticSchedulingDependence(P)
            eidType = 'LPVcore:staticDependencyCheck';
            msgType = ['The system has dynamic scheduling dependency, ' ...
                'which is currently not supported.'];
            throwAsCaller(MException(eidType, msgType));
        end
    end
end

% Check input data function
function mustBeValidData(data)
    mustBeA(data, {'lpviddata', 'double'});

    if isa(data,'double')
        mustBeNumeric(data);
        if ~ismatrix(data)
            eidType = 'LPVcore:datatype';
            msgType = ['''data'' must be an ''lpviddata''' ...
                ' object or a numeric matrix'];
            throwAsCaller(MException(eidType, msgType));
        end
        mustBeFinite(data);
        mustBeNonNan(data);
    end
end

% Check hiddenLayerSize function
function mustBeValidHiddenLayer(vec)
    mustBeInteger(vec);

    if ~isscalar(vec) && ~isvector(vec) && ~isempty(vec)
        eidType = 'LPVcore:datatype';
        msgType = ['''hiddenLayerSize'' must be a vector or scalar' ...
            ' of integers'];
        throwAsCaller(MException(eidType, msgType));
    end
end

% Check for parallel toolbox
function out = parallelCheck
    out = 'no';
    if contains(struct2array(ver), 'Parallel Computing Toolbox')
        out = 'yes';
    end
end

==> anc/Code1705/LPVcorev010/src/reduction/lpvmmred.m <==
function sysr = lpvmmred(sys, N, mode)
%LPVMMRED Reduction of LPV-SS systems by moment matching
%
% Reference: [1] "Moment Matching Based Model Reduction for LPV State-Space
%   Models" (2015) by M. Bastug et al.
%
% Reduce a high-order (denoted full-order model FOM) state-space
% representation of the following form:
%
%   q x[k] = A x[k] + B u[k]
%     y[k] = C x[k] + D u[k]
%
% with A, B, C, D possibly scheduling-dependent matrix-valued functions,
% and q the time-shift operator (q x[k] = x[k+1]) in discrete-time or the
% derivative operator in continuous-time.
% See LPVSS for more details regarding this representation.
%
% The model reduction method implemented in this function returns a
% reduced-order state-space model of the same structure with lower order.
% For a discrete-time input, the reduced-order model is a so-called 
% "N-partial realization", i.e., its output matches the
% output of the FOM given the same input-scheduling data {u[k],
% p[k]}_{k=1}^{N}. Under certain rank conditions, a 2N-partial realization
% is returned if passing mode = 'T'.
%
% Note that the reduction order r and the realization horizon N are not
% necessarily equal. However, increasing the realization horizon increases
% the reduction order or keeps it constant. Thus, if the resulting ROM is
% too high-dimensional, N must be decreased.
%
% Syntax:
%   sysr = lpvmmred(sys, N)
%   sysr = lpvmmred(sys, N, mode)
%
% Inputs:
%   sys: full-order model, specified as a discrete-time LPVSS object
%   N: the numbers of moments to match. If mode = 'R' or 'O', then N is the
%       number of time samples that the ROM is guaranteed to match the FOM
%       given the same input-scheduling data. If mode = 'T', then this
%       number of samples is doubled to 2*N.
%   mode: reduction mode, one of:
%       'R': return reachable ROM which is an N-partial realization of sys.
%       'O': return observable ROM which is an N-partial realization of sys.
%       'T': return reachable and observable (=minimal) ROM. Requires the
%           following rank condition on the Krylov subspaces to hold:
%               rank(V) = rank(W) = rank(WV)
%           See Algorithm 3 in [1] for more details. If the rank condition
%           is not satisfied, then the mode defaults to 'R', returning an
%           N-partial realization of the FOM.
%

%% Input validation
narginchk(2, 3);
nargoutchk(0, 1);

assert(isa(sys, 'LPVcore.lpvss'), '''sys'' must be an LPVSS object');
assert(isint(N) && N > 0, '''N'' must be a positive integer');

if nargin <= 2
    mode = 'T';
end
assert(ismember(mode, {'T', 'O', 'R'}), 'Unsupported mode %s', mode);

%% Algorithm 1: calculate matrix representation of R_N
A = sys.A.matrices;
B = sys.B.matrices;
V = Algorithm1(A, B, N);

%% Algorithm 2: calculate matrix representation of O_N
C = sys.C.matrices;
W = Algorithm1(pagetranspose(A), pagetranspose(C), N).';

%% Algorithm 3: Moment matching for LPV-SS representations
if (rank(V) == rank(W)) && (rank(V) == rank(W * V)) && strcmp(mode, 'T')
    Ar_mat = pagemtimes(pagemtimes(W, A), V / (W * V));
    Br_mat = pagemtimes(W, B);
    Cr_mat = pagemtimes(C, V / (W * V));
elseif strcmp(mode, 'T')
    warning('Rank condition not satisfied for ''mode=T'', switching to ''mode=R''');
    mode = 'R';
end

% PAGEMLDIVIDE and PAGEMRDIVIDE were introduced in R2022a
if strcmp(mode, 'R')
    r = rank(V);
    AV = pagemtimes(A, V);
    Cr_mat = pagemtimes(C, V);
    if isMATLABReleaseOlderThan('R2022a')
        Ar_mat = NaN(r, r, size(A, 3));
        Br_mat = NaN(r, sys.Nu, size(B, 3));
        for i=1:size(AV, 3)
            Ar_mat(:, :, i) = V \ AV(:, :, i);
            Br_mat(:, :, i) = V \ B(:, :, i);
        end
    else
        Ar_mat = pagemldivide(V, AV);
        Br_mat = pagemldivide(V, B);
    end
elseif strcmp(mode, 'O')
    r = rank(W);
    if isMATLABReleaseOlderThan('R2022a')
        AdivW = NaN(sys.Nx, r, size(A, 3));
        Cr_mat = NaN(sys.Ny, r, size(C, 3));
        for i=1:size(AdivW, 3)
            AdivW(:, :, i) = A(:, :, i) / W;
            Cr_mat(:, :, i) = C(:, :, i) / W;
        end
    else
        AdivW = pagemrdivide(A, W);
        Cr_mat = pagemrdivide(C, W);
    end
    Ar_mat = pagemtimes(W, AdivW);
    Br_mat = pagemtimes(W, B);
end

%% Construct sysr
Ar = sys.A; Ar.matrices = Ar_mat;
Br = sys.B; Br.matrices = Br_mat;
Cr = sys.C; Cr.matrices = Cr_mat;
Dr = sys.D;

sysr = LPVcore.lpvss(Ar, Br, Cr, Dr, sys.Ts);
sysr = LPVcore.copySignalProperties(sysr, sys);

end

function V = Algorithm1(A, B, N)
    nx = size(A, 1);
    np = size(A, 3);
    nu = size(B, 2);
    
    U0 = orth(reshape(B, [nx, np*nu]));
    V = U0;
    for k=1:N
        for l=1:np
            V = orth([V, A(:, :, l) * V]);
        end
    end
end



==> anc/Code1705/LPVcorev010/src/reduction/lpvmodred.m <==
function [sysr, info] = lpvmodred(sys, rx, rd, method, methodOpts)
%LPVMODRED State and parameter reduction
%
% Computes a reduced-order approximation of a given LPV model object.
% Syntax:
%
%   [sysr, info] = lpvmodred(sys, rx, rd, method, methodOpts)
%
% Inputs:
%   sys: LPV state-space model object (specified as an LPVCORE.LPVSS or 
%       LPVLFR object).
%   rx: integer denoting the maximum state-order of the G block (see
%       diagram below). Set to empty or Inf to leave state-order unchanged.
%       Note that the actual state-order of reduced-order model returned by
%       this function can be smaller than rx (for example, with the
%       'momentmatching' reduction method).
%   rd: integer denoting the maximum size of the Delta block (see diagram
%       below). Set to empty or Inf to leave size of Delta block
%       unchanged.
%   method: character vector or string denoting the method. Possible
%       choices:
%         State reduction:
%           'ltibalred' (default): balanced reduction of LTI part (G).
%           'momentmatching': moment-matching reduction for state-space models.
%         Delta block reduction:
%           'deltasvdred': SVD-based reduction of Delta block for LPV-SS models.
%           'deltabalred': balanced reduction of Delta block for models
%               with squares Delta blocks. Based on interchanging role of
%               state and latent variables (see documentation below).
%   methodOpts: options object for the chosen method:
%           'ltibalred': the implementation depends on the options input:
%               1) A structure with a field 'method' which can take 2
%                   values: 'matchDC' or 'truncate' (default). Using 'matchDC',
%                   the DC gain of the reduced order model matches
%                   the DC gain of the full-order model. Using 'truncate', the
%                   high frequency response is preserved.
%                   This option is NOT available in MATLAB versions before
%                   R2023b.
%               2) (Not recommended) Pass a BALREDOPTIONS object to use the
%                   BALRED command of the Control Systems Toolbox. Note that
%                   this function is deprecated since R2023b and replaced by
%                   the task-based reduction workflow.
%           'deltasvdred': not used
%           'deltabalred': pass a BALREDOPTIONS object
%           'momentmatching': pass a struct with the following options:
%               'mode': passed as 'mode' input arguments to LPVMMRED. See LPVMMRED documentation.
%               'verbose': logical scalar denoting whether to print the
%                   iterative procedure determining the maximum number of
%                   time steps that can be matched to produce a ROM of the
%                   specified state dimension.
%
% Outputs:
%   rsys: reduced-order LPV state-space model
%   info: structure containing details on the reduction procedure. The
%       exact content of the structure depends on the selected reduction
%       method:
%           'ltibalred': the same 'info' structure returned by the LTI
%               method BALRED. See doc BALRED for details. In addition, the
%               projection matrices are returned (on MATLAB version R2023b
%               or newer) if the methodOpts are passed as a structure (see
%               documentation above). The projection matrices are the Pl
%               and Pr fields of the info structure. See for more
%               information the documentation of the GETROM function (which
%               is the underlying reduction function used):
%   https://nl.mathworks.com/help/control/ref/mor.balancedtruncation.getrom.html#mw_f50c7484-49d8-4600-82b5-eeec311ef614
%           'deltasvdred':
%               'DeltaSingularValues': a column vector of size
%                   N*(nx + min(ny,nu)) estimating the contribution of
%                   each row/column of the Delta block on the dynamics of
%                   the system. Can be used to find an appropriate
%                   reduction order for the Delta block.
%           'deltabalred': contains the following fields:
%               'DeltaHankelSingularValues': a column vector of size nz
%                   containing the Hankel Sinulgar Values (HSV) of the
%                   system obtained by interchanging the role of the state
%                   and latent variable (for more information, see
%                   documentation on the method below).
%               'T' / 'Ti': the projection matrices describing the projection of the
%                   Delta block as Deltar = Ti * Delta * T, with the other
%                   state matrices of G appropriately projected. For
%                   example: Dzu_r = Ti * Dzu.
%           'momentmatching': contains the following fields:
%               'NumStepsMatched': the number of time steps for which the full-order
%                   and reduced-order model exactly match in terms of
%                   input-output behavior, if excited with the same
%                   scheduling sequence. Only for discrete-time models.
%
% After reduction, the order rx and rd denote the maximum size of the
% state-space model in terms of the following LFR form:
%
%            ┌──────────┐           
%       ┌────│ Delta(p) │◀───┐ 
%       │    │ (size rd)│    │
%       │    └──────────┘    │      
%     w │                    │ z    
%       │    ┌──────────┐    │      
%       └───▶│    G     │────┘      
%            │(state    │           
%  u ───────▶│  dim rx) │────────▶ y
%            └──────────┘           
%
% Algorithm details:
%
%   'momentmatching': Algorithm 3 from "Moment Matching Based Model Reduction for LPV
%       State-Space Systems" by M. Bastug et al. (2015)
%
%   'deltasvdred': Singular Value Decomposition (SVD) based reduction of Delta
%       block for LPVCORE.LPVSS model objects.
%
% This algorithm is only available for LPVCORE.LPVSS model objects, i.e., 
% LPVLFR model objects for which Dzw = 0. For an LPVCORE.LPVSS object, the 
% state-space coefficients of the system representation can be expressed in
% the following form:
%
%   [A, B; C, D](rho) = S0 + S1 * phi1(rho) + ... + SN * phiN(rho)
%
% with phi1, ..., phiN the scheduling-dependent basis functions and S1,
% ..., SN the matrix coefficients corresponding to the scheduling dependent dynamics.
% S0 is the matrix coefficient corresponding to the scheduling independent
% dynamics. As such, it does not contribute to the size of the Delta block.
% By default, the Delta block
% size corresponding to this form is N*(nx + nu)-by-N*(nx + ny). However,
% this size can be reduced by embedding the LPVSS dynamics into an
% approximate LPVLFR form based on an SVD of each S1, ..., SN:
%
%   Si * phi1(rho) = Si_left * phii(rho) * (Sigmai * Si_right)
%                    -------               -------------------
%                       Li                          Ri
%
% with [Si_left, Si_right, Sigmai] an SVD of Si. Truncation of the smallest
% singular values of the SVD form then leads to an approximation with a
% smaller Delta block size. When reducing the Delta block size from its
% original size to the requested size, the algorithm first calculates all
% singular values of each block Si and concatenates the results into a
% single vector of singular values. Based on this vector and the requested
% max. Delta block size, a cut-off threshold is selected. Subsequently,
% another iteration over the blocks S1, ..., SN is performed, truncating
% any singular values below the threshold.
%
% Note A current limitation of the implementation is that
% it is possible that the size of the Delta block is smaller than
% the requested size rd if multiple Si blocks share the same singular
% values.
%
%   'deltabalred': Delta block reduction based on interchanging order of
%       state and latent variables
%
% This heuristic method applies the standard balanced reduction technique
% of LTI systems to a transformed system that interchanges the role of the
% state and latent variables. Disregarding the external inputs and outputs,
% the evolution of the state (x) can be described by the following system of
% algebraic-differential equations:
% 
%   [xdot; z] = [A0, Bw; Cz, Dzw] * [x; w]
%           w = Delta(p) * z
%
% To reduce the size of the Delta block, we consider the alternate system
% obtained by disconnected the Delta block, disconnecting the state integrator,
% and connecting an integrator linking w and z as follows:
%
%   [z; xy] = [Dzw, Cz; Bw, A0] * [w; xu]
%      wdot = z
%
% with xy, xu now exogeneous outputs and inputs, respectively, and the
% evolution of the latent variable w considered the state. Note that this
% requires that the dimensions of z and w are equal. In other words: the
% Delta block must be square. Finally, balanced truncation is performed on
% the above alternate system to reduce the dimension of the new state w,
% i.e.:
%
%   w ~ T * wr
%
% with T an nz-by-rd matrix and Ti * T = I_{rd}.
% The Delta block is projected according to this projection matrix:
%
%   Deltar = Ti * Delta * T
%

%% Input validation
narginchk(1, 5);
nargoutchk(0, 2);
assert(isa(sys, 'LPVcore.lpvlfr'), '''sys'' must be an ''LPVcore.lpvlfr'' object');
if nargin <= 1 || isempty(rx) || isinf(rx)
    rx = sys.Nx;
end
if nargin <= 2 || isempty(rd) || isinf(rd)
    rd = size(sys.Delta, 1);
end
assert(isint(rd) && rd >= 0, ...
    '''rd'' must be empty or a non-negative integer');
assert(isint(rx) && rx >= 0, ...
    '''rx'' must be empty or a non-negative integer');
% Method
if nargin <= 3
    method = 'ltibalred';
end
assert(ismember(method, {'ltibalred', 'momentmatching', 'deltasvdred', 'deltabalred'}), ...
    'Unsupported reduction method ''%s'', method');
% Options
if nargin <= 4 || isempty(methodOpts)
    if ismember(method, 'ltibalred')
        if isMATLABReleaseOlderThan('R2023b')
            methodOpts = balredOptions;
        else
            methodOpts = struct('method', 'truncate');
        end
    end
    if ismember(method, 'deltabalred')
        methodOpts = balredOptions;
    end
    if ismember(method, 'momentmatching')
        methodOpts = struct('mode', 'T', 'verbose', true);
    end
end
if ismember(method, 'ltibalred')
    assert(isa(methodOpts, 'ltioptions.balred') ...
        || isstruct(methodOpts), ...
        '''methodOpts'' must be a structure or ''balredOptions'' instance for ''method''=''%s''', method);
    if isMATLABReleaseOlderThan('R2023b')
        assert(isa(methodOpts, 'ltioptions.balred'), ...
            '''methodOpts'' must be a ''balredOptions'' on MATLAB verions older than R2023b');
    end
end
if ismember(method, 'deltabalred')
    assert(isa(methodOpts, 'ltioptions.balred'), ...
        '''methodOpts'' must be an instance of ''balredOptions'' for ''method''=''%s''', method);
end


%% Reduction
if strcmp(method, 'ltibalred')
    G = sys.G;
    if isa(methodOpts, 'ltioptions.balred')
        [Gr, info] = balred(G, rx, methodOpts);
    else
        R = reducespec(G, 'balanced');
        R = process(R);
        [Gr, info] = getrom(R, Order=rx, Method=methodOpts.method);
        % Add fields from R to info structure
        % The fields added are the fields in the info structure returned by
        % the BALRED command. In addition, the info structure will also
        % contain the fields "Pl" and "Pr" returned by the GETROM command.
        info.HSV = R.Sigma;
        info.ErrorBound = R.Error;
        info.Rr = R.Lr;
        info.Ro = R.Lo;
        info.Regularization = R.Regularization;
    end
    sysr = sys;
    sysr.G = Gr;
elseif strcmp(method, 'momentmatching')
    verbose = getfielddef(methodOpts, 'verbose', true);
    mode = getfielddef(methodOpts, 'mode', 'T');
    % Loop over number of moments to match
    for N=1:rx
        if verbose; tic; fprintf('Calling LPVMMRED with N = %i... ', N); end
        sysr_candidate = lpvmmred(sys, N, mode);
        if verbose; toc; fprintf('\tResulting Nx: %i\t(max: %i)\n', ...
                sysr_candidate.Nx, rx); end
        if sysr_candidate.Nx <= rx
            % State dimension constraint not violated: update ROM
            sysr = sysr_candidate;
        else
            % State dimension constraint violated: stop search
            N = N - 1; %#ok<FXSET>
            if N > 0
                if verbose
                    fprintf('Stopping iterative search since Nx exceeds rx.\nFinal ROM dimension: %i\n', sysr.Nx);
                end
            else
                error('No reduced-order model found without exceeding rx.\nTry again with rx >= %i or use a different method.\n', sysr_candidate.Nx);
            end
            break;
        end
    end
    info = struct();
    if isdt(sys)
        info.NumStepsMatched = N;
    end
elseif strcmp(method, 'deltasvdred')
    assert(isa(sys, 'LPVcore.lpvss'), '''sys'' must be an ''LPVcore.lpvss'' object for method ''svddeltared''');
    % Find singular values
    [~, ~, DeltaSingularValues] = lpvss2lfr(sys.A, sys.B, sys.C, sys.D, sys.Ts, 0);
    info = struct('DeltaSingularValues', DeltaSingularValues);
    % Based on singular values, determine threshold
    threshold = DeltaSingularValues(rd) - eps;
    [Deltar, Gr] = lpvss2lfr(sys.A, sys.B, sys.C, sys.D, sys.Ts, threshold);
    sysr = LPVcore.lpvlfr(Deltar, Gr);
    sysr = LPVcore.copySignalProperties(sysr, sys, 'io');
elseif strcmp(method, 'deltabalred')
    assert(issquare(sys.Delta), '''sys'' must have a square Delta block for method ''deltabalred''');
    Delta = sys.Delta;
    Dzw = sys.Dzw;
    Dyu = sys.Dyu;
    Dyw = sys.Dyw;
    Dzu = sys.Dzu;
    Cz = sys.Cz;
    Cy = sys.Cy;
    Bw = sys.Bw;
    Bu = sys.Bu;
    A0 = sys.A0;
    S = ss(Dzw, Cz, Bw, A0);
    [~, HSV, T, Ti] = balreal(S);
    info.DeltaHankelSingularValues = HSV;
    info.T = T;
    info.Ti = Ti;
    T = T(:, 1:rd);
    Ti = Ti(1:rd, :);
    Dzw_r = Ti * Dzw * T;
    Dyu_r = Dyu;
    Dyw_r = Dyw * T;
    Dzu_r = Ti * Dzu;
    Cz_r = Ti * Cz;
    Cy_r = Cy;
    Bw_r = Bw * T;
    Bu_r = Bu;
    A0_r = A0;
    G_r = ss(A0_r, [Bw_r, Bu_r], [Cz_r; Cy_r], ...
        [Dzw_r, Dzu_r; Dyw_r, Dyu_r], sys.Ts);
    Delta_r = Ti * Delta * T;
    sysr = LPVcore.lpvlfr(Delta_r, G_r);
    sysr = LPVcore.copySignalProperties(sysr, sys, 'io');
end

end



==> anc/Code1705/LPVcorev010/src/reduction/lpvobliquered.m <==
function [sysr, info] = lpvobliquered(sys, rx, opts)
%LPVOBLIQUERED Model order reduction by parameter-varying oblique
%projection
%
% This function implements the LPV model reduction technique proposed in:
%
%   [1] "LPV Model Order Reduction by Parameter-Varying Oblique Projection"
%       by J. Theis, P. Seiler and H. Werner (2018)
%
% Syntax:
%   sysr = lpvobliquered(sys, rx)
%   sysr = lpvobliquered(sys, rx, opts)
%   [sysr, info] = lpvobliquered(__)
%
% Inputs:
%   sys: LPVGRIDSS object containing frozen models and their corresponding
%       operating points. The reduction reduces separately each frozen
%       model in a coherent manner, such that the returned reduced-order
%       frozen models can be interpolated in the same way as sys (e.g.,
%       through piecewise-linear interpolation).
%   rx: integer denoting the reduction order.
%   opts: options structure:
%       'Verbose': command line output level. 0 = no output (default). 1 =
%           output.
%

%% Input validation
narginchk(2, 3);
nargoutchk(0, 2);
assert(isa(sys, 'LPVcore.lpvgridss'), '''sys'' must be an ''LPVcore.lpvgridss'' object');
assert(isint(rx) && rx > 0, '''rx'' must be a positive integer');
if nargin <= 2
    % TODO: expand
    opts = struct();
end
assert(isstruct(opts), '''opts'' must be a structure');
verbose = getfielddef(opts, 'Verbose', 0);

%% Algorithm 1 of [1]
% Number of local models
nx = sys.Nx;
nz = rx;  % rx is renamed as nz to stay consistent with [1]
ng = numel(sys.ModelArray(1, 1, :));
Lc = NaN(nx, nx, ng);
Lo = NaN(nx, nx, ng);
Qbar = NaN(nx, nz);
HSV = NaN(nx, ng);

% Loop over local models
for k=1:ng
    if verbose >= 1; fprintf('Finding Gramians of local model %i / %i\n', k, ng); end
    Lc(:, :, k) = lyapchol(sys.A(:, :, k), sys.B(:, :, k)).';
    Lo(:, :, k) = lyapchol(sys.A(:, :, k).', sys.C(:, :, k).').';
    [U, Sigma, ~] = svd(Lc(:, :, k).' * Lo(:, :, k));
    HSV(:, k) = diag(Sigma);
    [Ubar, ~, ~] = svd(Lc(:, :, k) * U(:, 1:nz));
    Qbar(:, 1+nz*(k-1):(nz*k)) = Ubar(:, 1:nz);
end

[Q, ~, ~] = svd(Qbar);
V = Q(:, 1:nz);

W = NaN(nx, nz, ng);
sysrarray = sys.ModelArray;

% Loop over local models
for k=1:ng
    if verbose >= 1; fprintf('Finding projection space of local model %i / %i\n', k, ng); end
    [Q, R] = qr(Lo(:, :, k).' * V);
    W(:, :, k) = Lo(:, :, k) * Q / (R.');
    Ared = W(:, :, k).' * sys.A(:, :, k) * V;
    Bred = W(:, :, k).' * sys.B(:, :, k);
    Cred = sys.C(:, :, k) * V;
    Dred = sys.D(:, :, k);
    sysrarray(:, :, k) = ss(Ared, Bred, Cred, Dred, sys.Ts);
end

info = struct('HSV', HSV);
sysr = LPVcore.lpvgridss(sysrarray, sys.SamplingGrid);

end



==> anc/Code1705/LPVcorev010/src/reduction/lpvpcared.m <==
function [sysr, mapping_fnc, info] = lpvpcared(sys, nrho, data)
%LPVPCARED PCA-based reduction of scheduling signal dimension for LPVLFR
% models [1]
%
% Reference:
%   This function implements the algorithm in Section 3 ("Parameter set
%   mapping") of:
%       [1] "Affine linear parameter-varying embedding of non-linear models with
%   improved accuracy and minimal overbounding" by A. Sadeghzadeh, B.
%   Sharif and R. Toth (IET Control Theory & Applications, 2021)
%
% Syntax:
%   sysr = lpvpcared(sys, nrho, data)
%   [sysr, mapping_fnc, info] = __
%   TODO: show singular value plot if called without output arguments
%
% Inputs:
%   sys: original model (LPVLFR object)
%   nrho: dimension of reduced scheduling signal
%   data: simulation data specified as one of the following:
%         1) LPVIDDATA object with scheduling-output-input data. Only the
%           scheduling data is used.
%         2) An N-by-np numeric matrix with N the number of time samples
%           and np the number of scheduling signals.
%
% Outputs:
%   sysr: model with reduced scheduling signal dimension (LPVCORE.LPVSS object)
%   mapping_fnc: function handle that maps a scheduling signal
%       trajectory from the original model 'sys' to the reduced-complexity
%       model 'sysr'. Example usage:
%           >> [sysr, mapping_fnc] = lpvpcared(sys, 1, data)
%           >> alpha = randn(N, 10)         % Original scheduling signal
%           >> rho = mapping_fnc(alpha)     % Reduced scheduling signal
%           >> lsim(sys, alpha, ...)        % Simulate original model
%           >> lsim(sysr, rho, ...)         % Simulate reduced model
%   info: struct containing the following fields:
%       'DataMatrixSingularValues': singular values of the data matrix
%           constructed from the 'data' input argument.
%       'eta': accuracy index (16). A lower value indicates a better match
%           between the data matrix of the original model and reduced model.
%
% Algorithm: consult [1, Section 3] for algorithmic details. Here, a basic
% overview is provided:
%
%   The algorithm approximates an LPVLFR model by an LPVCORE.LPVSS model with
%   a reduced scheduling signal dimension. The basic procedure underlying
%   the technique is a data-driven projection of the scheduling signals to 
%   a lower-dimensional subspace.
%
%   The projection is determined from a data matrix constructed of
%   trajectories of state-space coefficients of the original model.
%
%       L(alpha(t)) = [A(alpha(t)), B(alpha(t));
%                      C(alpha(t)), D(alpha(t))]       (12)
%
%   Note that A, B, C, D are not necessarily affine function of alpha(t).
%   In fact, when the model is an LPVLFR object with Dzw ~= 0, they are
%   rational functions.
%
%       Gamma(alpha(t)) = vec(L(alpha(t))
%
%           with vec denoting row-wise vectorization
%
%       Pi_alpha = [Gamma(alpha(t1)), ..., Gamma(alpha(tN))]
%
%           with N the number of time domain samples.
%

% TODO: add support for non-static dependence
assert(isa(sys, 'LPVcore.lpvlfr'), '''sys'' must be an ''LPVcore.lpvlfr'' object');
assert(hasStaticSchedulingDependence(sys), ...
    '''sys'' must have static dependence on the scheduling signal');

nx = sys.Nx;
ny = sys.Ny;
nu = sys.Nu;

if isa(data, 'lpviddata')
    alpha = data.p;
else
    assert(isnumeric(data) && ismatrix(data), ...
        '''data'' must be an ''lpviddata'' object or a numeric matrix');
    alpha = data;
end

Pi_alpha = create_Pi(alpha, sys);

% Normalize Phi_alpha by subtracting mean
Pi_alpha_mean = mean(Pi_alpha, 2);
Pi_alpha_std = std(Pi_alpha, 0, 2);
% Replace 0 in vector of std deviations by eps to avoid division by 0
Pi_alpha_std(Pi_alpha_std == 0) = eps;
% Normalization function calligraphic N (19) and its inverse
Ncal = @(x) (x - Pi_alpha_mean) ./ Pi_alpha_std;
Ncal_inv = @(x) Pi_alpha_std .* x + Pi_alpha_mean;

Pi_alpha_bar = Ncal(Pi_alpha);

[U, S, ~] = svd(Pi_alpha_bar, 'econ', 'vector');

Urho = U(:, 1:nrho);

% Extract constant part from Phi_alpha_mean
L0_ = reshape(Pi_alpha_mean, nx+ny, nx+nu);
A = L0_(1:nx, 1:nx);
B = L0_(1:nx, nx+1:end);
C = L0_(nx+1:end, 1:nx);
D = L0_(nx+1:end, nx+1:end);
% Each column in Urho corresponds to the state-space coefficients of a
% reduced scheduling signal as can be seen from (23).
for i=1:nrho
    Gammarho_ = Pi_alpha_std .* Urho(:, i);
    Lrho_ = reshape(Gammarho_, nx+ny, nx+nu);  % [A, B; C, D]
    A_ = Lrho_(1:nx, 1:nx);
    B_ = Lrho_(1:nx, nx+1:end);
    C_ = Lrho_(nx+1:end, 1:nx);
    D_ = Lrho_(nx+1:end, nx+1:end);
    rhoi = preal(sprintf('rho(%i)', i), sys.SchedulingTimeMap.Domain);
    A = A + A_ * rhoi; B = B + B_ * rhoi;
    C = C + C_ * rhoi; D = D + D_ * rhoi;
end
sysr = LPVcore.lpvss(A, B, C, D, sys.Ts);
sysr = LPVcore.copySignalProperties(sysr, sys, 'full');

mapping_fnc = @(p) (Urho.' * Ncal(create_Pi(p, sys))).';  % (22)
rho = mapping_fnc(alpha);

Pi_rho = Ncal_inv(Urho * rho.');
W = diag(1 ./ (Pi_alpha_std));

eta = norm(W * (Pi_alpha - Pi_rho), 'fro');  % (16)

info = struct('eta', eta, ...
    'DataMatrixSingularValues', S);

end

function Pi = create_Pi(p, sys)
    N = size(p, 1);
    nz = size(sys.Delta, 2);

    % The calculation for LPVSS and LPVLFR differs to avoid loss of
    % precision if LPVSS state-space coefficient values are calculated from
    % an LPVLFR representation (involves SVD with possible truncations)
    if isa(sys, 'LPVcore.lpvss')
        A = sys.A; B = sys.B;
        C = sys.C; D = sys.D;

        L = [A, B; C, D];

        L_ = feval(L, p);
        Pi = reshape(L_, [], N);
    else
        A0 = sys.A0; Bw  = sys.Bw;  Bu  = sys.Bu;
        Cz = sys.Cz; Dzw = sys.Dzw; Dzu = sys.Dzu;
        Cy = sys.Cy; Dyw = sys.Dyw; Dyu = sys.Dyu;

        Delta_ = feval(sys.Delta, p);

        IDzwDelta = eye(nz) - pagemtimes(Dzw, Delta_);
        BwDelta   = pagemtimes(Bw,Delta_);
        DywDelta  = pagemtimes(Dyw, Delta_);

        BwDelta_IDzwDelta  = pagemrdivide(BwDelta,  IDzwDelta);
        DywDelta_IDzwDelta = pagemrdivide(DywDelta, IDzwDelta);

        A_ = A0  + pagemtimes(BwDelta_IDzwDelta,  Cz);
        B_ = Bu  + pagemtimes(BwDelta_IDzwDelta,  Dzu);
        C_ = Cy  + pagemtimes(DywDelta_IDzwDelta, Cz);
        D_ = Dyu + pagemtimes(DywDelta_IDzwDelta, Dzu);

        L_ = [A_, B_; C_, D_];
        Pi = reshape(L_, [], N);
    end
end



==> anc/Code1705/LPVcorev010/src/simulink/_Content_Types_.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Types xmlns="http://schemas.openxmlformats.org/package/2006/content-types">
  <Default ContentType="image/png" Extension="png"/>
  <Default ContentType="application/vnd.openxmlformats-package.relationships+xml" Extension="rels"/>
  <Default ContentType="image/svg+xml" Extension="svg"/>
  <Default ContentType="application/vnd.mathworks.simulink.mdl+xml" Extension="xml"/>
  <Override ContentType="application/vnd.openxmlformats-package.core-properties+xml" PartName="/metadata/coreProperties.xml"/>
  <Override ContentType="application/vnd.mathworks.package.coreProperties+xml" PartName="/metadata/mwcoreProperties.xml"/>
  <Override ContentType="application/vnd.mathworks.package.corePropertiesExtension+xml" PartName="/metadata/mwcorePropertiesExtension.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.configSet+xml" PartName="/simulink/configSet0.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.configSetInfo+xml" PartName="/simulink/configSetInfo.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.libraryBrowserRepository+xml" PartName="/simulink/libraryBrowser/slLibraryBrowser.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.mf0+xml" PartName="/simulink/modelDictionary.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.blockDiagram+xml" PartName="/simulink/windowsInfo.xml"/>
</Types>


==> anc/Code1705/LPVcorev010/src/simulink/metadata/coreProperties.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<cp:coreProperties xmlns:cp="http://schemas.openxmlformats.org/package/2006/metadata/core-properties" xmlns:dc="http://purl.org/dc/elements/1.1/" xmlns:dcmitype="http://purl.org/dc/dcmitype/" xmlns:dcterms="http://purl.org/dc/terms/" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance">
  <cp:category>library</cp:category>
  <dcterms:created xsi:type="dcterms:W3CDTF">2020-11-17T14:00:21Z</dcterms:created>
  <dc:creator>Patrick</dc:creator>
  <cp:lastModifiedBy>Patrick</cp:lastModifiedBy>
  <dcterms:modified xsi:type="dcterms:W3CDTF">2023-06-23T09:34:20Z</dcterms:modified>
  <cp:revision>7.2</cp:revision>
  <cp:version>R2020a</cp:version>
</cp:coreProperties>


==> anc/Code1705/LPVcorev010/src/simulink/metadata/mwcoreProperties.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<mwcoreProperties xmlns="http://schemas.mathworks.com/package/2012/coreProperties">
  <contentType>application/vnd.mathworks.simulink.model</contentType>
  <contentTypeFriendlyName>Simulink Model</contentTypeFriendlyName>
  <matlabRelease>R2020a</matlabRelease>
</mwcoreProperties>


==> anc/Code1705/LPVcorev010/src/simulink/metadata/mwcorePropertiesExtension.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<mwcoreProperties xmlns="http://schemas.mathworks.com/package/2014/corePropertiesExtension">
  <uuid>33146234-1f05-40fc-aca4-741ce12f0996</uuid>
</mwcoreProperties>


==> anc/Code1705/LPVcorev010/src/simulink/simulink/_rels/blockdiagram.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="slLibraryBrowser" Target="libraryBrowser/slLibraryBrowser.xml" Type="http://schemas.mathworks.com/simulink/2015/relationships/slLibraryBrowser"/>
  <Relationship Id="system_root" Target="systems/system_root.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
  <Relationship Id="windowsInfo" Target="windowsInfo.xml" Type="http://schemas.mathworks.com/simulinkModel/2019/relationships/windowsInfo"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/simulink/simulink/_rels/configSetInfo.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="configSet0" Target="configSet0.xml" Type="http://schemas.mathworks.com/simulink/2014/relationships/configSet"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/simulink/simulink/bddefaults.xml <==
<?xml version="1.0" encoding="utf-8"?>
<BlockDiagramDefaults>
  <SystemDefaults>
    <P Name="PaperOrientation">landscape</P>
    <P Name="PaperPositionMode">auto</P>
    <P Name="PaperType">usletter</P>
    <P Name="PaperUnits">inches</P>
    <P Name="TiledPaperMargins">[0.500000, 0.500000, 0.500000, 0.500000]</P>
    <P Name="TiledPageScale">1</P>
    <P Name="ShowPageBoundaries">off</P>
    <P Name="ModelBrowserVisibility">off</P>
    <P Name="ScreenColor">white</P>
    <P Name="ZoomFactor">100</P>
    <P Name="PortBlocksUseCompactNotation">off</P>
    <P Name="Open">off</P>
  </SystemDefaults>
  <BlockDefaults>
    <P Name="ForegroundColor">black</P>
    <P Name="BackgroundColor">white</P>
    <P Name="DropShadow">off</P>
    <P Name="NameLocation">bottom</P>
    <P Name="FontName">Helvetica</P>
    <P Name="FontSize">10</P>
    <P Name="FontWeight">normal</P>
    <P Name="FontAngle">normal</P>
    <P Name="ShowName">on</P>
    <P Name="HideAutomaticName">on</P>
    <P Name="BlockRotation">0</P>
    <P Name="BlockMirror">off</P>
  </BlockDefaults>
  <AnnotationDefaults>
    <P Name="HorizontalAlignment">left</P>
    <P Name="VerticalAlignment">top</P>
    <P Name="ForegroundColor">black</P>
    <P Name="BackgroundColor">white</P>
    <P Name="DropShadow">off</P>
    <P Name="FontName">Helvetica</P>
    <P Name="FontSize">10</P>
    <P Name="FontWeight">normal</P>
    <P Name="FontAngle">normal</P>
    <P Name="MarkupType">model</P>
    <P Name="UseDisplayTextAsClickCallback">off</P>
    <P Name="AnnotationType">note_annotation</P>
    <P Name="FixedHeight">off</P>
    <P Name="FixedWidth">off</P>
    <P Name="Interpreter">off</P>
  </AnnotationDefaults>
  <LineDefaults>
    <P Name="FontName">Helvetica</P>
    <P Name="FontSize">9</P>
    <P Name="FontWeight">normal</P>
    <P Name="FontAngle">normal</P>
  </LineDefaults>
  <MaskDefaults SelfModifiable="off">
    <Display IconFrame="on" IconOpaque="opaque" RunInitForIconRedraw="analyze" IconRotate="none" PortRotate="default" IconUnits="autoscale"/>
    <MaskParameter Evaluate="on" Tunable="on" NeverSave="off" Internal="off" ReadOnly="off" Enabled="on" Visible="on" ToolTip="on"/>
    <DialogControl>
      <ControlOptions Visible="on" Enabled="on" Row="new" HorizontalStretch="on" PromptLocation="top" Orientation="horizontal" Scale="linear" TextType="Plain Text" Expand="off" ShowFilter="on" ShowParameterName="on" WordWrap="on" AlignPrompts="off"/>
    </DialogControl>
  </MaskDefaults>
  <BlockParameterDefaults>
    <Block BlockType="SubSystem">
      <P Name="ShowPortLabels">FromPortIcon</P>
      <P Name="Permissions">ReadWrite</P>
      <P Name="PermitHierarchicalResolution">All</P>
      <P Name="TreatAsAtomicUnit">off</P>
      <P Name="MinAlgLoopOccurrences">off</P>
      <P Name="ScheduleAs">Sample time</P>
      <P Name="SystemSampleTime">-1</P>
      <P Name="RTWSystemCode">Auto</P>
      <P Name="RTWFcnNameOpts">Auto</P>
      <P Name="RTWFileNameOpts">Auto</P>
      <P Name="FunctionInterfaceSpec">void_void</P>
      <P Name="FunctionWithSeparateData">off</P>
      <P Name="MatchGraphicalInterface">off</P>
      <P Name="RTWMemSecFuncInitTerm">Inherit from model</P>
      <P Name="RTWMemSecFuncExecute">Inherit from model</P>
      <P Name="RTWMemSecDataConstants">Inherit from model</P>
      <P Name="RTWMemSecDataInternal">Inherit from model</P>
      <P Name="RTWMemSecDataParameters">Inherit from model</P>
      <P Name="SimViewingDevice">off</P>
      <P Name="DataTypeOverride">UseLocalSettings</P>
      <P Name="DataTypeOverrideAppliesTo">AllNumericTypes</P>
      <P Name="MinMaxOverflowLogging">UseLocalSettings</P>
      <P Name="Opaque">off</P>
      <P Name="RequestExecContextInheritance">off</P>
      <P Name="MaskHideContents">off</P>
      <P Name="SFBlockType">NONE</P>
      <P Name="Variant">off</P>
      <P Name="VariantControlMode">expression</P>
      <P Name="GeneratePreprocessorConditionals">off</P>
      <P Name="AllowZeroVariantControls">off</P>
      <P Name="PropagateVariantConditions">off</P>
      <P Name="TreatAsGroupedWhenPropagatingVariantConditions">on</P>
      <P Name="ContentPreviewEnabled">off</P>
      <P Name="IsWebBlock">off</P>
      <P Name="IsInjectorSS">off</P>
      <P Name="Latency">0</P>
      <P Name="AutoFrameSizeCalculation">off</P>
      <P Name="IsWebBlockPanel">off</P>
    </Block>
  </BlockParameterDefaults>
</BlockDiagramDefaults>


==> anc/Code1705/LPVcorev010/src/simulink/simulink/blockdiagram.xml <==
<?xml version="1.0" encoding="utf-8"?>
<ModelInformation Version="1.0">
  <Library>
    <P Name="SavedCharacterEncoding">UTF-8</P>
    <Object PropName="HDLParams" ObjectID="1" ClassName="slprops.hdlmdlprops">
      <Array PropName="mdlProps" Type="Cell" Dimension="1*2">
        <Cell Class="char">HDLSubsystem</Cell>
        <Cell Class="char">$bdroot</Cell>
      </Array>
    </Object>
    <P Name="LibraryType">BlockLibrary</P>
    <P Name="EnableAccessToBaseWorkspace">on</P>
    <P Name="SLXCompressionType">Normal</P>
    <P Name="ScopeRefreshTime">0.035000</P>
    <P Name="OverrideScopeRefreshTime">on</P>
    <P Name="FPTRunName">Run 1</P>
    <P Name="MaxMDLFileLineLength">120</P>
    <P Name="LastSavedArchitecture">maci64</P>
    <P Name="HideAutomaticNames">on</P>
    <ConfigManagerSettings>
      <P Name="ModifiedByFormat">%&lt;Auto&gt;</P>
      <P Name="ModifiedDateFormat">%&lt;Auto&gt;</P>
      <P Name="ModelVersionFormat">1.%&lt;AutoIncrement:0&gt;</P>
    </ConfigManagerSettings>
    <EditorSettings>
      <P Name="SampleTimeColors">off</P>
      <P Name="SampleTimeAnnotations">off</P>
      <P Name="LibraryLinkDisplay">disabled</P>
      <P Name="WideLines">off</P>
      <P Name="ShowLineDimensions">off</P>
      <P Name="ShowPortDataTypes">off</P>
      <P Name="ShowAllPropagatedSignalLabels">off</P>
      <P Name="PortDataTypeDisplayFormat">AliasTypeOnly</P>
      <P Name="ShowEditTimeErrors">on</P>
      <P Name="ShowEditTimeWarnings">on</P>
      <P Name="ShowEditTimeAdvisorChecks">off</P>
      <P Name="ShowPortUnits">off</P>
      <P Name="ShowDesignRanges">off</P>
      <P Name="ShowLoopsOnError">on</P>
      <P Name="IgnoreBidirectionalLines">off</P>
      <P Name="ShowStorageClass">off</P>
      <P Name="ShowTestPointIcons">on</P>
      <P Name="ShowSignalResolutionIcons">on</P>
      <P Name="ShowViewerIcons">on</P>
      <P Name="VariantCondition">off</P>
      <P Name="ShowLinearizationAnnotations">on</P>
      <P Name="ShowVisualizeInsertedRTB">on</P>
      <P Name="ShowMarkup">on</P>
      <P Name="BlockNameDataTip">off</P>
      <P Name="BlockParametersDataTip">off</P>
      <P Name="BlockDescriptionStringDataTip">off</P>
      <P Name="BlockVariantConditionDataTip">off</P>
      <P Name="BrowserShowLibraryLinks">off</P>
      <P Name="FunctionConnectors">off</P>
      <P Name="BrowserLookUnderMasks">off</P>
      <P Name="MultiThreadCoSim">on</P>
    </EditorSettings>
    <SimulationSettings>
      <P Name="SimulationMode">normal</P>
      <P Name="PauseTimes">5</P>
      <P Name="NumberOfSteps">1</P>
      <P Name="SnapshotBufferSize">10</P>
      <P Name="SnapshotInterval">10</P>
      <P Name="NumberOfLastSnapshots">0</P>
      <P Name="LinearizationMsg">none</P>
      <P Name="Profile">off</P>
      <P Name="ParamWorkspaceSource">MATLABWorkspace</P>
    </SimulationSettings>
    <ExternalMode>
      <P Name="ExtModeBatchMode">off</P>
      <P Name="ExtModeEnableFloating">on</P>
      <P Name="ExtModeTrigType">manual</P>
      <P Name="ExtModeTrigMode">normal</P>
      <P Name="ExtModeTrigPort">1</P>
      <P Name="ExtModeTrigElement">any</P>
      <P Name="ExtModeTrigDuration">1000</P>
      <P Name="ExtModeTrigDurationFloating">auto</P>
      <P Name="ExtModeTrigHoldOff">0</P>
      <P Name="ExtModeTrigDelay">0</P>
      <P Name="ExtModeTrigDirection">rising</P>
      <P Name="ExtModeTrigLevel">0</P>
      <P Name="ExtModeArchiveMode">off</P>
      <P Name="ExtModeAutoIncOneShot">off</P>
      <P Name="ExtModeIncDirWhenArm">off</P>
      <P Name="ExtModeAddSuffixToVar">off</P>
      <P Name="ExtModeWriteAllDataToWs">off</P>
      <P Name="ExtModeArmWhenConnect">on</P>
      <P Name="ExtModeSkipDownloadWhenConnect">off</P>
      <P Name="ExtModeLogAll">on</P>
      <P Name="ExtModeAutoUpdateStatusClock">on</P>
    </ExternalMode>
    <ModelReferenceSettings>
      <P Name="ShowModelReferenceBlockVersion">off</P>
      <P Name="ShowModelReferenceBlockIO">off</P>
      <P Name="OrderedModelArguments">on</P>
    </ModelReferenceSettings>
    <ConcurrentExecutionSettings>
      <P Name="ExplicitPartitioning">off</P>
    </ConcurrentExecutionSettings>
    <System Ref="system_root"/>
  </Library>
</ModelInformation>


==> anc/Code1705/LPVcorev010/src/simulink/simulink/configSet0.xml <==
<?xml version="1.0" encoding="utf-8"?>
<ConfigSet>
  <Object Version="20.0.1" ClassName="Simulink.ConfigSet">
    <P Name="DisabledProps" Class="double">[]</P>
    <P Name="Description"/>
    <Array PropName="Components" Type="Handle" Dimension="1*10">
      <Object ObjectID="2" Version="20.0.1" ClassName="Simulink.SolverCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="StartTime">0.0</P>
        <P Name="StopTime">10.0</P>
        <P Name="AbsTol">auto</P>
        <P Name="AutoScaleAbsTol">on</P>
        <P Name="FixedStep">auto</P>
        <P Name="InitialStep">auto</P>
        <P Name="MaxOrder">5</P>
        <P Name="ZcThreshold">auto</P>
        <P Name="ConsecutiveZCsStepRelTol">10*128*eps</P>
        <P Name="MaxConsecutiveZCs">1000</P>
        <P Name="ExtrapolationOrder">4</P>
        <P Name="NumberNewtonIterations">1</P>
        <P Name="MaxStep">auto</P>
        <P Name="MinStep">auto</P>
        <P Name="MaxConsecutiveMinStep">1</P>
        <P Name="RelTol">1e-3</P>
        <P Name="EnableMultiTasking">off</P>
        <P Name="ConcurrentTasks">off</P>
        <P Name="SolverName">VariableStepAuto</P>
        <P Name="SolverJacobianMethodControl">auto</P>
        <P Name="ShapePreserveControl">DisableAll</P>
        <P Name="ZeroCrossControl">UseLocalSettings</P>
        <P Name="ZeroCrossAlgorithm">Nonadaptive</P>
        <P Name="AlgebraicLoopSolver">TrustRegion</P>
        <P Name="SolverInfoToggleStatus">off</P>
        <P Name="IsAutoAppliedInSIP">off</P>
        <P Name="SolverResetMethod">Fast</P>
        <P Name="PositivePriorityOrder">off</P>
        <P Name="AutoInsertRateTranBlk">off</P>
        <P Name="SampleTimeConstraint">Unconstrained</P>
        <P Name="InsertRTBMode">Whenever possible</P>
        <P Name="SampleTimeProperty" Class="double">[]</P>
        <P Name="DecoupledContinuousIntegration">off</P>
        <P Name="MinimalZcImpactIntegration">off</P>
        <P Name="ODENIntegrationMethod">ode3</P>
      </Object>
      <Object ObjectID="3" Version="20.0.1" ClassName="Simulink.DataIOCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="Decimation">1</P>
        <P Name="ExternalInput">[t, u]</P>
        <P Name="FinalStateName">xFinal</P>
        <P Name="InitialState">xInitial</P>
        <P Name="LimitDataPoints">off</P>
        <P Name="MaxDataPoints">1000</P>
        <P Name="LoadExternalInput">off</P>
        <P Name="LoadInitialState">off</P>
        <P Name="SaveFinalState">off</P>
        <P Name="SaveOperatingPoint">off</P>
        <P Name="SaveFormat">Dataset</P>
        <P Name="SignalLoggingSaveFormat">Dataset</P>
        <P Name="SaveOutput">on</P>
        <P Name="SaveState">off</P>
        <P Name="SignalLogging">on</P>
        <P Name="DSMLogging">on</P>
        <P Name="InspectSignalLogs">off</P>
        <P Name="VisualizeSimOutput">on</P>
        <P Name="StreamToWorkspace">off</P>
        <P Name="StreamVariableName">streamout</P>
        <P Name="SaveTime">on</P>
        <P Name="ReturnWorkspaceOutputs">on</P>
        <P Name="StateSaveName">xout</P>
        <P Name="TimeSaveName">tout</P>
        <P Name="OutputSaveName">yout</P>
        <P Name="SignalLoggingName">logsout</P>
        <P Name="DSMLoggingName">dsmout</P>
        <P Name="OutputOption">RefineOutputTimes</P>
        <P Name="OutputTimes">[]</P>
        <P Name="ReturnWorkspaceOutputsName">out</P>
        <P Name="Refine">1</P>
        <P Name="LoggingToFile">off</P>
        <P Name="DatasetSignalFormat">timeseries</P>
        <P Name="LoggingFileName">out.mat</P>
        <P Name="LoggingIntervals">[-inf, inf]</P>
      </Object>
      <Object ObjectID="4" Version="20.0.1" ClassName="Simulink.OptimizationCC">
        <Array PropName="DisabledProps" Type="Cell" Dimension="1*9">
          <Cell Class="char">BooleansAsBitfields</Cell>
          <Cell Class="char">PassReuseOutputArgsAs</Cell>
          <Cell Class="char">PassReuseOutputArgsThreshold</Cell>
          <Cell Class="char">ZeroExternalMemoryAtStartup</Cell>
          <Cell Class="char">ZeroInternalMemoryAtStartup</Cell>
          <Cell Class="char">OptimizeModelRefInitCode</Cell>
          <Cell Class="char">NoFixptDivByZeroProtection</Cell>
          <Cell Class="char">UseSpecifiedMinMax</Cell>
          <Cell Class="char">EfficientTunableParamExpr</Cell>
        </Array>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="BlockReduction">on</P>
        <P Name="BooleanDataType">on</P>
        <P Name="ConditionallyExecuteInputs">on</P>
        <P Name="DefaultParameterBehavior">Tunable</P>
        <P Name="UseDivisionForNetSlopeComputation">off</P>
        <P Name="GainParamInheritBuiltInType">off</P>
        <P Name="UseFloatMulNetSlope">off</P>
        <P Name="DefaultUnderspecifiedDataType">double</P>
        <P Name="UseSpecifiedMinMax">off</P>
        <P Name="InlineInvariantSignals">off</P>
        <P Name="OptimizeBlockIOStorage">on</P>
        <P Name="BufferReuse">on</P>
        <P Name="EnhancedBackFolding">off</P>
        <P Name="CachingGlobalReferences">off</P>
        <P Name="GlobalBufferReuse">on</P>
        <P Name="StrengthReduction">off</P>
        <P Name="AdvancedOptControl"/>
        <P Name="ExpressionFolding">on</P>
        <P Name="BooleansAsBitfields">off</P>
        <P Name="BitfieldContainerType">uint_T</P>
        <P Name="BitwiseOrLogicalOp">Same as modeled</P>
        <P Name="EnableMemcpy">on</P>
        <P Name="MemcpyThreshold">64</P>
        <P Name="PassReuseOutputArgsAs">Structure reference</P>
        <P Name="PassReuseOutputArgsThreshold">12</P>
        <P Name="ExpressionDepthLimit">128</P>
        <P Name="LocalBlockOutputs">on</P>
        <P Name="RollThreshold">5</P>
        <P Name="StateBitsets">off</P>
        <P Name="DataBitsets">off</P>
        <P Name="ActiveStateOutputEnumStorageType">Native Integer</P>
        <P Name="ZeroExternalMemoryAtStartup">on</P>
        <P Name="ZeroInternalMemoryAtStartup">on</P>
        <P Name="InitFltsAndDblsToZero">off</P>
        <P Name="NoFixptDivByZeroProtection">off</P>
        <P Name="EfficientFloat2IntCast">off</P>
        <P Name="EfficientMapNaN2IntZero">on</P>
        <P Name="LifeSpan">auto</P>
        <P Name="MaxStackSize">Inherit from target</P>
        <P Name="BufferReusableBoundary">on</P>
        <P Name="SimCompilerOptimization">off</P>
        <P Name="AccelVerboseBuild">off</P>
        <P Name="OptimizeBlockOrder">off</P>
        <P Name="OptimizeDataStoreBuffers">on</P>
        <P Name="BusAssignmentInplaceUpdate">on</P>
        <P Name="DifferentSizesBufferReuse">off</P>
        <P Name="UseRowMajorAlgorithm">off</P>
        <P Name="OptimizationLevel">level2</P>
        <P Name="OptimizationPriority">Balanced</P>
        <P Name="OptimizationCustomize">on</P>
        <P Name="LabelGuidedReuse">off</P>
        <P Name="MultiThreadedLoops">off</P>
        <P Name="DenormalBehavior">GradualUnderflow</P>
        <P Name="EfficientTunableParamExpr">off</P>
      </Object>
      <Object ObjectID="5" Version="20.0.1" ClassName="Simulink.DebuggingCC">
        <Array PropName="DisabledProps" Type="Cell" Dimension="1*1">
          <Cell Class="char">UseOnlyExistingSharedCode</Cell>
        </Array>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="RTPrefix">error</P>
        <P Name="ConsistencyChecking">none</P>
        <P Name="ArrayBoundsChecking">none</P>
        <P Name="SignalInfNanChecking">none</P>
        <P Name="StringTruncationChecking">error</P>
        <P Name="SignalRangeChecking">none</P>
        <P Name="ReadBeforeWriteMsg">UseLocalSettings</P>
        <P Name="WriteAfterWriteMsg">UseLocalSettings</P>
        <P Name="WriteAfterReadMsg">UseLocalSettings</P>
        <P Name="AlgebraicLoopMsg">warning</P>
        <P Name="ArtificialAlgebraicLoopMsg">warning</P>
        <P Name="SaveWithDisabledLinksMsg">warning</P>
        <P Name="SaveWithParameterizedLinksMsg">warning</P>
        <P Name="CheckSSInitialOutputMsg">on</P>
        <P Name="UnderspecifiedInitializationDetection">Simplified</P>
        <P Name="MergeDetectMultiDrivingBlocksExec">error</P>
        <P Name="CheckExecutionContextPreStartOutputMsg">off</P>
        <P Name="SignalResolutionControl">UseLocalSettings</P>
        <P Name="BlockPriorityViolationMsg">warning</P>
        <P Name="MinStepSizeMsg">warning</P>
        <P Name="TimeAdjustmentMsg">none</P>
        <P Name="MaxConsecutiveZCsMsg">error</P>
        <P Name="MaskedZcDiagnostic">warning</P>
        <P Name="IgnoredZcDiagnostic">warning</P>
        <P Name="SolverPrmCheckMsg">none</P>
        <P Name="InheritedTsInSrcMsg">warning</P>
        <P Name="MultiTaskDSMMsg">error</P>
        <P Name="MultiTaskCondExecSysMsg">error</P>
        <P Name="MultiTaskRateTransMsg">error</P>
        <P Name="SingleTaskRateTransMsg">none</P>
        <P Name="TasksWithSamePriorityMsg">warning</P>
        <P Name="ExportedTasksRateTransMsg">none</P>
        <P Name="SigSpecEnsureSampleTimeMsg">warning</P>
        <P Name="CheckMatrixSingularityMsg">none</P>
        <P Name="IntegerOverflowMsg">warning</P>
        <P Name="Int32ToFloatConvMsg">warning</P>
        <P Name="ParameterDowncastMsg">error</P>
        <P Name="ParameterOverflowMsg">error</P>
        <P Name="ParameterUnderflowMsg">none</P>
        <P Name="ParameterPrecisionLossMsg">warning</P>
        <P Name="ParameterTunabilityLossMsg">warning</P>
        <P Name="FixptConstUnderflowMsg">none</P>
        <P Name="FixptConstOverflowMsg">none</P>
        <P Name="FixptConstPrecisionLossMsg">none</P>
        <P Name="UnderSpecifiedDataTypeMsg">none</P>
        <P Name="UnnecessaryDatatypeConvMsg">none</P>
        <P Name="VectorMatrixConversionMsg">none</P>
        <P Name="FcnCallInpInsideContextMsg">error</P>
        <P Name="SignalLabelMismatchMsg">none</P>
        <P Name="UnconnectedInputMsg">warning</P>
        <P Name="UnconnectedOutputMsg">warning</P>
        <P Name="UnconnectedLineMsg">warning</P>
        <P Name="UseOnlyExistingSharedCode">error</P>
        <P Name="SFcnCompatibilityMsg">none</P>
        <P Name="FrameProcessingCompatibilityMsg">error</P>
        <P Name="UniqueDataStoreMsg">none</P>
        <P Name="BusObjectLabelMismatch">warning</P>
        <P Name="RootOutportRequireBusObject">warning</P>
        <P Name="AssertControl">UseLocalSettings</P>
        <P Name="AllowSymbolicDim">on</P>
        <P Name="RowMajorDimensionSupport">off</P>
        <P Name="ModelReferenceIOMsg">none</P>
        <P Name="ModelReferenceMultiInstanceNormalModeStructChecksumCheck">error</P>
        <P Name="ModelReferenceVersionMismatchMessage">none</P>
        <P Name="ModelReferenceIOMismatchMessage">none</P>
        <P Name="UnknownTsInhSupMsg">warning</P>
        <P Name="ModelReferenceDataLoggingMessage">warning</P>
        <P Name="ModelReferenceSymbolNameMessage">warning</P>
        <P Name="ModelReferenceExtraNoncontSigs">error</P>
        <P Name="StateNameClashWarn">none</P>
        <P Name="OperatingPointInterfaceChecksumMismatchMsg">warning</P>
        <P Name="NonCurrentReleaseOperatingPointMsg">error</P>
        <P Name="PregeneratedLibrarySubsystemCodeDiagnostic">warning</P>
        <P Name="MatchCodeGenerationContextForUpdateDiagram">none</P>
        <P Name="InitInArrayFormatMsg">warning</P>
        <P Name="StrictBusMsg">ErrorLevel1</P>
        <P Name="BusNameAdapt">WarnAndRepair</P>
        <P Name="NonBusSignalsTreatedAsBus">none</P>
        <P Name="SymbolicDimMinMaxWarning">warning</P>
        <P Name="LossOfSymbolicDimsSimulationWarning">warning</P>
        <P Name="LossOfSymbolicDimsCodeGenerationWarning">error</P>
        <P Name="SymbolicDimsDataTypeCodeGenerationDiagnostic">error</P>
        <P Name="BlockIODiagnostic">none</P>
        <P Name="SFUnusedDataAndEventsDiag">warning</P>
        <P Name="SFUnexpectedBacktrackingDiag">error</P>
        <P Name="SFInvalidInputDataAccessInChartInitDiag">warning</P>
        <P Name="SFNoUnconditionalDefaultTransitionDiag">error</P>
        <P Name="SFTransitionOutsideNaturalParentDiag">warning</P>
        <P Name="SFUnreachableExecutionPathDiag">warning</P>
        <P Name="SFUndirectedBroadcastEventsDiag">warning</P>
        <P Name="SFTransitionActionBeforeConditionDiag">warning</P>
        <P Name="SFOutputUsedAsStateInMooreChartDiag">error</P>
        <P Name="SFTemporalDelaySmallerThanSampleTimeDiag">warning</P>
        <P Name="SFSelfTransitionDiag">warning</P>
        <P Name="SFExecutionAtInitializationDiag">warning</P>
        <P Name="IntegerSaturationMsg">warning</P>
        <P Name="AllowedUnitSystems">all</P>
        <P Name="UnitsInconsistencyMsg">warning</P>
        <P Name="AllowAutomaticUnitConversions">on</P>
        <P Name="RCSCRenamedMsg">warning</P>
        <P Name="RCSCObservableMsg">warning</P>
        <P Name="ForceCombineOutputUpdateInSim">off</P>
        <P Name="UnitDatabase"/>
        <P Name="UnderSpecifiedDimensionMsg">none</P>
        <P Name="DebugExecutionForFMUViaOutOfProcess">off</P>
        <P Name="ArithmeticOperatorsInVariantConditions">error</P>
      </Object>
      <Object ObjectID="6" Version="20.0.1" ClassName="Simulink.HardwareCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="ProdBitPerChar">8</P>
        <P Name="ProdBitPerShort">16</P>
        <P Name="ProdBitPerInt">32</P>
        <P Name="ProdBitPerLong">32</P>
        <P Name="ProdBitPerLongLong">64</P>
        <P Name="ProdBitPerFloat">32</P>
        <P Name="ProdBitPerDouble">64</P>
        <P Name="ProdBitPerPointer">64</P>
        <P Name="ProdBitPerSizeT">64</P>
        <P Name="ProdBitPerPtrDiffT">64</P>
        <P Name="ProdLargestAtomicInteger">Char</P>
        <P Name="ProdLargestAtomicFloat">Float</P>
        <P Name="ProdIntDivRoundTo">Zero</P>
        <P Name="ProdEndianess">LittleEndian</P>
        <P Name="ProdWordSize">64</P>
        <P Name="ProdShiftRightIntArith">on</P>
        <P Name="ProdLongLongMode">off</P>
        <P Name="ProdHWDeviceType">Intel-&gt;x86-64 (Windows64)</P>
        <P Name="TargetBitPerChar">8</P>
        <P Name="TargetBitPerShort">16</P>
        <P Name="TargetBitPerInt">32</P>
        <P Name="TargetBitPerLong">32</P>
        <P Name="TargetBitPerLongLong">64</P>
        <P Name="TargetBitPerFloat">32</P>
        <P Name="TargetBitPerDouble">64</P>
        <P Name="TargetBitPerPointer">32</P>
        <P Name="TargetBitPerSizeT">32</P>
        <P Name="TargetBitPerPtrDiffT">32</P>
        <P Name="TargetLargestAtomicInteger">Char</P>
        <P Name="TargetLargestAtomicFloat">None</P>
        <P Name="TargetShiftRightIntArith">on</P>
        <P Name="TargetLongLongMode">off</P>
        <P Name="TargetIntDivRoundTo">Undefined</P>
        <P Name="TargetEndianess">Unspecified</P>
        <P Name="TargetWordSize">32</P>
        <P Name="TargetPreprocMaxBitsSint">32</P>
        <P Name="TargetPreprocMaxBitsUint">32</P>
        <P Name="TargetHWDeviceType">Specified</P>
        <P Name="TargetUnknown">off</P>
        <P Name="ProdEqTarget">on</P>
        <P Name="UseEmbeddedCoderFeatures">on</P>
        <P Name="UseSimulinkCoderFeatures">on</P>
        <P Name="HardwareBoardFeatureSet">EmbeddedCoderHSP</P>
      </Object>
      <Object ObjectID="7" Version="20.0.1" ClassName="Simulink.ModelReferenceCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="UpdateModelReferenceTargets">IfOutOfDateOrStructuralChange</P>
        <P Name="EnableRefExpFcnMdlSchedulingChecks">on</P>
        <P Name="CheckModelReferenceTargetMessage">error</P>
        <P Name="EnableParallelModelReferenceBuilds">off</P>
        <P Name="ParallelModelReferenceErrorOnInvalidPool">on</P>
        <P Name="ParallelModelReferenceMATLABWorkerInit">None</P>
        <P Name="ModelReferenceNumInstancesAllowed">Multi</P>
        <P Name="PropagateVarSize">Infer from blocks in model</P>
        <P Name="ModelDependencies"/>
        <P Name="ModelReferencePassRootInputsByReference">on</P>
        <P Name="ModelReferenceMinAlgLoopOccurrences">off</P>
        <P Name="PropagateSignalLabelsOutOfModel">on</P>
        <P Name="SupportModelReferenceSimTargetCustomCode">off</P>
      </Object>
      <Object ObjectID="8" Version="20.0.1" ClassName="Simulink.SFSimCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="SimCustomSourceCode"/>
        <P Name="SimCustomHeaderCode"/>
        <P Name="SimCustomInitializer"/>
        <P Name="SimCustomTerminator"/>
        <P Name="SimReservedNameArray" Class="double">[]</P>
        <P Name="SimUserSources"/>
        <P Name="SimUserIncludeDirs"/>
        <P Name="SimUserLibraries"/>
        <P Name="SimUserDefines"/>
        <P Name="SimCustomCompilerFlags"/>
        <P Name="SimCustomLinkerFlags"/>
        <P Name="SFSimEcho">on</P>
        <P Name="SimCtrlC">on</P>
        <P Name="SimIntegrity">on</P>
        <P Name="SimUseLocalCustomCode">on</P>
        <P Name="SimParseCustomCode">on</P>
        <P Name="SimAnalyzeCustomCode">off</P>
        <P Name="SimGenImportedTypeDefs">off</P>
        <P Name="ModelFunctionsGlobalVisibility">on</P>
        <P Name="CompileTimeRecursionLimit">50</P>
        <P Name="EnableRuntimeRecursion">on</P>
        <P Name="MATLABDynamicMemAlloc">on</P>
        <P Name="MATLABDynamicMemAllocThreshold">65536</P>
        <P Name="CustomCodeFunctionArrayLayout" Class="double">[]</P>
        <P Name="DefaultCustomCodeFunctionArrayLayout">NotSpecified</P>
        <P Name="CustomCodeUndefinedFunction">FilterOut</P>
      </Object>
      <Object BackupClass="Simulink.RTWCC" ObjectID="9" Version="20.0.1" ClassName="Simulink.RTWCC">
        <Array PropName="DisabledProps" Type="Cell" Dimension="1*16">
          <Cell Class="char">IncludeHyperlinkInReport</Cell>
          <Cell Class="char">GenerateTraceInfo</Cell>
          <Cell Class="char">GenerateTraceReport</Cell>
          <Cell Class="char">GenerateTraceReportSl</Cell>
          <Cell Class="char">GenerateTraceReportSf</Cell>
          <Cell Class="char">GenerateTraceReportEml</Cell>
          <Cell Class="char">PortableWordSizes</Cell>
          <Cell Class="char">GenerateWebview</Cell>
          <Cell Class="char">GenerateCodeMetricsReport</Cell>
          <Cell Class="char">GenerateCodeReplacementReport</Cell>
          <Cell Class="char">GenerateMissedCodeReplacementReport</Cell>
          <Cell Class="char">GenerateErtSFunction</Cell>
          <Cell Class="char">CreateSILPILBlock</Cell>
          <Cell Class="char">CodeProfilingInstrumentation</Cell>
          <Cell Class="char">CodeStackProfiling</Cell>
          <Cell Class="char">EmbeddedCoderDictionary</Cell>
        </Array>
        <P Name="Description"/>
        <P Name="SystemTargetFile">grt.tlc</P>
        <P Name="HardwareBoard">None</P>
        <P Name="ShowCustomHardwareApp">off</P>
        <P Name="ShowEmbeddedHardwareApp">off</P>
        <P Name="TLCOptions"/>
        <P Name="GenCodeOnly">off</P>
        <P Name="MakeCommand">make_rtw</P>
        <P Name="GenerateMakefile">on</P>
        <P Name="PackageGeneratedCodeAndArtifacts">off</P>
        <P Name="PackageName"/>
        <P Name="TemplateMakefile">grt_default_tmf</P>
        <P Name="PostCodeGenCommand"/>
        <P Name="GenerateReport">off</P>
        <P Name="RTWVerbose">on</P>
        <P Name="RetainRTWFile">off</P>
        <P Name="RTWBuildHooks" Class="double">[]</P>
        <P Name="ProfileTLC">off</P>
        <P Name="TLCDebug">off</P>
        <P Name="TLCCoverage">off</P>
        <P Name="TLCAssert">off</P>
        <P Name="RTWUseLocalCustomCode">on</P>
        <P Name="RTWUseSimCustomCode">off</P>
        <P Name="CustomSourceCode"/>
        <P Name="CustomHeaderCode"/>
        <P Name="CustomInclude"/>
        <P Name="CustomSource"/>
        <P Name="CustomLibrary"/>
        <P Name="CustomDefine"/>
        <P Name="CustomBLASCallback"/>
        <P Name="CustomLAPACKCallback"/>
        <P Name="CustomFFTCallback"/>
        <P Name="CustomInitializer"/>
        <P Name="CustomTerminator"/>
        <P Name="Toolchain">Automatically locate an installed toolchain</P>
        <P Name="BuildConfiguration">Faster Builds</P>
        <P Name="CustomToolchainOptions" Class="double">[]</P>
        <P Name="IncludeHyperlinkInReport">off</P>
        <P Name="LaunchReport">off</P>
        <P Name="PortableWordSizes">off</P>
        <P Name="CreateSILPILBlock">None</P>
        <P Name="CodeExecutionProfiling">off</P>
        <P Name="CodeExecutionProfileVariable">executionProfile</P>
        <P Name="CodeProfilingSaveOptions">SummaryOnly</P>
        <P Name="CodeProfilingInstrumentation">off</P>
        <P Name="SILDebugging">off</P>
        <P Name="TargetLang">C</P>
        <P Name="IncludeBusHierarchyInRTWFileBlockHierarchyMap">off</P>
        <P Name="GenerateTraceInfo">off</P>
        <P Name="GenerateTraceReport">off</P>
        <P Name="GenerateTraceReportSl">off</P>
        <P Name="GenerateTraceReportSf">off</P>
        <P Name="GenerateTraceReportEml">off</P>
        <P Name="GenerateWebview">off</P>
        <P Name="GenerateCodeMetricsReport">off</P>
        <P Name="GenerateCodeReplacementReport">off</P>
        <P Name="GenerateMissedCodeReplacementReport">off</P>
        <P Name="RTWCompilerOptimization">off</P>
        <P Name="ObjectivePriorities" Class="double">[]</P>
        <P Name="RTWCustomCompilerOptimizations"/>
        <P Name="CheckMdlBeforeBuild">Off</P>
        <P Name="SharedConstantsCachingThreshold">1024</P>
        <Array PropName="Components" Type="Handle" Dimension="1*2">
          <Object ObjectID="10" Version="20.0.1" ClassName="Simulink.CodeAppCC">
            <Array PropName="DisabledProps" Type="Cell" Dimension="1*28">
              <Cell Class="char">IgnoreCustomStorageClasses</Cell>
              <Cell Class="char">IgnoreTestpoints</Cell>
              <Cell Class="char">BlockCommentType</Cell>
              <Cell Class="char">InsertBlockDesc</Cell>
              <Cell Class="char">InsertPolySpaceComments</Cell>
              <Cell Class="char">SFDataObjDesc</Cell>
              <Cell Class="char">MATLABFcnDesc</Cell>
              <Cell Class="char">SimulinkDataObjDesc</Cell>
              <Cell Class="char">DefineNamingRule</Cell>
              <Cell Class="char">SignalNamingRule</Cell>
              <Cell Class="char">ParamNamingRule</Cell>
              <Cell Class="char">InternalIdentifier</Cell>
              <Cell Class="char">InlinedPrmAccess</Cell>
              <Cell Class="char">CustomSymbolStr</Cell>
              <Cell Class="char">CustomSymbolStrGlobalVar</Cell>
              <Cell Class="char">CustomSymbolStrType</Cell>
              <Cell Class="char">CustomSymbolStrField</Cell>
              <Cell Class="char">CustomSymbolStrFcn</Cell>
              <Cell Class="char">CustomSymbolStrModelFcn</Cell>
              <Cell Class="char">CustomSymbolStrFcnArg</Cell>
              <Cell Class="char">CustomSymbolStrBlkIO</Cell>
              <Cell Class="char">CustomSymbolStrTmpVar</Cell>
              <Cell Class="char">CustomSymbolStrMacro</Cell>
              <Cell Class="char">CustomSymbolStrUtil</Cell>
              <Cell Class="char">CustomSymbolStrEmxType</Cell>
              <Cell Class="char">CustomSymbolStrEmxFcn</Cell>
              <Cell Class="char">CustomUserTokenString</Cell>
              <Cell Class="char">ReqsInCode</Cell>
            </Array>
            <P Name="Description"/>
            <P Name="Components" Class="double">[]</P>
            <P Name="Comment"/>
            <P Name="ForceParamTrailComments">off</P>
            <P Name="GenerateComments">on</P>
            <P Name="CommentStyle">Auto</P>
            <P Name="IgnoreCustomStorageClasses">on</P>
            <P Name="IgnoreTestpoints">off</P>
            <P Name="MaxIdLength">31</P>
            <P Name="PreserveName">off</P>
            <P Name="PreserveNameWithParent">off</P>
            <P Name="ShowEliminatedStatement">off</P>
            <P Name="OperatorAnnotations">off</P>
            <P Name="SimulinkDataObjDesc">off</P>
            <P Name="SFDataObjDesc">off</P>
            <P Name="MATLABFcnDesc">off</P>
            <P Name="MangleLength">1</P>
            <P Name="SharedChecksumLength">8</P>
            <P Name="CustomSymbolStrGlobalVar">$R$N$M</P>
            <P Name="CustomSymbolStrType">$N$R$M_T</P>
            <P Name="CustomSymbolStrField">$N$M</P>
            <P Name="CustomSymbolStrFcn">$R$N$M$F</P>
            <P Name="CustomSymbolStrModelFcn">$R$N</P>
            <P Name="CustomSymbolStrFcnArg">rt$I$N$M</P>
            <P Name="CustomSymbolStrBlkIO">rtb_$N$M</P>
            <P Name="CustomSymbolStrTmpVar">$N$M</P>
            <P Name="CustomSymbolStrMacro">$R$N$M</P>
            <P Name="CustomSymbolStrUtil">$N$C</P>
            <P Name="CustomSymbolStrEmxType">emxArray_$M$N</P>
            <P Name="CustomSymbolStrEmxFcn">emx$M$N</P>
            <P Name="CustomUserTokenString"/>
            <P Name="CustomCommentsFcn"/>
            <P Name="DefineNamingRule">None</P>
            <P Name="DefineNamingFcn"/>
            <P Name="ParamNamingRule">None</P>
            <P Name="ParamNamingFcn"/>
            <P Name="SignalNamingRule">None</P>
            <P Name="SignalNamingFcn"/>
            <P Name="InsertBlockDesc">off</P>
            <P Name="InsertPolySpaceComments">off</P>
            <P Name="SimulinkBlockComments">on</P>
            <P Name="BlockCommentType">BlockPathComment</P>
            <P Name="StateflowObjectComments">off</P>
            <P Name="MATLABSourceComments">off</P>
            <P Name="EnableCustomComments">off</P>
            <P Name="InternalIdentifierFile"/>
            <P Name="InternalIdentifier">Shortened</P>
            <P Name="InlinedPrmAccess">Literals</P>
            <P Name="ReqsInCode">off</P>
            <P Name="UseSimReservedNames">off</P>
            <P Name="ReservedNameArray" Class="double">[]</P>
            <P Name="EnumMemberNameClash">error</P>
          </Object>
          <Object BackupClass="Simulink.TargetCC" ObjectID="11" Version="20.0.1" ClassName="Simulink.GRTTargetCC">
            <Array PropName="DisabledProps" Type="Cell" Dimension="1*19">
              <Cell Class="char">IncludeMdlTerminateFcn</Cell>
              <Cell Class="char">SuppressErrorStatus</Cell>
              <Cell Class="char">ERTCustomFileBanners</Cell>
              <Cell Class="char">GenerateSampleERTMain</Cell>
              <Cell Class="char">ExistingSharedCode</Cell>
              <Cell Class="char">GenerateTestInterfaces</Cell>
              <Cell Class="char">ModelStepFunctionPrototypeControlCompliant</Cell>
              <Cell Class="char">GenerateAllocFcn</Cell>
              <Cell Class="char">PurelyIntegerCode</Cell>
              <Cell Class="char">SupportComplex</Cell>
              <Cell Class="char">SupportAbsoluteTime</Cell>
              <Cell Class="char">SupportContinuousTime</Cell>
              <Cell Class="char">SupportNonInlinedSFcns</Cell>
              <Cell Class="char">RemoveDisableFunc</Cell>
              <Cell Class="char">RemoveResetFunc</Cell>
              <Cell Class="char">PreserveStateflowLocalDataDimensions</Cell>
              <Cell Class="char">ParenthesesLevel</Cell>
              <Cell Class="char">ERTMultiwordTypeDef</Cell>
              <Cell Class="char">MultiwordTypeDef</Cell>
            </Array>
            <P Name="Description"/>
            <P Name="Components" Class="double">[]</P>
            <P Name="TargetFcnLib">ansi_tfl_table_tmw.mat</P>
            <P Name="TargetLibSuffix"/>
            <P Name="TargetPreCompLibLocation"/>
            <P Name="GenFloatMathFcnCalls">NOT IN USE</P>
            <P Name="TargetLangStandard">C99 (ISO)</P>
            <P Name="CodeReplacementLibrary">None</P>
            <P Name="UtilityFuncGeneration">Auto</P>
            <P Name="MultiwordTypeDef">System defined</P>
            <P Name="MultiwordLength">2048</P>
            <P Name="DynamicStringBufferSize">256</P>
            <P Name="GenerateFullHeader">on</P>
            <P Name="InferredTypesCompatibility">off</P>
            <P Name="ExistingSharedCode"/>
            <P Name="GenerateSampleERTMain">off</P>
            <P Name="GenerateTestInterfaces">off</P>
            <P Name="ModelReferenceCompliant">on</P>
            <P Name="ParMdlRefBuildCompliant">on</P>
            <P Name="CompOptLevelCompliant">on</P>
            <P Name="ConcurrentExecutionCompliant">on</P>
            <P Name="IncludeMdlTerminateFcn">on</P>
            <P Name="CombineOutputUpdateFcns">on</P>
            <P Name="CombineSignalStateStructs">off</P>
            <P Name="GroupInternalDataByFunction">off</P>
            <P Name="SuppressErrorStatus">off</P>
            <P Name="IncludeFileDelimiter">Auto</P>
            <P Name="ERTCustomFileBanners">off</P>
            <P Name="SupportAbsoluteTime">on</P>
            <P Name="LogVarNameModifier">rt_</P>
            <P Name="MatFileLogging">on</P>
            <P Name="CodeInterfacePackaging">Nonreusable function</P>
            <P Name="PurelyIntegerCode">off</P>
            <P Name="SupportNonFinite">on</P>
            <P Name="SupportComplex">on</P>
            <P Name="SupportContinuousTime">on</P>
            <P Name="SupportNonInlinedSFcns">on</P>
            <P Name="RemoveDisableFunc">off</P>
            <P Name="RemoveResetFunc">off</P>
            <P Name="SupportVariableSizeSignals">off</P>
            <P Name="ParenthesesLevel">Nominal</P>
            <P Name="CastingMode">Nominal</P>
            <P Name="MATLABClassNameForMDSCustomization">Simulink.SoftwareTarget.GRTCustomization</P>
            <P Name="ModelStepFunctionPrototypeControlCompliant">off</P>
            <P Name="CPPClassGenCompliant">on</P>
            <P Name="AutosarCompliant">off</P>
            <P Name="MDXCompliant">off</P>
            <P Name="GRTInterface">off</P>
            <P Name="GenerateAllocFcn">off</P>
            <P Name="UseToolchainInfoCompliant">on</P>
            <P Name="GenerateSharedConstants">on</P>
            <P Name="CoderGroups" Class="double">[]</P>
            <P Name="AccessMethods" Class="double">[]</P>
            <P Name="LookupTableObjectStructAxisOrder">1,2,3,4,...</P>
            <P Name="LUTObjectStructOrderExplicitValues">Size,Breakpoints,Table</P>
            <P Name="LUTObjectStructOrderEvenSpacing">Size,Breakpoints,Table</P>
            <P Name="ArrayLayout">Column-major</P>
            <P Name="UnsupportedSFcnMsg">error</P>
            <P Name="ERTHeaderFileRootName">$R$E</P>
            <P Name="ERTSourceFileRootName">$R$E</P>
            <P Name="ERTDataFileRootName">$R_data</P>
            <P Name="UseMalloc">off</P>
            <P Name="ExtMode">off</P>
            <P Name="ExtModeStaticAlloc">off</P>
            <P Name="ExtModeTesting">off</P>
            <P Name="ExtModeStaticAllocSize">1000000</P>
            <P Name="ExtModeTransport">0</P>
            <P Name="ExtModeMexFile">ext_comm</P>
            <P Name="ExtModeMexArgs"/>
            <P Name="ExtModeIntrfLevel">Level1</P>
            <P Name="RTWCAPISignals">off</P>
            <P Name="RTWCAPIParams">off</P>
            <P Name="RTWCAPIStates">off</P>
            <P Name="RTWCAPIRootIO">off</P>
            <P Name="GenerateASAP2">off</P>
            <P Name="MultiInstanceErrorCode">Error</P>
          </Object>
        </Array>
      </Object>
      <Object ObjectID="12" Version="20.0.1" ClassName="SlCovCC.ConfigComp">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description">Simulink Coverage Configuration Component</P>
        <P Name="Components" Class="double">[]</P>
        <P Name="Name">Simulink Coverage</P>
        <P Name="CovEnable">off</P>
        <P Name="CovScope">EntireSystem</P>
        <P Name="CovIncludeTopModel">on</P>
        <P Name="RecordCoverage">off</P>
        <P Name="CovPath">/</P>
        <P Name="CovSaveName">covdata</P>
        <P Name="CovCompData"/>
        <P Name="CovMetricSettings">dwe</P>
        <P Name="CovFilter"/>
        <P Name="CovHTMLOptions"/>
        <P Name="CovNameIncrementing">off</P>
        <P Name="CovForceBlockReductionOff">on</P>
        <P Name="CovEnableCumulative">on</P>
        <P Name="CovSaveCumulativeToWorkspaceVar">off</P>
        <P Name="CovSaveSingleToWorkspaceVar">off</P>
        <P Name="CovCumulativeVarName">covCumulativeData</P>
        <P Name="CovCumulativeReport">off</P>
        <P Name="CovSaveOutputData">on</P>
        <P Name="CovOutputDir">slcov_output/$ModelName$</P>
        <P Name="CovDataFileName">$ModelName$_cvdata</P>
        <P Name="CovReportOnPause">on</P>
        <P Name="CovModelRefEnable">off</P>
        <P Name="CovModelRefExcluded"/>
        <P Name="CovExternalEMLEnable">on</P>
        <P Name="CovSFcnEnable">on</P>
        <P Name="CovBoundaryAbsTol">1e-05</P>
        <P Name="CovBoundaryRelTol">0.01</P>
        <P Name="CovUseTimeInterval">off</P>
        <P Name="CovStartTime">0</P>
        <P Name="CovStopTime">0</P>
        <P Name="CovMcdcMode">Masking</P>
      </Object>
      <Object ObjectID="13" Version="20.0.1" ClassName="hdlcoderui.hdlcc">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description">HDL Coder custom configuration component</P>
        <P Name="Components" Class="double">[]</P>
        <P Name="Name">HDL Coder</P>
        <Array PropName="HDLConfigFile" Type="Cell" Dimension="1*1">
          <Cell Class="char"> </Cell>
        </Array>
        <P Name="HDLCActiveTab">0</P>
      </Object>
    </Array>
    <P Name="Name">Configuration</P>
    <P Name="CurrentDlgPage">Solver</P>
    <P Name="ConfigPrmDlgPosition">[ 0, 0, 0, 0 ]</P>
    <P Name="ExtraOptions"/>
  </Object>
</ConfigSet>


==> anc/Code1705/LPVcorev010/src/simulink/simulink/configSetInfo.xml <==
<?xml version="1.0" encoding="utf-8"?>
<ConfigSetInfo>
  <ConfigSet PartName="/simulink/configSet0.xml" Active="true">Configuration</ConfigSet>
</ConfigSetInfo>


==> anc/Code1705/LPVcorev010/src/simulink/simulink/libraryBrowser/_rels/slLibraryBrowser.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="rId1" Target="LPV.svg" Type="http://schemas.mathworks.com/simulink/2015/relationships/slLibraryBrowserImage"/>
  <Relationship Id="rId2" Target="Nonlinear.svg" Type="http://schemas.mathworks.com/simulink/2015/relationships/slLibraryBrowserImage"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/simulink/simulink/libraryBrowser/slLibraryBrowser.xml <==
<?xml version="1.0" encoding="utf-8"?>
<library hasTree="1" revision="R2020a">
  <block_node SID="5" hasTree="1">
    <block_name>LPV</block_name>
    <block_class>General blocks</block_class>
    <block_desc/>
    <block_path>$bdroot/LPV</block_path>
    <block_open>lpvcoreLibraryCore</block_open>
    <block_isNotLeafBlk>1</block_isNotLeafBlk>
    <block_position>100  132  215  208</block_position>
    <block_icon>LPV.svg</block_icon>
    <keywords/>
    <port_domains>NA.NA:0</port_domains>
    <block_type>SubSystem</block_type>
    <block_reference/>
  </block_node>
  <block_node SID="10" hasTree="0">
    <block_name>Nonlinear</block_name>
    <block_class>SubSystem</block_class>
    <block_desc>Simulink:blkprm_prompts:SubsysParameterDialogDescr</block_desc>
    <block_path>$bdroot/Nonlinear</block_path>
    <block_open>lpvcoreLibraryNonlinear</block_open>
    <block_isNotLeafBlk>1</block_isNotLeafBlk>
    <block_position>260  132  375  208</block_position>
    <block_icon>Nonlinear.svg</block_icon>
    <keywords/>
    <port_domains>NA.NA:0</port_domains>
    <block_type>SubSystem</block_type>
    <block_reference/>
  </block_node>
</library>


==> anc/Code1705/LPVcorev010/src/simulink/simulink/modelDictionary.xml <==
<?xml version="1.0" encoding="utf-8"?>
<MF0 version="1.1" defaultPackage="slid" packageUris="http://schema.mathworks.com/mf0/slid/R2019a_20180228">
  <System type="System" uuid="8bb58960-75ea-436e-8252-0ec072f41a3f">
    <Interface type="Interface" uuid="a1530388-1a62-47d3-83f7-cfba2db0f514"/>
  </System>
</MF0>


==> anc/Code1705/LPVcorev010/src/simulink/simulink/systems/_rels/system_root.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="system_10" Target="system_10.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
  <Relationship Id="system_5" Target="system_5.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
</Relationships>


==> anc/Code1705/LPVcorev010/src/simulink/simulink/systems/system_10.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[508, 166, 1746, 919]</P>
</System>


==> anc/Code1705/LPVcorev010/src/simulink/simulink/systems/system_5.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[508, 166, 1502, 919]</P>
</System>


==> anc/Code1705/LPVcorev010/src/simulink/simulink/systems/system_root.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[508, 166, 1746, 919]</P>
  <P Name="ReportName">simulink-default.rpt</P>
  <P Name="SIDHighWatermark">12</P>
  <Block BlockType="SubSystem" Name="LPV" SID="5">
    <P Name="Ports">[]</P>
    <P Name="Position">[100, 132, 215, 208]</P>
    <P Name="ZOrder">341</P>
    <P Name="OpenFcn">lpvcoreLibraryCore</P>
    <P Name="ContentPreviewEnabled">on</P>
    <Mask>
      <Type>General blocks</Type>
      <Display RunInitForIconRedraw="off"/>
    </Mask>
    <System Ref="system_5"/>
  </Block>
  <Block BlockType="SubSystem" Name="Nonlinear" SID="10">
    <P Name="Ports">[]</P>
    <P Name="Position">[260, 132, 375, 208]</P>
    <P Name="ZOrder">343</P>
    <P Name="OpenFcn">lpvcoreLibraryNonlinear</P>
    <P Name="ContentPreviewEnabled">on</P>
    <System Ref="system_10"/>
  </Block>
</System>


==> anc/Code1705/LPVcorev010/src/simulink/simulink/windowsInfo.xml <==
<?xml version="1.0" encoding="utf-8"?>
<WindowsInfo>
  <Object PropName="BdWindowsInfo" ObjectID="1" ClassName="Simulink.BDWindowsInfo">
    <Object PropName="WindowsInfo" ObjectID="2" ClassName="Simulink.WindowInfo">
      <P Name="IsActive" Class="logical">1</P>
      <P Name="Location" Class="double">[508.0, 166.0, 1238.0, 753.0]</P>
      <Object PropName="ModelBrowserInfo" ObjectID="3" ClassName="Simulink.ModelBrowserInfo">
        <P Name="Visible" Class="logical">1</P>
        <P Name="DockPosition" Class="char">Left</P>
        <P Name="Width" Class="int32">50</P>
        <P Name="Height" Class="int32">50</P>
        <P Name="Filter" Class="int32">9</P>
        <P Name="Minimized" Class="char">On</P>
      </Object>
      <Object PropName="ExplorerBarInfo" ObjectID="4" ClassName="Simulink.ExplorerBarInfo">
        <P Name="Visible" Class="logical">1</P>
      </Object>
      <Array PropName="EditorsInfo" Type="Simulink.EditorInfo" Dimension="1*4">
        <Object ObjectID="5">
          <P Name="IsActive" Class="logical">1</P>
          <P Name="IsTabbed" Class="logical">1</P>
          <P Name="ViewObjType" Class="char">SimulinkTopLevel</P>
          <P Name="LoadSaveID" Class="char">0</P>
          <P Name="Extents" Class="double">[1130.0, 519.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-285.5, -82.5]</P>
          <P Name="SceneRectInView" Class="double">[-285.5, -82.5, 1130.0, 519.0]</P>
        </Object>
        <Object ObjectID="6">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">10</P>
          <P Name="Extents" Class="double">[1130.0, 519.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[0.0, 0.0]</P>
          <P Name="SceneRectInView" Class="double">[0.0, 0.0, 0.0, 0.0]</P>
        </Object>
        <Object ObjectID="7">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">7</P>
          <P Name="Extents" Class="double">[1130.0, 519.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[0.0, 0.0]</P>
          <P Name="SceneRectInView" Class="double">[0.0, 0.0, 0.0, 0.0]</P>
        </Object>
        <Object ObjectID="8">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">2</P>
          <P Name="Extents" Class="double">[880.0, 518.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[0.0, 0.0]</P>
          <P Name="SceneRectInView" Class="double">[0.0, 0.0, 0.0, 0.0]</P>
        </Object>
      </Array>
      <Array PropName="DockComponentsInfo" Type="Simulink.DockComponentInfo" Dimension="1*2">
        <Object ObjectID="9">
          <P Name="Type" Class="char">GLUE2:PropertyInspector</P>
          <P Name="ID" Class="char">Property Inspector</P>
          <P Name="Visible" Class="logical">1</P>
          <P Name="CreateCallback" Class="char"/>
          <P Name="UserData" Class="char"/>
          <P Name="Floating" Class="logical">0</P>
          <P Name="DockPosition" Class="char">Right</P>
          <P Name="Width" Class="int32">640</P>
          <P Name="Height" Class="int32">480</P>
          <P Name="Minimized" Class="char">On</P>
        </Object>
        <Object ObjectID="10">
          <P Name="Type" Class="char">Simulink:Editor:ReferencedFiles</P>
          <P Name="ID" Class="char">Referenced Files</P>
          <P Name="Visible" Class="logical">1</P>
          <P Name="CreateCallback" Class="char"/>
          <P Name="UserData" Class="char">{&quot;filterShowRefModels&quot;:&quot;true&quot;,&quot;filterShowRefSubs&quot;:&quot;true&quot;,&quot;filterShowOnlyDirtyFiles&quot;:&quot;false&quot;}
</P>
          <P Name="Floating" Class="logical">0</P>
          <P Name="DockPosition" Class="char">Left</P>
          <P Name="Width" Class="int32">640</P>
          <P Name="Height" Class="int32">480</P>
          <P Name="Minimized" Class="char">On</P>
        </Object>
      </Array>
      <P Name="WindowState" Class="char">AAAA/wAAAAD9AAAAAwAAAAAAAAC9AAAB+PwCAAAABPsAAAAWAEQAbwBjAGsAVwBpAGQAZwBlAHQAMwEAAAAxAAAB+AAAAAAAAAAA+wAAABYARABvAGMAawBXAGkAZABnAGUAdAA0AAAAAAD/////AAAAAAAAAAD7AAAAUgBHAEwAVQBFADIAIAB0AHIAZQBlACAAYwBvAG0AcABvAG4AZQBuAHQALwBHAEwAVQBFADIAIAB0AHIAZQBlACAAYwBvAG0AcABvAG4AZQBuAHQAAAAAAP////8AAABjAP////sAAABgAFMAaQBtAHUAbABpAG4AawA6AEUAZABpAHQAbwByADoAUgBlAGYAZQByAGUAbgBjAGUAZABGAGkAbABlAHMALwBSAGUAZgBlAHIAZQBuAGMAZQBkACAARgBpAGwAZQBzAAAAAAD/////AAAAhwD///8AAAABAAABMAAAAkT8AgAAAAH7AAAAVABHAEwAVQBFADIAOgBQAHIAbwBwAGUAcgB0AHkASQBuAHMAcABlAGMAdABvAHIALwBQAHIAbwBwAGUAcgB0AHkAIABJAG4AcwBwAGUAYwB0AG8AcgAAAAAA/////wAAAawA////AAAAAwAAAAAAAAAA/AEAAAAB+/////8AAAAAAP////8AAAFZAP///wAABJAAAAJEAAAAAQAAAAIAAAABAAAAAvwAAAADAAAAAAAAAAEAAAA2AGMAbwBsAGwAYQBwAHMAaQBiAGwAZQBQAGEAbgBlAGwAVABvAG8AbABCAGEAcgBMAGUAZgB0AwAAAAD/////AAAAAAAAAAAAAAABAAAAAQAAADgAYwBvAGwAbABhAHAAcwBpAGIAbABlAFAAYQBuAGUAbABUAG8AbwBsAEIAYQByAFIAaQBnAGgAdAMAAAAA/////wAAAAAAAAAAAAAAAwAAAAEAAAA6AGMAbwBsAGwAYQBwAHMAaQBiAGwAZQBQAGEAbgBlAGwAVABvAG8AbABCAGEAcgBCAG8AdAB0AG8AbQAAAAAA/////wAAAAAAAAAA</P>
      <Array PropName="PersistedApps" Type="Cell" Dimension="0*1"/>
      <P Name="WindowUuid" Class="char">660b5ccd-9dfc-4b34-a1cd-a4a238d68a7d</P>
    </Object>
    <P Name="BDUuid" Class="char">2a96af30-7af1-4e6e-951c-9e2cc85ca020</P>
  </Object>
</WindowsInfo>


==> anc/Code1705/LPVcorev010/src/simulink/slblocks.m <==
function blkStruct = slblocks
		% This function specifies that the library should appear
		% in the Library Browser
		% and be cached in the browser repository

		Browser.Library = 'lpvcoreLibrary';
		% 'mylib' is the name of the library

		Browser.Name = 'LPVcore';
		% 'My Library' is the library name that appears 
             % in the Library Browser

		blkStruct.Browser = Browser; 

==> anc/Code1705/LPVcorev010/src/synthesis/general/affine/pmatrixToRolmip.m <==
function [At,st] = pmatrixToRolmip(A,varargin)
%PMATRIXTOROLMIP converts a pmatrix object with affine parameter dependency
%to a rolmip object.
%
%   Syntax:
%       [At, st] = pmatrixToRolmip(A)
%       
%       [At, st] = pmatrixToRolmip(A,name)
%
%   Inputs: 
%       A (pmatrix): Affine parameter-varying matrix that is converted to
%           rolmip object.
%       name (char): Optional argument that for the label of the rolmip
%           object.
%       
%   Outputs:
%       At: Rolmip object of the matrix A.
%       st: Cell array indicating the parameter dependency of the rolmip
%           object. Usefull when constructing a rolmip variable with the
%           same dependency. See polmask in <a href="matlab:help 
%           rolmipvar">rolmipvar</a>.
%
%   See also PMATRIX, ROLMIPVAR.

    %% Pars input
    switch numel(varargin)
        case 0
            matrixName = inputname(1);
        case 1
            matrixName = varargin{1};
        otherwise
            error('Too many input arguments');
    end
    
    %% Checks on matrix
    % TODO (09/04/2021): Add support for polynomial parameter dependency
    assert(isa(A,'pmatrix'),'Matrix is not a pmatrix object.');
    assert(isaffine(A),'Matrix not affine.');
    
    %% Create simplified version to check if it is constant
    As = simplify(A,eps);
    
    %% Constant case
    if isconst(As)
        At = rolmipvar(As.matrices,matrixName,0,0);
        st = {};
    %% Parameter-varying case
    else
        % Run simplify such that constant part is first basis functions and
        % the degrees of the bfuncs are correct. Add zero such that it 
        % always contains a constant part.
        A = simplify(A+0);   

        np = A.Np;

        % "st" variable used for rolmip to indicate where the sched.var
        % dependency is located 
        st = cell(np+1,1);  st{1} = zeros(1,np);
        A_ = cell(1,np+1);  A_{1} = {st{1}, A.matrices(:,:,1)};
        for ii = 2:np+1 % [A0 + p1 A1 + ... +pnp Anp]
            % build correct setup for rolmip
            st{ii} = A.bfuncs{ii}.degrees;
            % Pad with 0s to ensure each st{ii} has same size
            st{ii} = [st{ii}, zeros(1, np-numel(st{ii}))];
            A_{ii} = {st{ii},A.matrices(:,:,ii)};
        end
        rhoRange = reshape(cell2mat(A.timemap.Range'),2,[])';
        At = rolmipvar(A_,matrixName,rhoRange);
    end
end

==> anc/Code1705/LPVcorev010/src/synthesis/general/affine/rolmipToPmatrix.m <==
function Ap = rolmipToPmatrix(A,B,st)
%ROLMIPTOPMATRIX Converts rolmip (with degree 1) variable to affine pmatrix
%object.
%
%   Syntax:
%       Ap = rolmipToPmatrix(P,B,st)
%
%   Inputs: 
%       A (rolmipvar): Rolmip variable that needs to be converted to a
%           pmatrix object.
%       B (pmatrix): Pmatrix variable from which to extract the scheduling-
%           variables to construct Ap.
%       st (cell): Cell array indicating the parameter dependency of the 
%           rolmip object. See also polmask in <a href="matlab:help
%           rolmipvar">rolmipvar</a> and 
%           <a href="matlab:help pmatrixToRolmip">pmatrixToRolmip</a>. 
%               
%   Outputs:
%       Ap: Pmatrix object corresponding to the rolmip object
%
%   See also PMATRIX, ROLMIPVAR.
%

%% Checks on matrix
assert(isa(A,'rolmipvar') | isa(A,'double'),'Matrix is not a rolmipvar object.');
assert(isa(B,'pmatrix'),'Second argument is not a pmatrix object.');
assert(isaffine(B),'Second argument is not affine pmatrix object.');

%% Compute Ap
A = value(A);   % Convert to rolmip entries to doubles

if isa(A,'double')
    % Constant case
    Ap = A;
else
    % Parameter-varying case
    B = simplify(0+B);
    np = B.Np;

    npA = size(st,1)-1;

    Av = cell(np,1);
    Av{1} = evalpar(A,st{1});
    Ap = Av{1};
    for i = 1:npA
        Av{i+1} = evalpar(A,st{i+1})-Av{1};
        p = pmatrix(1,B.bfuncs(find(st{i+1})+1),'SchedulingTimeMap',B.timemap);
        Ap = Ap+value(Av{i+1})*p;
    end
    Ap = simplify(Ap,eps);   % Remove unnecessary scheduling dependency
end


==> anc/Code1705/LPVcorev010/src/synthesis/general/combineGrid.m <==
%COMBINEGRID creates a combination of all gridpoints. COMBINEGRID is
%an alternative (and faster) implementation of the combvec command.
%
%   Syntax:
%       out = combineGrid(A1, A2, ...)
%
%   Inputs:
%       A1, A2, ... (double): matrices or vectors that are to be combined,
%           where each column represents a seperate grid point.
%
%   Outputs:
%       out (double): Combination of all grid points as matrix, where each
%           row corresponds to a dimension.
%

function out = combineGrid(varargin)
    n = nargin;
    s = cellfun(@size, varargin, 'UniformOutput', false);
    s = vertcat(s{:});
    m = s(:,1);
    l = s(:,2);
    N = prod(l);
    out = zeros(sum(m), N);
    out(1:m(1),:) = repmat(varargin{1}, 1, N/l(1));
    if n > 2
        for i = 2:n-1
            out(sum(m(1:i-1))+1:sum(m(1:i)), :) = repmat(...
                              reshape(...
                                  repmat(varargin{i}, prod(l(1:i-1)), 1), ...
                                      m(i), []), ...
                              1, prod(l(i+1:end)));
        end
    end
    out(sum(m(1:end-1))+1:end, :) = ...
        reshape(repmat(varargin{n}, prod(l(1:n-1)), 1), m(end), []);
end

==> anc/Code1705/LPVcorev010/src/synthesis/general/gridbased/_gridvar/end.m <==
function index = end(X,position,numindices)
%END (overloaded)

switch position
    case {1,2}       
        if numindices == 1
            % User has written someting like X(end) or X(1:end)
            index = numel(X);
        else
            index = size(X,position);
        end
    otherwise
        index = 1;
end


==> anc/Code1705/LPVcorev010/src/synthesis/general/gridbased/_gridvar/gridvar.m <==
classdef gridvar
    %GRIDVAR Grid-based variable
    %
    % Represents a grid-based matrix specified at a number of samples.
    % A GRIDVAR object is created using the following syntax:
    %
    %   P = gridvar(mat)
    %
    % where mat is a n x m x p matrix, which creates a n x m GRIDVAR object
    % specified at p samples. If value at each grid point is the same, the
    % gridvar is automatically simplified to have only one grid point.
    %
    % Example:
    % 
    %   >> P = gridvar(cat(3,eye(2),eye(2)*2,eye(2)*3))
    % 
    %   P = 
    %
    %   Grid-based 2x2 matrix with 3 samples
    %
    %   [Sample 1]
    %        1     0
    %        0     1
    %   
    %   [Sample 2]
    %        2     0
    %        0     2
    %   
    %   [Sample 3]
    %        3     0
    %        0     3    
    %
    % The input matrix can also be a sdpvar or ndsdpvar object.
    % Example:
    %
    %     >> P = gridvar(sdpvar(2,2,5,'sym'))
    %     
    %     P = 
    %     
    %     Grid-based 2x2 matrix with 5 samples
    %     
    %     [Sample 1]
    %            sdpvar object: 2-by-2
    %     
    %     [Sample 2]
    %            sdpvar object: 2-by-2
    %     
    %     [Sample 3]
    %            sdpvar object: 2-by-2
    %     
    %     [Sample 4]
    %            sdpvar object: 2-by-2
    %     
    %     [Sample 5]
    %            sdpvar object: 2-by-2
    %
    properties (SetAccess='private')
        matrices    % matrices
        Ng          % total number of grid points
    end

    properties (Hidden, SetAccess='private')
        dim         % dimensions of the grid
    end
    
    methods
        function obj = gridvar(A, opt)
            %GRIDVAR Construct an instance of this class
            %
            %   Syntax:
            %       P = gridvar(mat)
            %
            %   Inputs:
            %       mat (double,sdpvar,ndsdpvar): Matrix or 3D tensor
            %           specifying the matrices.
            %   
            %   Outputs:
            %       P: gridvar object.
            %
            arguments
                A
                opt = 1
            end
            if ~isa(A,'gridvar')
                assert(isa(A,'double') || ...
                       isa(A,'sdpvar') || ...
                       isa(A,'ndsdpvar'), ...
                       'Unsupported input type.')
                dim = size(A);
                
                obj.dim = dim(3:end);
                if isempty(obj.dim) 
                    obj.dim = 1;
                end

                obj.Ng = prod(obj.dim);
                
                dim = [dim(1:2),obj.Ng];
                dimCell = {dim(1),dim(2),ones(obj.Ng,1)};
                obj.matrices = squeeze(mat2cell(reshape(A,dim),dimCell{:}));

                if opt
                    obj = simplify(obj);
                end
            else
                obj = A;
            end
        end

        function A = plus(A, B)
            A = twoArgFun(A, B, @plus);
        end
        
        function A = uminus(A)
            A = oneArgFun(A, @uminus);
        end
        
        function C = minus(A, B)
            C = plus(A, -B);
        end
        
        function A = mtimes(A,B)
            A = twoArgFun(A, B, @mtimes);
        end

        function A = times(A,B)
            A = twoArgFun(A, B, @times);
        end

        function A = ldivide(A,B)
            A = twoArgFun(A, B, @ldivide);
        end

        function A = rdivide(A,B)
            A = twoArgFun(A, B, @rdivide);
        end

        function A = mldivide(A,B)
            A = twoArgFun(A, B, @mldivide);
        end

        function A = mrdivide(A,B)
            A = twoArgFun(A, B, @mrdivide);
        end

        function A = ctranspose(A)
            A = oneArgFun(A, @ctranspose);
        end
        
        function A = transpose(A)
            A = oneArgFun(A, @transpose);
        end

        function A = inv(A)
            A = oneArgFun(A, @inv);
        end
        
        function C = vertcat(varargin)
            % VERTCAT Vertical concatenation
            C = cat(1, varargin{:});
        end
        
        function C = horzcat(varargin)
            % HORZCAT Horizontal concatenation
            C = cat(2, varargin{:});
        end

        function C = cat(dim, varargin)
            % CAT Concatenation
            [varargin{1:nargin-1}] = commongrid_(varargin{:});
            C = varargin{1};
            
            % iteratively concatenate pairs of gridvar objects
            for i=2:nargin-1
                C = cat_(dim, C, varargin{i});
            end
            C = simplify(C);
        end
        
        function C = blkdiag(varargin)
            % BLKDIAG Block diagonal concatenation
            [varargin{:}] = commongrid_(varargin{:});
            C = varargin{1};
            
            % iteratively blkdiag pairs of gridvar objects
            for i=2:nargin
                C = blkdiag_(C, varargin{i});
            end
            C = simplify(C);
        end
        
        function v = diag(v)
            v = oneArgFun(v, @diag);
        end

        function A = kron(A,B)
            A = twoArgFun(A, B, @kron);
        end

        function N = null(A)
            N = oneArgFun(A, @null);
        end

        function LMI = le(A, B)
            %LE 
            [A,B] = commongrid_(A,B);
            assert(isa(A.matrices{1},'sdpvar') || ...
                isa(B.matrices{1},'sdpvar'), ['One of the gridvar '...
                'should have sdpvars as gridpoints']);
            
            LMI = [];
            for i = 1:A.Ng
                LMI = LMI + (A.matrices{i} <= B.matrices{i});
            end
        end

        function LMI = ge(A, B)
            LMI = le(-A, -B);
        end

        function LMI = lt(A, B)
            warning(['Strict inequalities are not supported. ',...
                'A non-strict has been added instead.'])
            LMI = le(A,B);
        end

        function LMI = gt(A, B)
            LMI = lt(-A, -B);
        end

        function varargout = size(obj, varargin)
            % SIZE Return size of gridvar
            %
            %   Syntax:
            %       sz = size(P)
            %       szdim = size(P, dim)
            %       [sz1, sz2, sz3] = size(__)
            %
            %   Inputs:
            %       P: gridvar objects
            %       dim: (int) dimension along which to return the size.
            %       Valid values are 1 and 2 for the sizes of the
            %       matrix-valued coefficients, and 3 for the number of
            %       samples/grid-points.
            %
            %   Outputs:
            %       sz: row vector with size of P along first two
            %       dimensions.
            %       szdim: size along the requested dimension.
            %       sz1, ..., sz3: size along each of the three dimensions
            %       returned as separate integers.
            %
            sz = [size(obj.matrices{1}, 1), size(obj.matrices{1}, 2), obj.Ng];
            if nargin == 2
                dims = varargin{1};
                if dims > 3
                    varargout{1} = 1;
                else
                    varargout{1} = sz(dims);
                end
            elseif nargout <= 1
                varargout{1} = sz(1:2);
            elseif nargout == 2
                varargout{1} = sz(1);
                varargout{2} = sz(2);
            elseif nargout == 3
                varargout{1} = sz(1);
                varargout{2} = sz(2);
                varargout{3} = sz(3);
            end
        end

        function n = numel(obj)
            % NUMEL Return number of elements of gridvar
            %
            %   Syntax:
            %       n = numel(P)
            %
            %   Inputs:
            %       P: gridvar objects
            %
            %   Outputs:
            %       n: Number of elements of P at a sample/grid-point.
            %
            n = numel(obj.matrices{1});
        end

        function disp(obj)
            % DISP Print object information to screen
            [n,m] = size(obj);
            fprintf('Grid-based %ix%i matrix with %i samples',n,m,obj.Ng);
            if numel(obj.dim) > 1
                fprintf([' on ',repmat('%ix',1,numel(obj.dim)-1),'%i grid'],obj.dim)
            end
            fprintf('\n\n');
            if obj.Ng > 10
                for i = 1:5
                    fprintf('[Sample %i]\n',i);
                    disp(obj.matrices{i});
                end
                fprintf('\t.\n\t.\n\t.\n\n');
                for i = (obj.Ng - 5):obj.Ng
                    fprintf('[Sample %i]\n',i);
                    disp(obj.matrices{i});
                end
            else
                for i = 1:obj.Ng
                    fprintf('[Sample %i]\n',i);
                    disp(obj.matrices{i});
                end
            end
        end

        function B = double(A)
            % Overload from sdpvar/double
            B = value(A);
        end

        function B = value(A)
            % Overload from sdpvar/value
            if A.Ng > 1
                B = A;
                mat = cellfun(@(A) value(A),A.matrices,'UniformOutput',false);
                B.matrices = mat;
            else
                B = value(A.matrices{1});
            end
        end

        function A = simplify(A)
            %SIMPLIFY simplifies gridvar object to one gridpoint if value
            %at each gridpoint is the same.
            %   
            %   Syntax:
            %       B = simpify(A);
            % 

            if A.Ng == 1 || isa(A.matrices{1},'sdpvar')
                return;
            else
                mat = getMatrices(A);
                if all(mat == mat(:,:,1), 'all')
                    A = gridvar(mat(:,:,1));
                end
            end
        end
    end

    methods (Hidden)
        % Required for subsref:
        % See https://nl.mathworks.com/help/matlab/ref/numargumentsfromsubscript.html 
        function n = numArgumentsFromSubscript(obj,s,~)
            if length(s) > 1 && strcmp(s(1).subs,'matrices') && s(2).subs{1} == ':'
                n = obj.Ng;
            else
                n = 1;
            end
        end
    end

    methods (Access='private')
        % Default method for one function arguments
        function A = oneArgFun(A, fun)
            A.matrices = cellfun(fun, A.matrices,'UniformOutput',false);
            A = simplify(A);
        end
    
        % Default method for two function arguments
        function A = twoArgFun(A, B, fun)
            if isa(A,'double')
                assert(numel(size(A)) <= 2);

                nGrid = B.Ng;
                mat = cell(nGrid,1);

                for i = 1:nGrid
                    mat{i} = fun(A, B.matrices{i});
                end
                A = B;  % make A a gridvar
            elseif isa(B,'double')
                assert(numel(size(B)) <= 2);

                nGrid = A.Ng;
                mat = cell(nGrid,1);

                for i = 1:nGrid
                    mat{i} = fun(A.matrices{i}, B);
                end
            else
                [A,B] = commongrid_(A,B);
                mat = cellfun(fun, A.matrices, B.matrices,'UniformOutput',false);
            end

            A.matrices = mat;
            A = simplify(A);
        end

        function varargout = commongrid_(varargin)
            varargout = cell(1, nargin);

            dims = cell(nargin, 1);
            Ngs = zeros(nargin, 1);
            mainDim = 1;

            for i = 1:nargin
                varargout{i} = gridvar(varargin{i});
                dims{i} = varargout{i}.dim;
                Ngs(i) = varargout{i}.Ng;

                if dims{i} ~= 1
                    mainDim = dims{i};
                end
            end

            for i = 1:nargin
                assert((numel(dims{i}) == numel(mainDim) && all(dims{i} == mainDim)) || dims{i} == 1, 'Matrices have incompatible grids.');
            end

            ind = find(Ngs == 1);
            [mainNg] = max(Ngs);

            for i = 1:numel(ind)
                varargout{ind(i)}.matrices = repmat(varargout{ind(i)}.matrices,mainNg,1);
                varargout{ind(i)}.Ng = mainNg;
                varargout{ind(i)}.dim = mainDim;
            end
        end

        function B = subsref_(A, i, j)
            %SUBSREF_ Wrapper around SUBSREF for use in class methods.
            %
            %   For more info: https://nl.mathworks.com/matlabcentral/answers/101830-why-is-the-subsref-method-not-called-when-used-from-within-a-method-of-a-class
            %
            S.type = '()';
            S.subs{1} = i;
            S.subs{2} = j;
            B = subsref(A, S);
        end
        
        function C = subsasgn_(A, i, j, B)
            %SUBSASGN_ Wrapper around SUBSASGN for use in class methods
            S.type = '()';
            S.subs{1} = i;
            S.subs{2} = j;
            C = subsasgn(A, S, B);
        end

        function A = cat_(dim, A, B)
            %CAT_ Concatenates 2 pmatrix objects with common ext.
            %scheduling parameter.
            %
            %   Synatx:
            %       [C, IA, IB] = cat_(dim, A, B)
            %
            %   Inputs:
            %       dim (int): dimension along which to concatenate
            %       A, B: pmatrix objects to concatenate. Assumptions:
            %           * same ext. scheduling variable (commonrho)
            %
            %   Outputs:
            %       C: concatenated pmatrix object
            %       IA, IB: index vector describing rearrangement of basis
            %           functions for A and B.
            %
            if isempty(A)
                A = B;
                return;
            end
            if isempty(B)
                return;
            end
            A.matrices = cellfun(@(A,B)cat(dim,A,B),A.matrices,B.matrices,'UniformOutput',false);
        end
        
        function C = blkdiag_(A, B)
            if isempty(B)
                C = A;
                return;
            end
            if isempty(A)
                C = B;
                return;
            end
            [nA, mA, ~] = size(A);
            [nB, mB, ~] = size(B);
            C = [A, zeros(nA, mB); ...
                zeros(nB, mA), B];
        end
        
    end
end



==> anc/Code1705/LPVcorev010/src/synthesis/general/gridbased/_gridvar/subsasgn.m <==
function varargout = subsasgn(A, S, B)
%SUBSASGN Subscripted assignment for gridvar
%
%   Syntax:
%       A = subsasgn(A, S, B)
% 
%   See also: SUBSREF, GRIDVAR
%

% subsasgn is implemented as an addition. Consider this assignment:
%   B(x, y) = C
% This can be written as a summation:
%   B = CLifted + Mask .* B
% Where Mask(x, y) = 0, 1 everywhere else.
% Followed by simplify to group identical basis functions:
%   B = simplify(B, 'poly')

if numel(S) == 1 && strcmp(S.type, '()') && numel(S.subs) <= 2
    r = A;
    r.matrices = cellfun(@(A) subsasgn(A,S,B),A.matrices,'UniformOutput',false);
    varargout{1} = r;
else
    [varargout{1:nargout}] = builtin('subsasgn', A, S, B);
end

end




==> anc/Code1705/LPVcorev010/src/synthesis/general/gridbased/_gridvar/subsref.m <==
function varargout = subsref(obj, s)
%SUBSREF Overloaded for gridvar objects.
%

% Template from: https://nl.mathworks.com/help/matlab/matlab_oop/code-patterns-for-subsref-and-subsasgn-methods.html
switch s(1).type
    case '.'
        if length(s) == 2 && strcmp(s(2).type,'{}')
            % Implement obj.PropertyName{indices}
            [varargout{1:nargout}] = builtin('subsref',obj.matrices,s(2));
        else
            % Use built-in for any other expression
            [varargout{1:nargout}] = builtin('subsref',obj,s);
        end
    case '()'
        if length(s) == 1
            % Implement obj(indices)
            A = obj;
            A.matrices = cellfun(@(mat) subsref(mat,s),obj.matrices,'UniformOutput',false);
            varargout{1} = A;
        elseif length(s) == 2 && strcmp(s(2).type,'.')
            % Implement obj(ind).PropertyName
            A = obj;
            A.matrices = cellfun(@(mat) subsref(mat,s(1)),obj.matrices,'UniformOutput',false);
            [varargout{1:nargout}] = builtin('subsref',A,s(2));
        else
            % Use built-in for any other expression
            [varargout{1:nargout}] = builtin('subsref',obj,s);
        end
    otherwise
        error('Not a valid indexing expression')
end

==> anc/Code1705/LPVcorev010/src/synthesis/general/gridbased/getMatrices.m <==
function mat = getMatrices(A,varargin)
% GETMATRICES Get matrices of gridvar object, as nD matrix or
% cell. Returns nD matrix by default.
%
%   Syntax:
%       mat = getMatrices(A)
%       mat = getMatrices(A,'matrix')
%       mat = getMatrices(A,'cell')
%
%   Inputs:
%       Ag (gridvar): Gridvar object.
%       
%   Outputs:
%       mat: Matrices of the gridvar object.
%
if isa(A,'gridvar')
    if nargin == 1
        mat = reshape([A.matrices{:}],[size(A),A.dim]);
    elseif nargin == 2
        switch varargin{1}
            case 'matrix'
                mat = reshape([A.matrices{:}],[size(A),A.dim]);
            case 'cell'
                mat = A.matrices;
            otherwise
                error(["Unrecognized option, available options",...
                    " are 'cell' and 'matrix', see help",...
                    " getMatrices."]);
        end
    else
        error('Too many input arguments');
    end
else
    mat = A;
end
end

==> anc/Code1705/LPVcorev010/src/synthesis/general/linfLineSearch.m <==
function [gamValue,lambdaValue,extraVarValue,solverError] = linfLineSearch(linfSolve,linfOpt,verbose,backoff,extraVarWidth)
%LINFLINESEARCH Performe a line search for Linf based analysis and synthesis.
%
%   Syntax:
%       [gamValue,lambdaValue,linfSolution,solverError] = 
%                               linfLineSearch(linfSolve, linfOpt, verbose)
%
%   Inputs:
%       linfSolve (optimizer): Optimizer object corresponding to the Linf
%           analysis or synthesis problem.
%       linfOpt (struct): Structure containing the options for Linf 
%           synthesis. See <a href="matlab:help linfOptions"
%           >linfOptions</a>.
%       verbose (logical): Logical indicating if progress messages should
%           be displayed (1) or not (0);
%       backoff (double): Value corresponding how far to backoff from 
%           optimal solution in case of issues;
%       extraVvarWidth (int array): Array of integers corresponding to the
%           width of each extra variable in the optimizer;
%
%   Outputs:
%       gamValue: Minimized induced Linf norm as double.
%       lambdaValue: Value of lambda as double corresponding to gamValue.
%       extraVarValue: Values of the extra variables corresponding to
%           gamValue.
%       solverError: Logical indicating if problem has encountered an
%           error.
%
%   See also LPVSYN, LPVSYNSF, LPVNORM.
%


%% Variables
lambdaGrid = linfOpt.lambdaGrid;
accLambda = linfOpt.accuracyLambda;
maxIt = linfOpt.maxIterations;

nExtraVar = numel(extraVarWidth);

nLambda = 1; nGamma = 2;
nInit = numel(lambdaGrid);
solLambGamm = zeros(nGamma,nInit);
solLambGamm(nLambda,:) = lambdaGrid;

[linfSolution,solverProblem] = linfSolve(lambdaGrid,zeros(1,nInit));
solLambGamm(nGamma,:) = linfSolution{1};

solverError = false;    %   set to false (changed to true if error encountered)

% Resolve with backoff if there are numerical issues
if ~any(solverProblem == 0)
    resolveIndex = (solverProblem~=1) & (solverProblem~=0);
    if ~all(resolveIndex == 0)
        solLambGammResolve = solLambGamm(:,resolveIndex);
        [linfSolutionResolve,solverProblemResolve] = linfSolve(solLambGammResolve(nLambda,:),...
            solLambGammResolve(nGamma,:)*backoff);
        % Set solutions for gamma to resolved solutions
        solLambGamm(nGamma,resolveIndex) = solLambGammResolve(nGamma,:)*backoff;
        solverProblem(resolveIndex) = solverProblemResolve;

        for i = 1:nExtraVar
            extraVarResolveIndex = repmat((1:extraVarWidth(i))',1, sum(resolveIndex)) + (find(resolveIndex) - 1) * extraVarWidth(i);
            linfSolution{i + 1}(:, extraVarResolveIndex(:)) = linfSolutionResolve{i + 1};
        end
    end
end

% If no solution can be found error
if all(solverProblem~=0)
    solverError = true;
    warningMsg = ['No solution found during the initial line search for ',...
        'lambda. Solver returned error codes: ',num2str(solverProblem),...
        '. Consider increassing the number of points or changing the ',...
        'points of lambdagrid, see help linfOptions.'];
    warning(warningMsg);
    gamValue = [];
    lambdaValue = [];
    extraVarValue = [];
    return;
end

% Find minimal value of gamma
[gamma0,idx] = min(solLambGamm(nGamma,:));
lambda0 = solLambGamm(nLambda,idx);
extraVar0 = cell(nExtraVar, 1);
for i = 1:nExtraVar
    extraVarIndex = (1:extraVarWidth(i)) + (idx - 1) * extraVarWidth(i);
    extraVar0{i} = linfSolution{i+1}(:, extraVarIndex(:));
end

if verbose; fprintf('Initial search results:\n\t gamma=%.4g\t\tlambda=%.4g\n',gamma0,lambda0); end
if idx == 1
    lambdamax = solLambGamm(nLambda,idx+1);
    lambdamin = solLambGamm(nLambda,idx);

    solGammInit = solLambGamm(nGamma,[idx,idx+1]);

    t1 = cell(nExtraVar, 1);
    t2 = cell(nExtraVar, 1);
    for i = 1:nExtraVar
        extraId1 = (1:extraVarWidth(i)) + (idx - 1) * extraVarWidth(i);
        extraId2 = (1:extraVarWidth(i)) + (idx) * extraVarWidth(i);
        t1{i} = linfSolution{i+1}(:, extraId1);
        t2{i} = linfSolution{i+1}(:, extraId2);
    end
    extraVarInit = {t1, t2};

    warning(['Minimum gamma found at first index of initial lambda grid. '...
        'Consider lowering values of lambdagrid, see help linfOptions.'])
elseif idx == nInit
    lambdamax = solLambGamm(nLambda,idx);
    lambdamin = solLambGamm(nLambda,idx-1);

    solGammInit = solLambGamm(nGamma,[idx-1,idx]);

    t1 = cell(nExtraVar, 1);
    t2 = cell(nExtraVar, 1);
    for i = 1:nExtraVar
        extraId1 = (1:extraVarWidth(i)) + (idx - 2) * extraVarWidth(i);
        extraId2 = (1:extraVarWidth(i)) + (idx - 1) * extraVarWidth(i);
        t1{i} = linfSolution{i+1}(:, extraId1);
        t2{i} = linfSolution{i+1}(:, extraId2);
    end
    extraVarInit = {t1, t2};

    warning(['Minimum gamma found at last index of initial lambda grid. '...
        'Consider increasing values of lambdagrid, see help linfOptions.'])
else
    lambdamax = solLambGamm(nLambda,idx+1);
    lambdamin = solLambGamm(nLambda,idx-1);

    solGammInit = solLambGamm(nGamma,[idx-1,idx+1]);

    t1 = cell(nExtraVar, 1);
    t2 = cell(nExtraVar, 1);
    for i = 1:nExtraVar
        extraId1 = (1:extraVarWidth(i)) + (idx - 2) * extraVarWidth(i);
        extraId2 = (1:extraVarWidth(i)) + (idx) * extraVarWidth(i);
        t1{i} = linfSolution{i+1}(:, extraId1);
        t2{i} = linfSolution{i+1}(:, extraId2);
    end
    extraVarInit = {t1, t2};
end
if verbose; fprintf('---------------------------------------------\n'); end
solGammInit(isnan(solGammInit)) = Inf;

% Golden ratio search
% See algorithm description here:
% https://gitlab.com/tothrola/LPVcore/-/issues/321
if verbose; fprintf('Golden section search:\n'); end
% if verbose; fprintf('Iter:\tGamma:\t\tLambda (min):\tLambda (max):\n\n'); end
if verbose; fprintf('Iter:\tLambda [Gamma] (min):\tLambda [Gamma] (max):\n\n'); end
gr = (sqrt(5) + 1) / 2; % Golden ratio
x1 = lambdamax-(lambdamax-lambdamin)/gr;
x2 = lambdamin + (lambdamax-lambdamin)/gr;

% Create lambda range using golden ratio
lambdaGrid = [lambdamin,x1, x2, lambdamax];
solGamm = zeros(1,4); solGamm([1,4]) = solGammInit;   % solGamm corresponds to gamma for lambda at lambdaGrid
extraVarGrid = cell(4,1);
extraVarGrid([1,4]) = extraVarInit;

% Determine gamma for the golden ratio range
[linfSolution,solverProblem] = linfSolve(lambdaGrid(2:3),[0 0]);
sol = linfSolution{1};
sol(solverProblem ~= 0) = Inf;  % Set to Inf if not solved correctly
solGamm(2:3) = sol;

t1 = cell(nExtraVar, 1);
t2 = cell(nExtraVar, 1);
for i = 1:nExtraVar
    extraId1 = (1:extraVarWidth(i))';
    extraId2 = (1:extraVarWidth(i))' + extraVarWidth(i);
    t1{i} = linfSolution{i+1}(:, extraId1);
    t2{i} = linfSolution{i+1}(:, extraId2);
end
extraVarGrid([2,3]) = {t1, t2};

if verbose;fprintf('%i\t%.4g [%.4g]\t\t%.4g [%.4g]\n',0,lambdaGrid(1),solGamm(1),lambdaGrid(4),solGamm(4));end

cnt = 1;                % Reset counter
while ((lambdaGrid(4)-lambdaGrid(1)) > accLambda) && ...
      (abs(solGamm(1)-solGamm(4)) >= 1e-3)  &&...
      ~all(isinf(solGamm([1,4]))) &&...
      (cnt <= maxIt)
    
    if all(isinf(solGamm(2:3)))
        lambdaGrid([1,4]) = (lambdaGrid([1,4])-lambda0)*.5+lambda0;
        lambdaGrid(2) = lambdaGrid(4)-(lambdaGrid(4)-lambdaGrid(1))/gr;
        lambdaGrid(3) = lambdaGrid(1) + (lambdaGrid(4)-lambdaGrid(1))/gr;
        [linfSolution,solverProblem] = linfSolve(lambdaGrid,[0 0 0 0]);
        for j = 1:4
            for i = 1:nExtraVar
                extraId = (1:extraVarWidth(i))' + (j - 1) * extraVarWidth(i);
                extraVarGrid{j}{i} = linfSolution{i+1}(:, extraId);
            end
        end
        solGamm = linfSolution{1};
        solGamm(solverProblem ~=0 ) = Inf; % Set to Inf if not solved correctly
    else
        % determine new lambda range
        [~,idx] = min(solGamm(2:3));
        % gamma @ lambdaGrid(2) < gamma @ lambdaGrid(3)
        if idx == 1
            % Update lambdaGrid and corresponding solGamm
            % Set new test point to NaN
            lambdaGrid = [lambdaGrid(1),NaN,lambdaGrid(2:3)];   
            solGamm = [solGamm(1),NaN,solGamm(2:3)];
            extraVarGrid = {extraVarGrid{1}, extraVarGrid{1}, extraVarGrid{2:3}};

            % Compute solution at new lambdaGrid(2)
            lambdaGrid(2) = lambdaGrid(4)-(lambdaGrid(4)-lambdaGrid(1))/gr;

            [linfSolution,solverProblem] = linfSolve(lambdaGrid(2),0);
            solGamm(2) = linfSolution{1};
            if (solverProblem ~= 0) || (solverProblem ~= 1)
                [linfSolution,solverProblem] = linfSolve(lambdaGrid(2),solGamm(2)*backoff);
                solGamm(2) = solGamm(2)*backoff;
            end
            for i = 1:nExtraVar
                extraVarGrid{2}{i} = linfSolution{i+1};
            end
            if solverProblem ~= 0; solGamm(2) = Inf; end
        % gamma @ lambdaGrid(3) < gamma @ lambdaGrid(2)
        else
            % Update lambdaGrid and corresponding solGamm
            % Set new test point to NaN
            lambdaGrid = [lambdaGrid(2:3),NaN,lambdaGrid(4)];
            solGamm = [solGamm(2:3),NaN,solGamm(4)];
            extraVarGrid = {extraVarGrid{2:3}, extraVarGrid{4}, extraVarGrid{4}};

            % Compute solution at new lambdaGrid(3)
            lambdaGrid(3) = lambdaGrid(1) + (lambdaGrid(4)-lambdaGrid(1))/gr;

            [linfSolution,solverProblem] = linfSolve(lambdaGrid(3),0);
            solGamm(3) = linfSolution{1};
            if (solverProblem ~= 0) || (solverProblem ~= 1)
                [linfSolution,solverProblem] = linfSolve(lambdaGrid(3),solGamm(3)*backoff);
                solGamm(3) = solGamm(3)*backoff;
            end
            for i = 1:nExtraVar
                extraVarGrid{3}{i} = linfSolution{i+1};
            end
            if solverProblem ~= 0; solGamm(3) = Inf; end
        end
    end
    if verbose;fprintf('%i\t%.4g [%.4g]\t\t%.4g [%.4g]\n',cnt,lambdaGrid(1),solGamm(1),lambdaGrid(4),solGamm(4));end
    cnt = cnt+1;
end

if all(isinf(solGamm))
    gamValue = gamma0;
    lambdaValue = lambda0;
    extraVarValue = extraVar0;
else
    [gamValue,idx] = min(solGamm);
    lambdaValue = lambdaGrid(idx);
    extraVarValue = extraVarGrid{idx};
end
if verbose;fprintf('Golden section search results:\n\t gamma = %.4g\t\tlambda = %.4g\n',gamValue,lambdaValue);end
end

==> anc/Code1705/LPVcorev010/src/synthesis/general/lpvsynCheckLmiProblems.m <==
function [LMI, flag] = lpvsynCheckLmiProblems(diagnostics,LMI,obj,objValue,synopts,invertBackoff)
%LPVSYNCHECKLMIPROBLEMS Checks if the LMI optimization problem returns
%errors corresponding to numerical problems, and if so, resolves the
%optimization problem using a fixed objective value. If there are no
%problems, the LMI is returned with backed off objective value assigned.
%
%   Syntax:
%       LMI = lpvsynCheckLmiProblems(diagnostics,LMI,obj,synopts,...
%                                    flipBackoff)
%
%   Inputs:
%       diagnostics (struct): Diagnostics information, assumed to be the
%           output of YALMIP optimize function. See <a href=
%           "matlab:help optimize">optimize</a>.
%       LMI (lmi): YALMIP LMI array containing LMI constraints for the
%           optimization problem.
%       obj (sdpvar): Objective of the optimization problem.
%       synopts (struct): LPV synthesis option structure, see also
%           <a href="matlab:help lpvsynOptions">lpvsynOptions</a>.
%       invertBackoff (logical): Logical indicating if the used backoff 
%           value should be inverted (1) or not (0), i.e., if invertBackoff
%           is true, backoff := 1/backoff.
%
%   Outputs:
%       LMI: LMI array containing the new LMI constraints for the
%           optimization problem.
%       flag: True if LMI is resolved, false otherwise.
%
%   See also LPVSYN, LPVSYNSF.
%

backoff = synopts.backoff;
solOpt = synopts.solverOptions;

if invertBackoff
    backoff = 1/backoff;
end

flag = false;

if ~isempty(obj)
    objValue = objValue*backoff;
    % Only resolve with backoff if the previous optimization problem is not
    % feasible or infeasible (hence, there were probably numerical issues)
    if all(diagnostics.problem ~= [0 1])
        LMI = replace(LMI,obj,objValue);
        diagnostics = optimize(LMI,[],solOpt);
        flag = true;
    % Otherwise just fix the objective (with backoff)
    else
        LMI = replace(LMI,obj,objValue);
    end
end
assert(diagnostics.problem == 0,lpvsynErrorMessage(diagnostics));
end


==> anc/Code1705/LPVcorev010/src/synthesis/general/lpvsynConditioningLmi.m <==
function [objective,LMI] = lpvsynConditioningLmi(LMI,mapping,genplant,synopts,ny,nu,constraintType)
%LPVSYNCONDITIONINGLMI Returns objective an LMIs in order to improve
%conditioning of synthesis solutions. Used in the synthesis algorithms.
%
%   Syntax:
%       [objective,LMI] = lpvsynConditioningLmi(LMI,mapping,genplant,...
%                             synopts,ny,nu,systemType,constraintType)
%
%   Inputs:
%       LMI (lmi): YALMIP lmi array containing LMI constraints for the
%           optimization problem.
%       mapping (struct): Structure containing the matrices that resulted
%           from the transformation or projection method. See 
%           <a href="matlab:help transformationApply"
%           >transformationApply</a> and <a href=
%           "matlab:help projectionApply">projectionApply</a>.
%       genplant (struct): Generalized plant structure. See 
%           <a href="matlab:help lpvsynGeneralizedPlantStructure"
%           >lpvsynGeneralizedPlantStructure</a>.
%       synopts (structure): Stucture containing LPV synthesis options, see
%           <a href="matlab:help lpvsynOptions">lpvsynOptions</a>.
%       ny (int): The number of measured variables, i.e. the last ny 
%           outputs of the plant P used as inputs to the controller K.
%       nu (int): The number of controlled variables, i.e. the last nu
%           inputs of the plant P that are connected to the output of the
%           controller K.
%       constraintType (char): Character array denoting which numerical
%           conditioning LMI is applied. Possible values are
%           'transformation-1', 'transformation-2', 'projection-1', 
%           'projection-2', and 'projection-3'.
%
%   Outputs:
%       objective: Objective variable as sdpvar of the added numerical
%           conditioning constraint.
%       LMI: LMI array containing the new LMI constraints for the
%           optimization problem.
%
%   References:
%       Scherer, C. W. and Weiland, S., "Linear Matrix Inequalities in
%       Control," Remark 4.6, page 95, Jan-2015. <a href=
%       "https://www.imng.uni-stuttgart.de/mst/files/LectureNotes.pdf"
%       >[Online]</a>.  
%
%   See also LPVSYN, LPVSYNSF.
%

%% Variables
nx = genplant.nx;
isCT = genplant.isCT;
numAcc = synopts.numericalAccuracy;

%% Construct constraints
%% Continuous-time
if isCT
    switch constraintType
        case 'transformation-1'
            alph = sdpvar(1);
            H = [zeros(nx),zeros(nx,nu),mapping.K,mapping.L;...
                 zeros(nu,nx),zeros(nu),mapping.M,mapping.N;...
                 mapping.K',mapping.M',zeros(nx),zeros(nx,ny);...
                 mapping.L',mapping.N',zeros(ny,nx),zeros(ny)]+...
                alph*eye(2*nx+nu+ny);
            LMI = [LMI; H>= numAcc*eye(2*nx+nu+ny)];
            LMI = [LMI; mapping.X-alph*eye(nx)<=-numAcc*eye(nx)];
            LMI = [LMI; mapping.Y-alph*eye(nx)<=-numAcc*eye(nx)];

            objective = alph;
        case 'transformation-sf-1'
            alph = sdpvar(1);
            % || F || <= alph*I
            % F'*F <= alph^2*I
            % alph*I - F'*alph^-1*F >= 0
            H1 = [zeros(nu), mapping.F;
                 mapping.F', zeros(nx)]+alph*eye(nu+nx);

            % W^-1 <= alph*I
            % alph*I - I'*W^-1*I >= 0
            H2 = [zeros(nx), eye(nx);
                  eye(nx), mapping.W]+[alph*eye(nx), zeros(nx);
                                       zeros(nx), zeros(nx)];
            LMI = [LMI; H1 >= numAcc*eye(nu+nx)];
            LMI = [LMI; H2 >= numAcc*eye(2*nx)];

            objective = alph;
        case {'transformation-2','projection-2'}
            bet = sdpvar(1); assign(bet,1);
            H = [mapping.Y,zeros(nx);
                 zeros(nx),mapping.X]+...
                [zeros(nx),bet*eye(nx);
                 bet*eye(nx),zeros(nx)];
            LMI = [LMI; H >= numAcc*eye(2*nx)];

            objective = bet;
        case 'projection-1'
            alph = sdpvar(1);
            LMI = [LMI; mapping.X-alph*eye(nx)<=-numAcc*eye(nx)];
            LMI = [LMI; mapping.Y-alph*eye(nx)<=-numAcc*eye(nx)];

            objective = alph;
        case 'projection-3'
            alph = sdpvar(1);
            H = [zeros(nx),zeros(nx,nu),mapping.Ak,mapping.Bk;...
                 zeros(nu,nx),zeros(nu),mapping.Ck,mapping.Dk;...
                 mapping.Ak',mapping.Ck',zeros(nx),zeros(nx,ny);...
                 mapping.Bk',mapping.Dk',zeros(ny,nx),zeros(ny)]+...
                alph*eye(2*nx+nu+ny);
            LMI = [LMI; H>= numAcc*eye(2*nx+nu+ny)];

            objective = alph;
        otherwise
            error('You should not be able to get here.')
    end
%% Discrete-time
else
    switch constraintType
        case 'transformation-1'
            alph = sdpvar(1);
            H = [zeros(nx),zeros(nx,nu),mapping.U,mapping.V;...
                 zeros(nu,nx),zeros(nu),mapping.W,mapping.X;...
                 mapping.U',mapping.W',zeros(nx),zeros(nx,ny);...
                 mapping.V',mapping.X',zeros(ny,nx),zeros(ny)]+...
                alph*eye(2*nx+nu+ny);
            LMI = [LMI; H>= numAcc*eye(2*nx+nu+ny)];
            LMI = [LMI; mapping.S+mapping.S'-alph*eye(nx)<=-numAcc*eye(nx)];
            LMI = [LMI; mapping.N+mapping.N'-alph*eye(nx)<=-numAcc*eye(nx)];
            LMI = [LMI; mapping.J+mapping.J'-alph*eye(nx)<=-numAcc*eye(nx)];

            objective = alph;
        case 'transformation-sf-1'
            alph = sdpvar(1);
            H1 = [zeros(nu), mapping.F;
                 mapping.F', zeros(nx)]+alph*eye(nu+nx);

            H2 = [zeros(nx), eye(nx);
                  eye(nx), mapping.G+mapping.G']+[alph*eye(nx), zeros(nx);
                                                  zeros(nx), zeros(nx)];
            LMI = [LMI; H1 >= numAcc*eye(nu+nx)];
            LMI = [LMI; H2 >= numAcc*eye(2*nx)];

            objective = alph;
        case {'transformation-2','projection-2'}
            bet = sdpvar(1); assign(bet,0);
            H = [mapping.J+mapping.J',zeros(nx);
                  zeros(nx),mapping.N+mapping.N']+...
                 [zeros(nx),bet*eye(nx);
                  bet*eye(nx),zeros(nx)];
            LMI = [LMI; H >= numAcc*eye(2*nx)];

            objective = bet;
        case 'projection-1'
            alph = sdpvar(1);
            LMI = [LMI; mapping.S+mapping.S'-alph*eye(nx)<=-numAcc*eye(nx)];
            LMI = [LMI; mapping.N+mapping.N'-alph*eye(nx)<=-numAcc*eye(nx)];
            LMI = [LMI; mapping.J+mapping.J'-alph*eye(nx)<=-numAcc*eye(nx)];

            objective = alph;
        case 'projection-3'
            alph = sdpvar(1);
            H = [zeros(nx),zeros(nx,nu),mapping.Ak,mapping.Bk;...
                 zeros(nu,nx),zeros(nu),mapping.Ck,mapping.Dk;...
                 mapping.Ak',mapping.Ck',zeros(nx),zeros(nx,ny);...
                 mapping.Bk',mapping.Dk',zeros(ny,nx),zeros(ny)]+...
                alph*eye(2*nx+nu+ny);
            LMI = [LMI; H>= numAcc*eye(2*nx+nu+ny)];

            objective = alph;
        otherwise
            error('You should not be able to get here.')
    end
end



==> anc/Code1705/LPVcorev010/src/synthesis/general/lpvsynErrorMessage.m <==
function errorMessage = lpvsynErrorMessage(diagnostics)
%LPVSYNERRORMESSAGE Generates character array with error message 
%used in the synthesis algorithms.
%
%   Syntax:
%       errorMessage = lpvsynErrorMessage(diagnostics)
%
%   Inputs:
%       diagnostics (struct): Diagnostics information, assumed to be the
%           output of YALMIP optimize function. see <a href=
%           "matlab:help optimize">optimize</a>.
%
%   Outputs:
%       errorMessage: Character array containing the error message.
%
%   See also LPVSYN, LPVSYNSF.
%

errorMessage = [sprintf('Controller synthesis failed.\n'),...
    sprintf('Solver returned error code %i: %s. ',diagnostics.problem,...
    diagnostics.info)];
end

==> anc/Code1705/LPVcorev010/src/synthesis/general/lpvsynGeneralizedPlantStructure.m <==
function [genplant,synopts] = lpvsynGeneralizedPlantStructure(P,ny,nu,synopts)
%LPVSYNGENERALIZEDPLANTSTRUCTURE Creates a structure based on the 
%generalized plant P that is used for the synthesis algorithms.
%
%   Syntax: 
%       [genplant,synopts] = lpvsynGeneralizedPlantStructure(P,ny,nu,...
%                                                            synopts)
% 
%   Inputs:
%       P: LPVCORE.LPVSS or lpvgridss object that represents the 
%           generalized plant.
%       ny (int): The number of measured variables. See <a href=
%           "matlab:help lpvsyn">lpvsyn</a>.
%       nu (int): The number of controlled variables. See <a href=
%           "matlab:help lpvsyn">lpvsyn</a>.
%       synopts (structure): Stucture containing LPV synthesis options, see
%           <a href="matlab:help lpvsynOptions">lpvsynOptions</a>.
% 
%   Outputs:
%       genplant: Structure containing the various matrices and dimensions
%           of the generalized plant which are used during synthesis.
%    
%   See also LPVSYN, LPVSYNSF.
%

%% Get variables
parVarStorage = synopts.parameterVaryingStorage;
sysType = synopts.SystemType;

if isa(synopts,"lpvsynOptions")
    synProblem = "OF";
else
    synProblem = "SF";
end

%% Get constants
% get sampling-time (CT = 0)
Ts = P.Ts;

% determine matrix sizes
nx = P.Nx;
nw = P.Nu-nu;

switch synProblem
    case "OF"
        nz = P.Ny-ny;
    case "SF"
        nz = P.Ny;
end

% get scheduling variable info
np = P.Np;

affine = struct;
grid = struct;

switch sysType
    case 'affine'
        affine.rho = reshape(cell2mat(P.SchedulingTimeMap.Range),[],2);
        affine.v = reshape(cell2mat(P.SchedulingTimeMap.RateBound),[],2);
end

isCT = (Ts == 0);   % explicit indication if plant is CT (1) or DT (0)

%% Checks and variables for parameter-varying storage function in 
%  grid-based case
if strcmp(sysType, 'grid')
    Mtemp = gridvar([P.A, P.B; P.C, P.D]);
    grid.ng = Mtemp.Ng;
    grid.dim = Mtemp.dim;
    storageTemplate = synopts.parameterVaryingStorageValue;

    if ~isempty(storageTemplate)
        samplingGrid = P.SamplingGrid;
        gridNames = fieldnames(samplingGrid);
        storNames = synopts.parameterVaryingStorageValue.timemap.Name;

        if ~any(strcmp(sort(gridNames), sort(storNames)))
            error(['The scheduling-variable names of the template' ...
                ' storage function do not match any of the LPV model.'])
        end

        grid.npStorage = synopts.parameterVaryingStorageValue.Np;

        gridValuesUnsorted = struct2cell(samplingGrid);
        gridValuesUnsorted = combineGrid(gridValuesUnsorted{:});
        nG = size(gridValuesUnsorted, 2);
        
        pValues = zeros(grid.npStorage, nG);
        for i = 1:numel(storNames)
            ind = strcmp(storNames{i}, gridNames);
            pValues(i,:) = gridValuesUnsorted(ind,:);
        end
        
        rateBound = storageTemplate.timemap.RateBound;
        pdotValues = combineGrid(rateBound{:});
        
        grid.rhoValues = combineGrid(pValues, pdotValues);
    else
        grid.npStorage = 0;
    end
    grid.repMatrices = [repmat({1}, 1, numel(size(P.A))), ...
        repmat({2}, 1, grid.npStorage)];
end

%% Construct matrices to be used with rolmip
% Assumes the plant P has the following structure:
%
% [xdot]   [  A |  Bw |  Bu ][x] 
% [  z ] = [ Cz | Dzw | Dzu ][w]
% [  y ]   [ Cy | Dyw | Dyu ][u]
%
% where Dyu = 0
%
% In case of state-feedback, the y-channel is not present.
%

A = P.A;    B = P.B;
C = P.C;    D = P.D;

switch sysType
    case 'affine'
        Bw = B(:,1:nw);         Bu = B(:,nw+1:end);
        Cz = C(1:nz,:);         
        Dzw = D(1:nz,1:nw);     Dzu = D(1:nz,nw+1:end);
        if synProblem == "OF"
            Cy = C(nz+1:end,:);
            Dyw = D(nz+1:end,1:nw); Dyu = D(nz+1:end,nw+1:end);

            % Check if feedthrough term (Dyu) is zero
            assert(all(simplify(Dyu,1e-10) == 0,'all'),'Dyu is non-zero');
        end

        % Construct rolmip variables
        stFull = {};
        [A,stFull{1}]   = pmatrixToRolmip(A,'A');
        [Bw,stFull{2}]  = pmatrixToRolmip(Bw,'Bw');
        [Cz,stFull{3}]  = pmatrixToRolmip(Cz,'Cz');
        [Dzw,stFull{4}] = pmatrixToRolmip(Dzw,'Dzw');
        if synProblem == "SF"
            [Bu,stFull{5}]  = pmatrixToRolmip(Bu,'Bu');
            [Dzu,stFull{6}] = pmatrixToRolmip(Dzu,'Dzu');
        end
        
        stID = find(~cellfun(@isempty,stFull),1); % find first non-empty element
        if isempty(stID)
            affine.st = 0;
            affine.rho = 0;
        else
            affine.st = stFull{stID};
        end
        
        if synProblem == "OF"
            % Other matrices
            Bu  = simplify(Bu,eps);
            Cy  = simplify(Cy,eps);
            Dzu = simplify(Dzu,eps);
            Dyw = simplify(Dyw,eps);
            
            % Check if certain matrices are constant
            assert(isconst(Bu),'Bu parameter varying');
            assert(isconst(Cy),'Cy parameter varying');
            assert(isconst(Dzu),'Dzu parameter varying');
            assert(isconst(Dyw),'Dyw parameter varying');
            
            Bu = Bu.matrices;
            Cy = Cy.matrices;
            Dzu = Dzu.matrices;
            Dyw = Dyw.matrices;
        end
    case 'grid'
        A = gridvar(repmat(A, grid.repMatrices{:}));
        B = gridvar(repmat(B, grid.repMatrices{:}));
        C = gridvar(repmat(C, grid.repMatrices{:}));     
        D = gridvar(repmat(D, grid.repMatrices{:}));

        Bw = B(:,1:nw);         Bu = B(:,nw+1:end);
        Cz = C(1:nz,:);
        Dzw = D(1:nz,1:nw);     Dzu = D(1:nz,nw+1:end);
        if synProblem == "OF"
            Cy = C(nz+1:end,:);   
            Dyw = D(nz+1:end,1:nw); Dyu = D(nz+1:end,nw+1:end);
            
            % Check if feedthrough term (Dyu) is zero
            assert(all(abs(getMatrices(Dyu)) <= 1e-10, 'all'), ...
                'Dyu is non-zero');
        end
end

%% Checks and variables for parameter-varying storage function in 
%  grid-based case
if strcmp(sysType, 'affine')
        % Find rho's which have infinite rate bounds
        infV = any(isinf(affine.v),2);
        
        % If all parameter rate bounds are infinite set paramVarStorage to 0
        if sum(infV) == np
            if parVarStorage
                warning(['Scheduling-variables have infinite rate bounds. '...
                    'Switching to parameter-independent storage function.']);
            end
            parVarStorage = 0;
        % Else use param. varying storage (if not forced off by user)
        else
            if isempty(parVarStorage)   % parVarStorage = [] by default
                parVarStorage = 1;
            end
        end
        synopts.parameterVaryingStorage = parVarStorage;
        
        % Create variables when using parameter-varying storage
        if parVarStorage
            vBoundedIndex = find(~infV);
            infVIndex = find(infV);
        
            % Create st variable which only selects ratebounded rho's
            affine.stv = affine.st([1;vBoundedIndex+1]);
            affine.vd = affine.v;          % Dummy variable used for diff. storage
            affine.vd(infVIndex,1) = -1;   % function in rolmip, as it is required 
            affine.vd(infVIndex,2) = 1;    % to include all parameters.

            if isCT && (synProblem == "OF")
                % Force projection for CT with varying storage (for now,
                % 28/03/2022, only projection supports varying storage for
                % CT systems for output-feedback)
                synopts.method = 'projection';
            end
        else
            affine.stv = [];
            affine.vd = affine.v;
        end
end

%% Construct genplant structure
genplant.Plant  = P;
genplant.A      = A;
genplant.Bw     = Bw;
genplant.Bu     = Bu;
genplant.Cz     = Cz;
genplant.Dzw    = Dzw;
genplant.Dzu    = Dzu;
if synProblem == "OF"
    genplant.Cy     = Cy;
    genplant.Dyw    = Dyw;
    genplant.ny     = ny;
end
genplant.nx     = nx;
genplant.nw     = nw;
genplant.nz     = nz;
genplant.nu     = nu;
genplant.np     = np;
genplant.affine = affine;
genplant.grid   = grid;
genplant.Ts     = Ts;
genplant.isCT   = isCT;
genplant.Problem = synProblem;
end

==> anc/Code1705/LPVcorev010/src/synthesis/general/lpvsynPoleConstraint.m <==
function LMI = lpvsynPoleConstraint(LMI,X,XA,genplant,caseName,synopts)
%LPVSYNPOLECONSTRAINT Adds pole constraint to the LMI optimization problem
%for the synthesis algorithms.
%
%   Syntax:
%       LMI = lpvsynPoleConstraint(LMI,matrices,genplant,caseName,synopts)
%
%   Inputs:
%       LMI (lmi): YALMIP LMI array containing LMI constraints for the
%           optimization problem.
%       X: Gridvar or rolmipar object corresponding to positve definite 
%           matrix used to ensure the pole constraints. For synthesis this
%           corresponds to the (transformed) closed-loop storage function 
%           matrix.
%       XA: Gridvar or rolmipar object corresponding to the X-matrix 
%           multiplied by the A-matrix, i.e. X*A, where the A-matrix 
%           corresponds to the matrix for which the pole constraints are
%           ensured. For synthesis the A-matrix corresponds to the 
%           closed-loop (transformed) state-space A-matrix.
%       genplant (struct): Generalized plant structure. See 
%           <a href="matlab:help lpvsynGeneralizedPlantStructure"
%           >lpvsynGeneralizedPlantStructure</a>.
%       caseName (char): Character array or string indicating if the
%           'standard' or 'projected' constraints are to be used. The
%           projected constraints are used for projection based controller
%           synthesis.
%       synopts (structure): Stucture containing LPV synthesis options, see
%           <a href="matlab:help lpvsynOptions">lpvsynOptions</a>.
%
%   Outputs:
%       LMI: LMI array containing the new LMI constraints with the pole
%           constraints included for the optimization problem.
%
%   See also LPVSYN, LPVSYNSF.
%

%% Variables
pConstr = synopts.poleConstraint;
numAcc = synopts.numericalAccuracy;
sysType = synopts.systemType;

%% Checks
Pmat = [pConstr.Q+pConstr.S,pConstr.T';pConstr.T,pConstr.U];
if genplant.Ts ~= 0 && ~isempty(Pmat)
    warning('Pole constraints are not implemented for discrete-time synthesis');
    Pmat = [];
end

%% Construct constraints
if ~isempty(Pmat)
    % Retrieve matrices
    Q = pConstr.Q;
    S = pConstr.S;
    T = pConstr.T;
    U = pConstr.U;

    switch sysType
        case 'affine'
            % Stuff to work around kron not being implemented for rolmipvars
            XAcell = homogenize(X,XA);   % Ensure same number of vertices
            Xmat = coefs(XAcell{1});     % Get 'values' at vertices
            XAmat = coefs(XAcell{2});

            if isa(Xmat,'sdpvar')   % LTI case
                dimMat = size(Xmat);
                nVertices = 1;
                Xmat = {Xmat};
                XAmat = {XAmat};
            else                    % LPV case
                dimMat = size(Xmat{1});
                nVertices = numel(Xmat);
            end
            
            % Use gridvar where each 'grid-point' is a vertex
            X = gridvar(reshape([Xmat{:}],[dimMat,nVertices]));
            XA = gridvar(reshape([XAmat{:}],[dimMat,nVertices]));
    end

    switch caseName
        % Standard constraints
        case 'standard'
            % Create constraint at each vertex of Xt and At
            
                H = [kron(X,Q)+kron(XA,S)+kron(XA',S'), kron(XA',T');
                     kron(XA,T),                        -kron(X,U)];
                nH = size(H,1);
                LMI = [LMI; (H <= -numAcc*eye(nH))];
        % Constraints for projected LMIs
        case 'projected'
            warning(['Adding pole constraints when using the projection ',...
                'might cause issues during optimization.']);

            Bu = genplant.Bu;
            Cy = genplant.Cy;
            nx = genplant.nx;
            nu = genplant.nu;
            ny = genplant.ny;

            nm = size(S,2);
            np = size(T,1);
            B1 = [zeros(nx),Bu;eye(nx),zeros(nx,nu)];
            C1 = [eye(nx),zeros(nx);zeros(ny,nx),Cy];

            Ng = null([kron(B1',S'),kron(B1',T')]);
            Nh = null([kron(C1,eye(nm)),kron(zeros(nx+ny,2*nx),zeros(nm,np))]);
            
            % Create constraint at each vertex of Xt and At
            M = [kron(X,Q)+kron(XA,S)+kron(XA',S'), kron(XA',T');
                     kron(XA,T),                        -kron(X,U)];
            H1 = Ng'*M*Ng;
            H2 = Nh'*M*Nh;
            nH1 = size(H1,1); 
            nH2 = size(H2,1);
            LMI = [LMI;
                   H1 <= -numAcc*eye(nH1);
                   H2 <= -numAcc*eye(nH2)];
    end
end
end

==> anc/Code1705/LPVcorev010/src/synthesis/general/lpvsynSolveLmi.m <==
function [diagnostics,LMI,gamValue] = lpvsynSolveLmi(LMI,gam,var,synopts)
%LPVSYNSOLVELMI Solves the LMI for the controller synthesis problem.
%
%   Syntax:
%       [diagnostics,LMI,gamValue] = lpvsynSolveLmi(LMI,gam,var,synopts)
%
%   Inputs:
%       LMI (lmi): YALMIP LMI array containing LMI constraints for the
%           optimization problem.
%       gam (sdpvar): YALMIP sdpvar corresponding to the closed-loop gain 
%           objective variable, empty in case of passivity.
%       var (struct): Structure containing other optimization variables. 
%           (Only used for Linf based synthesis).
%       synopts (structure): Stucture containing LPV synthesis options, see
%           <a href="matlab:help lpvsynOptions">lpvsynOptions</a>.
%
%   Outputs:
%       diagnostics: Diagnostic output structure of YALMIP optimize 
%           function.
%       LMI: LMI array containing the LMI constraints for the controller
%           synthesis problem.
%       gamValue: Value of the closed-loop gain objective as double.
%   
%   See also LPVSYN, LPVSYNSF.
%

%% Variables
perfType = synopts.performance;
solOpt = synopts.solverOptions;
linfOpt = synopts.linfOptions;
verbose = synopts.verbose;
backoff = synopts.backoff;

%%
switch perfType
    %% Linf synthesis
    case 'linf'
        % Extract variables
        lambda = var.lambda;
        mu = var.mu;
        gamConstraint = sdpvar(1);
        LMI = LMI+(gam>=gamConstraint);
        extraVar = {mu};
        extraVarWidth = cellfun(@(x) size(x, 2), extraVar);
        linfSolve = optimizer(LMI,gam,solOpt,{lambda,gamConstraint},[{gam},extraVar]);
        [gamValue,lambdaValue,~,solverError] = linfLineSearch(linfSolve,linfOpt,verbose,backoff,extraVarWidth);
        
        if solverError
            error('Controller synthesis failed.')
        else
            LMI = replace(LMI,lambda,lambdaValue);
    
            diagnostics.problem = 0;
            diagnostics.info = '';
        end
    %% L2, passive and H2 synthesis
    otherwise
        diagnostics = optimize(LMI,gam,solOpt);
        gamValue = value(gam);
end
end

==> anc/Code1705/LPVcorev010/src/synthesis/general/mustBeCompatibleLPVsys.m <==
function mustBeCompatibleLPVsys(P)
% Check to see if system is compatible for lpvsyn, lpvsynsf, and lpvnorm
    mustBeA(P, {'LPVcore.lpvgridss','LPVcore.lpvss','LPVcore.lpvidss'});
    
    if isa(P,'LPVcore.lpvss') || isa(P,'LPVcore.lpvidss')
        if ~all([isaffine(P.A),isaffine(P.B),isaffine(P.C),isaffine(P.D)])
            eidType = 'LPVcore:affineCheck';
            msgType = ['System is not affinely dependent on' ...
                ' its parameters.'];
            throwAsCaller(MException(eidType, msgType));
        end

        if any(isinf(cell2mat(P.SchedulingTimeMap.Range)),"all")
            eidType = 'LPVcore:schedulingRangeCheck';
            msgType = ['The system has one or more scheduling ' ...
                'parameters that have an infinite scheduling range.'];
            throwAsCaller(MException(eidType, msgType));
        end

        if ~hasStaticSchedulingDependence(P)
            eidType = 'LPVcore:staticDependencyCheck';
            msgType = ['The system has dynamic scheduling dependency, ' ...
                'which is currently not supported.'];
            throwAsCaller(MException(eidType, msgType));
        end
    end
end

==> anc/Code1705/LPVcorev010/src/synthesis/general/mustBeValidStorage.m <==
function mustBeValidStorage(value)
% Check to see if template storage function is compatible for lpvsyn,
% lpvsynsf, and lpvnorm
    if ~isempty(value)
        mustBeA(value,{'pmatrix', 'logical', 'double'});
    end

    if isa(value, 'pmatrix')
        % Check if it is polynomial
        if ~ispoly(value) && isct(value)
            eidType = 'LPVcore:storagefunction';
            msgType = ['In continuous-time, the template storage function ' ...
                'can only have polynomial dependency.'];
            throwAsCaller(MException(eidType, msgType));
        end

        % Check finite rate-bounds
        if any(isinf(cell2mat(value.timemap.RateBound)), 'all')
            eidType = 'LPVcore:storagefunction';
            msgType = ['The scheduling-variables of the template ' ...
                'storage function should have finite rate-bounds'];
            throwAsCaller(MException(eidType, msgType));
        end
    end
end

==> anc/Code1705/LPVcorev010/src/synthesis/general/storageTemplateToGridvar.m <==
function [X,Xd] = storageTemplateToGridvar(template, nx, gridOpt, domain, sdpopt, diff)
%STORAGETEMPLATETOGRIDVAR Summary of this function goes here
%   Detailed explanation goes here

arguments
    template
    nx
    gridOpt
    domain
    sdpopt = 'symmetric'
    diff = true
end

% Create pmatrix with sdpvar as matrices
Xp = simplify(0 + template);
nb = Xp.numbfuncs;
Xp.matrices = sdpvar(nx, nx, nb, sdpopt);

dim = gridOpt.dim; dimCell = num2cell(dim);
rhoValues = gridOpt.rhoValues';
npStor = gridOpt.npStorage;

% Evaluate (sdpvar) pmatrix at gridpoints
Xval = feval(Xp, rhoValues(:, 1:npStor));
Xval = reshape(Xval, nx, nx, dimCell{:}, ...
    gridOpt.repMatrices{end-npStor+1:end});

if diff
    switch domain
        case 'ct'
            Xpd = pdiff(Xp, 1);
            if all(Xpd.timemap.Map == 1)
                Xpdval = feval(Xpd, rhoValues(:, npStor+1:end));
            else
                Xpdval = feval(Xpd, rhoValues);
            end
        case 'dt'
            Xpd = pshift(Xp, 1);
            Xpdval = feval(Xpd, rhoValues(:, npStor+1:end));
    end
    Xpdval = reshape(Xpdval, nx, nx, dimCell{:}, ...
        gridOpt.repMatrices{end-npStor+1:end});
    Xd = gridvar(Xpdval);
else
    Xd = [];
end
X = gridvar(Xval);
end



==> anc/Code1705/LPVcorev010/src/synthesis/general/transformation/transformationApply.m <==
function [matrices,mapping] = transformationApply(genplant,synopts)
%TRANSFORMATIONAPPLY Applies nonlinear transformation to the generalized
%plant matrices in order to construct LMI. 
%
%   Syntax:
%       [matrices,mapping] = transformationApply(genplant,synopts)
%
%   Inputs:
%       genplant (struct): Generalized plant structure. See 
%           <a href="matlab:help lpvsynGeneralizedPlantStructure"
%           >lpvsynGeneralizedPlantStructure</a>.
%       synopts (struct): Synthesis options structure. See 
%           <a href="matlab:help lpvsynOptions">lpvsynOptions</a>.
%
%   Outputs:
%       matrices: Structure containing closed-loop transformed matrices.
%       mapping: Stucture containing the new synthesis variables.
%
%   See also LPVSYN, LPVSYNSF.
%

%% Extract from generalized plant
A   = genplant.A;
Bw  = genplant.Bw;
Bu  = genplant.Bu;
Cz  = genplant.Cz;
Dzw = genplant.Dzw;
Dzu = genplant.Dzu;
if genplant.Problem == "OF"
    Cy  = genplant.Cy;
    Dyw = genplant.Dyw;
    ny  = genplant.ny;
end
nx  = genplant.nx;
nu  = genplant.nu;
affine = genplant.affine;
grid = genplant.grid;

% Other variables
synProblem = genplant.Problem;
paramVarLyap = synopts.parameterVaryingStorage;
paramVarLyapVal = synopts.ParameterVaryingStorageValue;
dependency = synopts.dependency;
if (synProblem == "OF")
    feedthrough = synopts.directFeedthrough; 
    storOption = synopts.ParameterVaryingStorageOption;
end
sysType = synopts.systemType;
isCT = genplant.isCT;

%% Construct new variables
if isCT
    %% Continuous-time
    % Create transformed closed-loop storage function matrices
    switch sysType
        case 'affine'
            st = affine.st;
            stv = affine.stv;
            rho = affine.rho;
            vd = affine.vd;

            switch synProblem
                case "OF"
                    % OF, affine allways uses constant Lyap for now
                    mapping.X = rolmipvar(nx,nx,'X','sym',0,0);
                    mapping.Xd = zeros(nx);
                    mapping.Y = rolmipvar(nx,nx,'Y','sym',0,0);
                    mapping.Yd = zeros(nx);
                    
                    % Create 'transformed controller' variables
                    if dependency(1)
                        mapping.K = rolmipvar(nx,nx,'K','full',st,rho);
                    else
                        mapping.K = rolmipvar(nx,nx,'K','full',0,0);
                    end
                    if dependency(2)
                        mapping.L = rolmipvar(nx,ny,'L','full',st,rho);
                    else
                        mapping.L = rolmipvar(nx,ny,'L','full',0,0);
                    end
                    if dependency(3)
                        mapping.M = rolmipvar(nu,nx,'M','full',st,rho);
                    else
                        mapping.M = rolmipvar(nu,nx,'M','full',0,0);
                    end
                    if feedthrough
                        if dependency(4)
                            mapping.N = rolmipvar(nu,ny,'N','full',st,rho);
                        else
                            mapping.N = rolmipvar(nu,ny,'N','full',0,0);  
                        end
                    else
                        mapping.N = zeros(nu,ny);
                    end
                case "SF"
                    if paramVarLyap
                        mapping.W = rolmipvar(nx,nx,'W','sym',stv,rho);
                        mapping.Wd = diff(mapping.W,'Wd',rho,vd);
                    else
                        mapping.W = rolmipvar(nx,nx,'W','sym',0,0);
                        mapping.Wd = zeros(nx);
                    end
                    
                    % Create 'transformed controller' variable
                    if dependency(1)
                        mapping.F = rolmipvar(nu,nx,'F','full',st,rho);
                    else
                        mapping.F = rolmipvar(nu,nx,'F','full',0,0);
                    end
            end
        case 'grid'
            dim = grid.dim; dimCell = num2cell(dim);
            
            switch synProblem
                case "OF"
                    if paramVarLyap
                        if storOption == 1
                            [mapping.X,mapping.Xd] = ...
                                storageTemplateToGridvar(paramVarLyapVal, ...
                                nx, grid, 'ct');
    
                            mapping.Y = gridvar(sdpvar(nx));
                            mapping.Yd = zeros(nx);
                        else
                            mapping.X = gridvar(sdpvar(nx));
                            mapping.Xd = zeros(nx);
    
                            [mapping.Y,mapping.Yd] = ...
                                storageTemplateToGridvar(paramVarLyapVal, ...
                                nx, grid, 'ct');
                        end
                    else
                        mapping.X = gridvar(sdpvar(nx));
                        mapping.Xd = zeros(nx);
                        mapping.Y = gridvar(sdpvar(nx));
                        mapping.Yd = zeros(nx);
                    end
        
                    % Create 'transformed controller' variables
                    if dependency(1)
                        mapping.K = gridvar(repmat(...
                            sdpvar(nx,nx,dimCell{:},'full'),...
                                grid.repMatrices{:}));
                    else
                        mapping.K = gridvar(sdpvar(nx,nx,'full'));
                    end
                    if dependency(2)
                        mapping.L = gridvar(repmat(...
                            sdpvar(nx,ny,dimCell{:},'full'),...
                                grid.repMatrices{:}));
                    else
                        mapping.L = gridvar(sdpvar(nx,ny,'full'));
                    end
                    if dependency(3)
                        mapping.M = gridvar(repmat(...
                            sdpvar(nu,nx,dimCell{:},'full'),...
                                grid.repMatrices{:}));
                    else
                        mapping.M = gridvar(sdpvar(nu,nx,'full'));
                    end
                    if feedthrough
                        if dependency(4)
                            mapping.N = gridvar(repmat(...
                            sdpvar(nu,ny,dimCell{:},'full'),...
                                grid.repMatrices{:}));
                        else
                            mapping.N = gridvar(sdpvar(nu,ny,'full'));
                        end
                    else
                        mapping.N = zeros(nu,ny);
                    end
                case "SF"
                    if paramVarLyap
                        [mapping.W, mapping.Wd] = ...
                            storageTemplateToGridvar(paramVarLyapVal, ...
                            nx, grid, 'ct');
                    else
                        mapping.W = gridvar(sdpvar(nx));
                        mapping.Wd = zeros(nx);
                    end
        
                    % Create 'transformed controller' variable
                    if dependency(1)
                        mapping.F = gridvar(repmat(...
                            sdpvar(nu,nx,dimCell{:},'full'),...
                            grid.repMatrices{:}));
                    else
                        mapping.F = gridvar(sdpvar(nu,nx,'full'));
                    end
            end
    end
    
    % Create transformed closed-loop marices
    switch synProblem
        case "OF"
            matrices.Xt = [mapping.Y, eye(nx);
                           eye(nx), mapping.X];
            matrices.At = [A*mapping.Y+Bu*mapping.M-0.5*mapping.Yd, ...
                           A+Bu*mapping.N*Cy;...
                           mapping.K, ...
                           mapping.X*A+mapping.L*Cy+0.5*mapping.Xd];
            matrices.Bt = [Bw+Bu*mapping.N*Dyw;
                           mapping.X*Bw+mapping.L*Dyw];
            matrices.Ct = [Cz*mapping.Y+Dzu*mapping.M, ...
                           Cz+Dzu*mapping.N*Cy];
            matrices.Dt = Dzw+Dzu*mapping.N*Dyw;
        case "SF"
            matrices.Xt = mapping.W;
            matrices.At = A*mapping.W+Bu*mapping.F-0.5*mapping.Wd;
            matrices.Bt = Bw;
            matrices.Ct = Cz*mapping.W+Dzu*mapping.F;
            matrices.Dt = Dzw;
    end
else
    %% Discrete-time
    switch sysType
        case 'affine'
            % Create transformed closed-loop storage function and slack 
            % variable matrices
            st = affine.st;
            stv = affine.stv;
            rho = affine.rho;
            vd = affine.vd;
        
            switch synProblem
                case "OF"
                    if paramVarLyap
                        mapping.Xx = rolmipvar(nx,nx,'Xx','sym',stv,rho);
                        mapping.XxDelta = diff(mapping.Xx,'Xxd',rho,vd);
                        % diff in DT only valid in affine case!!!
                        mapping.Xy = rolmipvar(nx,nx,'Xy','full',stv,rho);
                        mapping.XyDelta = diff(mapping.Xy,'Xyd',rho,vd);
                        mapping.Xz = rolmipvar(nx,nx,'Xz','sym',stv,rho);
                        mapping.XzDelta = diff(mapping.Xz,'Xzd',rho,vd);
                    else
                        mapping.Xx = rolmipvar(nx,nx,'Xx','sym',0,0);
                        mapping.XxDelta = zeros(nx);
                        mapping.Xy = rolmipvar(nx,nx,'Xy','full',0,0);
                        mapping.XyDelta = zeros(nx);
                        mapping.Xz = rolmipvar(nx,nx,'Xz','sym',0,0);
                        mapping.XzDelta = zeros(nx);
                    end
                    mapping.XxPlus = mapping.Xx+mapping.XxDelta;
                    mapping.XyPlus = mapping.Xy+mapping.XyDelta;
                    mapping.XzPlus = mapping.Xz+mapping.XzDelta;
                    
                    mapping.J = rolmipvar(nx,nx,'J','full',0,0);
                    mapping.N = rolmipvar(nx,nx,'N','full',0,0);
                    mapping.S = rolmipvar(nx,nx,'S','full',0,0);
                
                    % Create 'transformed controller' variables
                    if dependency(1)
                        mapping.U = rolmipvar(nx,nx,'U','full',st,rho);
                    else
                        mapping.U = rolmipvar(nx,nx,'U','full',0,0);
                    end
                    if dependency(2)
                        mapping.V = rolmipvar(nx,ny,'V','full',st,rho);
                    else
                        mapping.V = rolmipvar(nx,ny,'V','full',0,0);
                    end
                    if dependency(3)
                        mapping.W = rolmipvar(nu,nx,'W','full',st,rho);
                    else
                        mapping.W = rolmipvar(nu,nx,'w','full',0,0);
                    end
                    if feedthrough
                        if dependency(4)
                            mapping.X = rolmipvar(nu,ny,'X','full',st,rho);
                        else
                            mapping.X = rolmipvar(nu,ny,'X','full',0,0);  
                        end
                    else
                        mapping.X = zeros(nu,ny);
                    end
                case "SF"
                    if paramVarLyap
                        mapping.W = rolmipvar(nx,nx,'W','sym',stv,rho);
                        mapping.WDelta = diff(mapping.W,'WDelta',rho,vd);
                        % diff in DT only valid in affine case!!!
                    else
                        mapping.W = rolmipvar(nx,nx,'W','sym',0,0);
                        mapping.WDelta = zeros(nx);
                    end
                    mapping.WPlus = mapping.W  + mapping.WDelta;
                    
                    mapping.G = rolmipvar(nx,nx,'G','full',0,0);
                
                    % Create 'transformed controller' variables
                    if dependency(1)
                        mapping.F = rolmipvar(nu,nx,'F','full',st,rho);
                    else
                        mapping.F = rolmipvar(nu,nx,'F','full',0,0);
                    end
            end

        case 'grid'
            % Create transformed closed-loop storage function and slack 
            % variable matrices
            dim = grid.dim; dimCell = num2cell(dim);
        
            switch synProblem
                case "OF"
                    if paramVarLyap
                        [mapping.Xx,mapping.XxPlus] = ...
                            storageTemplateToGridvar(paramVarLyapVal, ...
                                nx, grid, 'dt');
                        [mapping.Xy,mapping.XyPlus] = ...
                            storageTemplateToGridvar(paramVarLyapVal, ...
                                nx, grid, 'dt','full');
                        [mapping.Xz,mapping.XzPlus] = ...
                            storageTemplateToGridvar(paramVarLyapVal, ...
                                nx, grid, 'dt');
                        % 
                        % mapping.J = ...
                        %     storageTemplateToGridvar(paramVarLyapVal, ...
                        %         nx, grid, 'dt', 'full', false);
                        % mapping.N = ...
                        %     storageTemplateToGridvar(paramVarLyapVal, ...
                        %         nx, grid, 'dt', 'full', false);
                        % mapping.S = ...
                        %     storageTemplateToGridvar(paramVarLyapVal, ...
                        %         nx, grid, 'dt', 'full', false);
                    else
                        mapping.Xx = gridvar(sdpvar(nx));
                        mapping.XxPlus = mapping.Xx;
                        mapping.Xy = gridvar(sdpvar(nx,nx,'full'));
                        mapping.XyPlus = mapping.Xy;
                        mapping.Xz = gridvar(sdpvar(nx));
                        mapping.XzPlus = mapping.Xz;
                    end

                    mapping.J = gridvar(sdpvar(nx,nx,'full'));
                    mapping.N = gridvar(sdpvar(nx,nx,'full'));
                    mapping.S = gridvar(sdpvar(nx,nx,'full'));
                
                    % Create 'transformed controller' variables
                    if dependency(1)
                        mapping.U = gridvar(repmat( ...
                            sdpvar(nx,nx,dimCell{:},'full'), ...
                                grid.repMatrices{:}));
                    else
                        mapping.U = gridvar(sdpvar(nx,nx,'full'));
                    end
                    if dependency(2)
                        mapping.V = gridvar(repmat( ...
                            sdpvar(nx,ny,dimCell{:},'full'), ...
                                grid.repMatrices{:}));
                    else
                        mapping.V = gridvar(sdpvar(nx,ny,'full'));
                    end
                    if dependency(3)
                        mapping.W = gridvar(repmat( ...
                            sdpvar(nu,nx,dimCell{:},'full'), ...
                                grid.repMatrices{:}));
                    else
                        mapping.W = gridvar(sdpvar(nu,nx,'full'));
                    end
                    if feedthrough
                        if dependency(4)
                            mapping.X = gridvar(repmat( ...
                                sdpvar(nu,ny,dimCell{:},'full'), ...
                                    grid.repMatrices{:}));
                        else
                            mapping.X = gridvar(sdpvar(nu,ny,'full')); 
                        end
                    else
                        mapping.X = zeros(nu,ny);
                    end
                case "SF"
                    if paramVarLyap
                        [mapping.W,mapping.WPlus] = ...
                            storageTemplateToGridvar(paramVarLyapVal, ...
                                nx, grid, 'dt');
                        
                        mapping.G = storageTemplateToGridvar(paramVarLyapVal, ...
                                nx, grid, 'dt', 'full', false);
                    else
                        mapping.W = gridvar(sdpvar(nx));          
                        mapping.WPlus = mapping.W;
                        
                        mapping.G = gridvar(sdpvar(nx,nx,'full'));
                    end
                
                    % Create 'transformed controller' variables
                    if dependency(1)
                        mapping.F = gridvar(repmat(...
                            sdpvar(nu,nx,dimCell{:},'full'),...
                            grid.repMatrices{:}));
                    else
                        mapping.F = gridvar(sdpvar(nu,nx,'full'));
                    end
            end
    end
    % Create transformed closed-loop marices
    switch synProblem
        case "OF"
            matrices. Gt = [mapping.J, eye(nx);
                            mapping.S, mapping.N];
            matrices.Xt = [mapping.Xx,  mapping.Xy;
                           mapping.Xy', mapping.Xz];
            matrices.XtPlus = [mapping.XxPlus,  mapping.XyPlus;
                               mapping.XyPlus', mapping.XzPlus];
            
            matrices.At = [A*mapping.J+Bu*mapping.W, A+Bu*mapping.X*Cy;
                           mapping.U,                mapping.N*A+mapping.V*Cy];
            matrices.Bt = [Bw+Bu*mapping.X*Dyw;
                           mapping.N*Bw+mapping.V*Dyw];
            matrices.Ct = [Cz*mapping.J+Dzu*mapping.W,Cz+Dzu*mapping.X*Cy];
            matrices.Dt = Dzw+Dzu*mapping.X*Dyw;
        case "SF"
            matrices. Gt = mapping.G;
            matrices.Xt = mapping.W;
            matrices.XtPlus = mapping.WPlus;
            
            matrices.At = A*mapping.G+Bu*mapping.F;
            matrices.Bt = Bw;
            matrices.Ct = Cz*mapping.G+Dzu*mapping.F;
            matrices.Dt = Dzw;
    end
end
end

==> anc/Code1705/LPVcorev010/src/synthesis/general/transformation/transformationConstructController.m <==
function [K,Xcl] = transformationConstructController(mapping,genplant,synopts)
%TRANSFORMATIONCONSTRUCTCONTROLLER Performs nonlinear transformation in
%order to construct the controller.
%
%   Syntax:
%       [K,Xcl] = transformationConstructControllerCT(mapping,genplant,...
%                                                     synopts)
%
%   Inputs:
%       mapping (struct): Structure containing the variables that resulted
%           from the nonlinear transformation. See <a href=
%           "matlab:help transformationApply">transformationApply</a>.
%       genplant (struct): Generalized plant structure. See 
%           <a href="matlab:help lpvsynGeneralizedPlantStructure"
%           >lpvsynGeneralizedPlantStructure</a>.
%
%   Outputs:
%       K: Constructed controller as LPVcore.lpvss or lpvgridss object.
%       Xcl: Matrix of closed-loop Lyapunov function, i.e. the Lypunov
%           function is of the form V(x) = x'*Xcl*x. Either constant or
%           parameter dependent.
%
%   See also LPVSYN, LPVSYNSF.
%

%% Variables
sysType = synopts.systemType;
synProblem = genplant.Problem;

plant = genplant.Plant;
Ap = plant.A;

if synProblem == "OF"
    A = genplant.A;
    Bu = genplant.Bu;
    Cy = genplant.Cy;
    nx = genplant.nx;
    ny = genplant.ny;
    nu = genplant.nu;
    Ts = genplant.Ts;
end

isCT = genplant.isCT;
affine = genplant.affine;
grid = genplant.grid;

%% Construct controller matrices
if isCT
    %% Continuous-time
    switch synProblem
        case "OF"        
            % Bring to one matrix to only call rolmipToPmatrix once
            Omega = value([mapping.K,mapping.L;mapping.M,mapping.N]);
        
            % Construct closed-loop storage function
            % LMI Notes eq. (4.2.15) for construction Xcl with
            % Pick U, and V such that I-XY = UV'
            % resulting in:
            % Xcl = [X, U;U',-V\Y*U];
            % Either X and U need to be constant or Y and V, in order to
            % avoid the controller depending on the derivative of the 
            % scheduling-variable.
            X = value(mapping.X);  
            Y = value(mapping.Y);
            
            if isa(X, 'double')
                U = X; V = inv(X) - Y;
            elseif isa(Y, 'double')
                U = inv(Y) - X; V = Y;
            end
            Xcl = [X, U; U', -V\Y*U];
            
            % Construct controller matrices 
            XAY = [X;zeros(nu,nx)]*A*[Y,zeros(nx,ny)];
            LeftMat = [inv(U),-U\X*Bu;zeros(nu,nx),eye(nu)];    % == inv([U, X*Bu;zeros(nu,nx), eye(nu)])
            RightMat = [inv(V'),zeros(nx,ny);-Cy*Y/V',eye(ny)]; % == inv([V', zeros(nx,ny);Cy*Y, eye(ny)])
            ABCDk = LeftMat*(Omega-XAY)*RightMat;
        case "SF"
            W = value(mapping.W);
            F = value(mapping.F);
        
            Xcl = inv(W);
            K = F*Xcl; %#ok<MINV>
    end
else
    %% Discrete-time
    switch synProblem
        case "OF"
            Xt = value([mapping.Xx,mapping.Xy;mapping.Xy',mapping.Xz]);
            Gt = value([mapping.J, eye(nx);mapping.S, mapping.N]);
            Omega = value([mapping.U,mapping.V;mapping.W,mapping.X]);
            
            J = Gt(1:nx,1:nx);
            S = Gt(nx+1:end,1:nx);
            N = Gt(nx+1:end,nx+1:end);
        
            % Compute R & L
            [u,s,v] = svd(S-N*J);
            R = u*sqrt(s);
            L = sqrt(s)*v';
        
            % Construct closed-loop storage function
            Tinv = [eye(nx),-N'/R';zeros(nx),inv(R')]; % == inv([eye(nx),N';zeros(nx),R'])
            Xcl = Tinv'*Xt*Tinv;
            
            % Construct controller matrices
            NAJ = [N;zeros(nu,nx)]*A*[J,zeros(nx,ny)];
            LeftMat = [inv(R),-R\N*Bu;zeros(nu,nx),eye(nu)]; % == inv([R,N*Bu;zeros(nu,nx),eye(nu)])
            RightMat = [inv(L),zeros(nx,ny);-Cy*J/L,eye(ny)]; % == inv([L,zeros(nx,ny);Cy*J,eye(ny)])
            ABCDk = LeftMat*(Omega-NAJ)*RightMat;
        case "SF"
            G = value(mapping.G);
            W = value(mapping.W);
            F = value(mapping.F);
        
            if isa(W,'double') || isa(W,'gridvar')
                Xcl = inv(W);
            else
                Xcl = [];   % TODO 17/05/2023: Returning Xcl = inv(W) when, W varies
            end
            K = F*inv(G); %#ok<MINV>
    end
end

% For affine, convert rolmipvar to pmatrix as indexing does not properly
% work for rolmipvars;
switch sysType
    case 'affine'
        st = affine.st;
        switch synProblem
            case "OF"
                ABCDk = rolmipToPmatrix(ABCDk,Ap,st);
            case "SF"
                K = rolmipToPmatrix(K,Ap,st);
        end
        Xcl = rolmipToPmatrix(Xcl,Ap,st);
    case 'grid'
        ind = repmat({':'}, 1, numel(grid.dim));
        if synProblem == "SF"
            K = getMatrices(K);
            K = K(:,:, ind{:}, 1);
        end
        Xcl = getMatrices(value(Xcl));
        Xcl = Xcl(:, :, ind{:}, 1);
end

%% Construct output-feedback controller 
if synProblem == "OF"
    Ak = ABCDk(1:nx,1:nx);
    Bk = ABCDk(1:nx,end-ny+1:end);
    Ck = ABCDk(end-nu+1:end,1:nx);
    Dk = ABCDk(end-nu+1:end,end-ny+1:end);
    
    switch sysType
        case 'affine'
            K = LPVcore.lpvss(Ak,Bk,Ck,Dk,Ts);
        case 'grid'
            samplingGrid = plant.SamplingGrid;
    
            Ak = getMatrices(Ak);
            Bk = getMatrices(Bk);
            Ck = getMatrices(Ck);
            Dk = getMatrices(Dk);

            Ak = Ak(:, :, ind{:}, 1);
            Bk = Bk(:, :, ind{:}, 1);
            Ck = Ck(:, :, ind{:}, 1);
            Dk = Dk(:, :, ind{:}, 1);
    
            sys = ss(Ak,Bk,Ck,Dk,Ts);
            
            K = LPVcore.lpvgridss(sys,samplingGrid);
    end
end
end

==> anc/Code1705/LPVcorev010/src/synthesis/general/transformation/transformationConstructSynthesisLmi.m <==
function [gam,LMI,var] = transformationConstructSynthesisLmi(matrices,genplant,synopts)
%TRANSFORMATIONCONSTRUCTSYNTHESISLMI Constructs the synthesis LMIs that are
%used to solve the transformed controller synthesis problem.
%
%   Syntax:
%       [gam,LMI,var] = transformationConstructSynthesisLmi(matrices,...
%                           genplant,synopts)
%
%   Inputs:
%       matrices (struct): Structure containing closed-loop transformed 
%           matrices. See <a href="matlab:help transformationApply"
%           >transformationApply</a>.
%       genplant (struct): Generalized plant structure. See 
%           <a href="matlab:help lpvsynGeneralizedPlantStructure"
%           >lpvsynGeneralizedPlantStructure</a>.
%       synopts (struct): Synthesis options structure. See <a href=
%           "matlab:help lpvsynOptions">lpvsynOptions</a>.
%
%   Outputs:
%       gam: Closed-loop gain objective variable as sdpvar, empty in case 
%           passivity.
%       LMI: LMI array containing the LMI constraints for the transformed
%           synthesis problem.
%       var: Structure containing other optimization variables. (Only used
%           for Linf based synthesis).
%
%   See also LPVSYN, LPVSYNSF.
%

%% Variablles
nx = genplant.nx;
nw = genplant.nw;
nz = genplant.nz;

switch genplant.Problem
    case 'OF'
        naug = 2 * nx;
    case 'SF'
        naug = nx;
end

perfType = synopts.performance;
numAcc = synopts.numericalAccuracy;
sysType = synopts.systemType;
isCT = genplant.isCT;

%% LMIs
LMI = [];
var = [];

if isCT
    %% Continuous-time
    Xt = matrices.Xt;
    At = matrices.At;
    Bt = matrices.Bt;
    Ct = matrices.Ct;
    Dt = matrices.Dt;

    switch perfType
        case 'l2'
            gam = sdpvar(1);
    
            H1 = [At'+At, Bt,           Ct';
                  Bt',    -gam*eye(nw), Dt';
                  Ct,     Dt,           -gam*eye(nz)];
            LMI = [LMI; (H1+H1')*.5<=-numAcc*eye(naug+nw+nz)];
            LMI = [LMI; (Xt+Xt')*.5>=numAcc*eye(naug)];
        case 'passive'
            gam = [];
    
            H1 = [At'+At, Bt-Ct';
                  Bt'-Ct, -Dt'-Dt];
            LMI = [LMI; (H1+H1')*.5<=-numAcc*eye(naug+nz)];
            LMI = [LMI; (Xt+Xt')*.5>=numAcc*eye(naug)];
        case 'h2'
            gam = sdpvar(1);
    
            H1 = [At'+At, Bt;
                  Bt',    -gam*eye(nw)];
            H2 = [Xt, Ct';
                  Ct, gam*eye(nz)];
            LMI = [LMI; (H1+H1')*.5<=-numAcc*eye(naug+nw)];
            LMI = [LMI; (H2+H2')*.5>=numAcc*eye(naug+nz)];
            LMI = [LMI; (Xt+Xt')*.5>=numAcc*eye(naug)];
        case 'linf'
            gam = sdpvar(1);
            switch sysType
                case 'affine'
                    mu = rolmipvar('mu','scalar');  % workaround for bug rolmip
                    var.mu = coefs(mu);
                case 'grid'
                    var.mu = sdpvar(1);
                    mu = gridvar(var.mu);
            end
            lambda = sdpvar(1);
            var.lambda = lambda;

            H1 = [At'+At+Xt*lambda, Bt;
                  Bt',              -mu*eye(nw)];
            H2 = [Xt*lambda,      zeros(naug,nw),    Ct';
                  zeros(nw,naug), -(mu-gam)*eye(nw), Dt';
                  Ct,             Dt,                gam*eye(nz)];
            LMI = [LMI; (H1+H1')*.5 <= -numAcc*eye(nw+naug)];
            LMI = [LMI; (H2+H2')*.5 >= numAcc*eye(nw+naug+nz)];
    end
else
    %% Discrete-time
    XtPlus = matrices.XtPlus;
    Xt = matrices.Xt;
    Gt = matrices.Gt;
    At = matrices.At;
    Bt = matrices.Bt;
    Ct = matrices.Ct;
    Dt = matrices.Dt;

    switch perfType
        case 'l2'
            gam = sdpvar(1);
    
            H1 = [XtPlus,         At,             Bt,             zeros(naug,nz);
                  At',            Gt+Gt'-Xt,      zeros(naug,nw), Ct';
                  Bt',            zeros(nw,naug), gam*eye(nw),    Dt';
                  zeros(nz,naug), Ct,             Dt,             gam*eye(nz)];
            LMI = [LMI;(H1+H1')*.5>=numAcc*eye(2*naug+nw+nz)];
        case 'passive'
            gam = [];
    
            H1 = [XtPlus,  At,        Bt;
                  At',     Gt+Gt'-Xt, Ct';
                  Bt',     Ct,        Dt+Dt'];
            LMI = [LMI;(H1+H1')*.5>=numAcc*eye(2*naug+nz)];
        case 'h2'
            gam = sdpvar(1);
            
            H1 = [XtPlus,  At,             Bt;
                  At',     Gt+Gt'-Xt,      zeros(naug,nw);
                  Bt',     zeros(nw,naug), gam*eye(nw)];
            H2 = [Gt+Gt'-Xt, Ct';
                  Ct,        gam*eye(nz)];
            LMI = [LMI; (H1+H1')*.5>=numAcc*eye(2*naug+nw)];
            LMI = [LMI; (H2+H2')*.5>=numAcc*eye(naug+nz)];
        case 'linf'
            gam = sdpvar(1);
            switch sysType
                case 'affine'
                    mu = rolmipvar('mu','scalar');  % workaround for bug rolmip
                    var.mu = coefs(mu);
                case 'grid'
                    var.mu = sdpvar(1);
                    mu = gridvar(var.mu);
            end
            lambda = sdpvar(1);
            var.lambda = lambda;

            H1 = [XtPlus, At,                     Bt;
                  At',    (Gt+Gt'-Xt)*(1-lambda), zeros(naug,nw);
                  Bt',    zeros(nw,naug),         mu*eye(nw)];
            H2 = [(Gt+Gt'-Xt)*lambda, zeros(naug,nw),    Ct';
                  zeros(nw,naug),     (-mu+gam)*eye(nw), Dt';
                  Ct,                 Dt,                gam*eye(nz)];
            LMI = [LMI; (H1+H1')*.5 >= numAcc*eye(2*naug+nw)];
            LMI = [LMI; (H2+H2')*.5 >= numAcc*eye(nw+naug+nz)];

    end
end
end

==> anc/Code1705/LPVcorev010/src/synthesis/lpvnorm.m <==
function [out, X] = lpvnorm(P, type, options)
%LPVNORM computes the Linf, L2 or H2 norm of a LPV system or allows to 
%check if the system is passive. 
%
%   Syntax:
%       [out, X] = lpvnorm(P, ...)
%       
%       [out, X] = lpvnorm(P, type, ...)
%
%   Inputs: 
%       P: LPV state-space system as LPVcore.lpvss or lpvgridss object for
%           which the norm is to be computed.
%       type (char): Type of norm to be computed, supported norms: 'linf',
%           'l2', 'h2' and 'passive'. If type is not given, 'l2' is used.
%       
%       Optional name-value pair:
%           'SolverOptions': Structure containing the YALMIP solver 
%               settings. See <a href="matlab:help sdpsettings
%               ">sdpsettings</a>. 
%               Default value: sdpsettings('verbose',0,'solver','sdpt3');
%           'NumericalAccuracy': Numerical accuracy parameter. Used for, 
%               among other things, solving the LMIs (LMI <= NumAcc).
%               Default value: 1e-10;
%           'LinfOptions': Structure containing the options for Linf 
%               analysis. See <a href="matlab:help linfOptions
%               ">linfOptions</a>.
%           'ParameterVaryingStorage': Option to indicate whether a
%               parameter-varying storage function is considered (if at
%               least one of the scheduling-variables has finite
%               rate-bounds). Use 0 to indicate to use a parameter
%               independent storage function, 1 to indicate parameter
%               dependency on all parameters with finite rate-bounds. For
%               'LPVcore.lpvgridss' models, to use a varying storage function,a 
%               template storage function must be given which basis 
%               functions will be used for the computed storage function, 
%               e.g.:
%                   >> p = preal('p', 'ct', 'RateBound', [-1 1]');
%                   >> stor = 1 + p + p^2;
%                   >> lpvnorm(sys, 'l2', 'ParameterVaryingStorage', stor)
%               The parameters of the template storage function should have
%               ratebounds and should have the same names as the parameters
%               of the 'LPVcore.lpvgridss' model. In continuous-time, the template 
%               storage can only have polynomial dependency.
%               Default value: 1 ('LPVcore.lpvss'), 0 ('LPVcore.lpvgridss');
%           'Verbose': Turns progress messages on (1) or off (0);
%               Default value: 1;
%               
%   Outputs:
%       out: Value of the norm in case of the 'linf', 'l2' or 'h2' norm or
%           true in the case of a passivity check and the system is 
%           passive.
%       X: Value of quadratic storage function matrix.      
%

%% Checks
arguments
    P       {mustBeCompatibleLPVsys}
    type    {mustBeMember(type, {'linf','l2','h2','passive'})} = 'l2';
    
    options.SolverOptions           (1,1) struct = sdpsettings('verbose', 0,'solver','sdpt3','cachesolvers',1)
    options.NumericalAccuracy       (1,1) {mustBeNumeric, mustBePositive} = 1e-10
    options.LinfOptions             (1,1) linfOptions = linfOptions
    options.ParameterVaryingStorage {mustBeValidStorage} = defaultStorage(P);
    options.Verbose                 (1,1) logical = 1;
end

% Set system type
if isa(P,'LPVcore.lpvgridss')
    sysType = 'grid';
else
    sysType = 'affine';
end
options.sysType = sysType;

% Performance specific checks
switch type
    case 'h2'
        if ~checkValidH2Norm(P.D,1e-10)
            out = Inf;
            X = NaN;
            return;
        end
    case 'passive'
        if ~checkValidPassivity(P.Nu,P.Ny)
            out = NaN;
            X = NaN;
            return;
        end
end

% Set other options
options.SolverOptions.cachesolvers = 1; % enable caching of solvers for small speed-up
options.type = lower(type);             % add performance type to opt structure
options.isCT = isct(P);

if isa(options.ParameterVaryingStorage, 'pmatrix')
    options.ParameterVaryingStorageValue = options.ParameterVaryingStorage;
    options.ParameterVaryingStorage = true;

    if strcmp(sysType, 'affine')
        warning(['Setting a template storage function is not ' ...
                 'supported for affine based analysis. A storage ' ...
                 'function with affine dependency will be used ' ...
                 'automatically.']);
    end

    if ~((isct(options.ParameterVaryingStorageValue) && options.isCT) || ...
         (isdt(options.ParameterVaryingStorageValue) && ~options.isCT))
        error(['Storage function template should be in the same ' ...
            'domain (CT or DT) as the LPV system.'])
    end
else
    options.ParameterVaryingStorageValue = [];
    options.ParameterVaryingStorage = logical(options.ParameterVaryingStorage);
    if strcmp(sysType, 'grid')
        if options.ParameterVaryingStorage
            warning(['Template storage function should be ' ...
                'provided in order to use a varying ' ...
                'storage function with a lpvgridss system. Disabling ' ...
                'varying storage.'])
        end
        options.ParameterVaryingStorage = false;
    end
end

%% Checks and variables for parameter-varying storage function (grid)
if strcmp(sysType, 'grid')
    A = gridvar(P.A, 0);
    options.gridOpt.ng = A.Ng;
    options.gridOpt.dim = A.dim;
    storageTemplate = options.ParameterVaryingStorageValue;

    if ~isempty(storageTemplate)
        samplingGrid = P.SamplingGrid;
        gridNames = fieldnames(samplingGrid);
        storNames = options.ParameterVaryingStorageValue.timemap.Name;

        for i = 1:numel(storNames)
            if ~any(strcmp(gridNames, storNames{i}))
                error(['The scheduling-variable ''', storNames{i},''' of the template' ...
                ' storage function is not a scheduling-variable of the LPV model.'])
            end
        end

        npStorage = options.ParameterVaryingStorageValue.Np;
        options.gridOpt.npStorage = npStorage;

        gridValuesUnsorted = struct2cell(samplingGrid);
        gridValuesUnsorted = combineGrid(gridValuesUnsorted{:});
        nG = size(gridValuesUnsorted, 2);
        
        pValues = zeros(options.gridOpt.npStorage, nG);
        for i = 1:numel(storNames)
            ind = strcmp(storNames{i}, gridNames);
            pValues(i,:) = gridValuesUnsorted(ind,:);
        end
        
        rateBound = storageTemplate.timemap.RateBound;
        
        pdotValues = combineGrid(rateBound{:});
        
        options.gridOpt.rhoValues = combineGrid(pValues, pdotValues);
        if ~options.isCT
            % In DT, go from rho = [p(t);v(t)] to 
            % [p(t);p(t)+v(t)] = [p(t);p(t+1)]
            options.gridOpt.rhoValues(npStorage+1:end, :) = ...
                options.gridOpt.rhoValues(1:npStorage, :) + ...
                options.gridOpt.rhoValues(npStorage+1:end, :);
        end
    else
        options.gridOpt.npStorage = 0;
    end
    options.gridOpt.repMatrices = [repmat({1}, 1, numel(size(P.A))), ...
        repmat({2}, 1, options.gridOpt.npStorage)];
end

%% Construct variables
switch sysType
    case 'affine'
        [At,stFull{1}] = pmatrixToRolmip(P.A);
        [Bt,stFull{2}] = pmatrixToRolmip(P.B);
        [Ct,stFull{3}] = pmatrixToRolmip(P.C);
        [Dt,stFull{4}] = pmatrixToRolmip(P.D);
        
        % Get st from all matrices
        stID = find(~cellfun(@isempty,stFull),1); % find first non-empty element
        if isempty(stID)
            st = 0;
        else
            st = stFull{stID};
        end
        
        matrices.At = At;
        matrices.Bt = Bt;
        matrices.Ct = Ct;
        matrices.Dt = Dt;
    case 'grid'
        matrices.At = gridvar(repmat(P.A, options.gridOpt.repMatrices{:}));
        matrices.Bt = gridvar(repmat(P.B, options.gridOpt.repMatrices{:}));
        matrices.Ct = gridvar(repmat(P.C, options.gridOpt.repMatrices{:}));     
        matrices.Dt = gridvar(repmat(P.D, options.gridOpt.repMatrices{:}));
end

%% Checks and variables for parameter-varying storage function (affine)
switch sysType
    case 'affine'
        rhoRange = reshape(cell2mat(P.SchedulingTimeMap.Range),[],2);
        rhoRateBound = reshape(cell2mat(P.SchedulingTimeMap.RateBound),[],2);
        
        % Find rho's which have finite rate bounds
        infRateBound = any(isinf(rhoRateBound),2);
        
        % If all parameter rate bounds are infinite set paramVarStorage to 0
        if sum(infRateBound) == P.Np
            options.ParameterVaryingStorage = 0;
        end
        
        % Create variables when using parameter-varying storage
        if options.ParameterVaryingStorage
            rateBoundedRhoIndex = find(~infRateBound);
            infRateBoundIndex = find(infRateBound);
        
            % Create st variable which only selects ratebounded rho's
            stDep = st([1;rateBoundedRhoIndex+1]);
            rhoRateBoundDummy = rhoRateBound;               % Dummy variable used for diff. storage
            rhoRateBoundDummy(infRateBoundIndex,1) = -1;    % function in rolmip, as it is required 
            rhoRateBoundDummy(infRateBoundIndex,2) = 1;     % to include all parameters.
        else
            stDep = [];
            rhoRateBoundDummy = [];
            rateBoundedRhoIndex = [];
        end
        
        options.stStruct.stDep = stDep;
        options.stStruct.rhoRange = rhoRange;
        options.stStruct.rhoRateBoundDummy = rhoRateBoundDummy;
        options.stStruct.rateBoundedRhoIndex = rateBoundedRhoIndex;
end

%% Solve LMIs
[gam,LMI,Xt,var] = lpvnormConstructAnalysisLmi(matrices,P,options);
[out,X] = lpvnormSolveLmi(LMI,gam,Xt,var,P,options);
end

%% ########################## LOCAL FUNCTIONS ########################## %%
%% Check if D-matrix is zero for H2-norm
function out = checkValidH2Norm(D,numAcc)
    if isa(D,'pmatrix')
        out = all(abs(freeze(D,exp(1)))<=numAcc,'all');
    else
        out = all(abs(D)<=numAcc,'all');
    end
    if ~out
        warning('D-matrix is non-zero, hence the H2 norm is infinite.');
    end
end

%% Check if for passivity number of inputs and outpus are the same
function out = checkValidPassivity(nu,ny)
    out = (nu == ny);
    if ~out
        warning('Passivity check not possible, number of inputs and outputs are not the same.');
    end
end

function out = defaultStorage(P)
    if isa(P, 'LPVcore.lpvgridss')
        out = false;
    else
        out = true;
    end
end

==> anc/Code1705/LPVcorev010/src/synthesis/lpvnorm/lpvnormCheckLmiProblems.m <==
function [out,objValue] = lpvnormCheckLmiProblems(diagnostics,LMI,obj,objValue,opt)
%LPVNORMCHECKLMIPROBLEMS Checks if the LMI optimization problem returns
%errors corresponding to numerical problems, and if so, resolves the
%optimization problem using a fixed objective value. If there are no
%problems, the LMI is returned with backed off objective value assigned.
%
%   Syntax:
%       [out,objValue] = lpvnormCheckLmiProblems(diagnostics,LMI,obj,...
%                                                objValue,opt)
%
%   Inputs:
%       diagnostics (struct): Diagnostics information, assumed to be the
%           output of YALMIP optimize function. See <a href=
%           "matlab:help optimize">optimize</a>.
%       LMI (lmi): YALMIP LMI array containing LMI constraints for the
%           optimization problem.
%       obj (sdpvar): Objective of the optimization problem.
%       objValue (double): Value of the objective of the optimization problem.
%       opt (struct): Structure used with internal settings for <a href=
%           "matlab:help lpvnorm">lpvnorm</a>.
%
%   Outputs:
%       out: Boolean indicating if the LMI has correctly been solved.
%       objValue: (New) value of the objective.
%
%   See also LPVNORM.
%

%% Variables
solOpt = opt.SolverOptions;
type = opt.type;
backoff = 1.01;

%% Resolve LMI (if numerical issues)
if ~isempty(obj)
    if all(diagnostics.problem ~= [0 1])
        objValue = objValue*backoff;
        LMI = replace(LMI,obj,objValue);
        diagnostics = optimize(LMI,[],solOpt);
    end
end
out = lpvnormErrorCheck(diagnostics,type);
end


==> anc/Code1705/LPVcorev010/src/synthesis/lpvnorm/lpvnormConstructAnalysisLmi.m <==
function [gam,LMI,Xt,var] = lpvnormConstructAnalysisLmi(matrices,P,opt)
%LPVNORMCONSTRUCTANALYSISLMI Constructs the analysis LMIs that are used to
%solve the LPV analysis problem.
%
%   Syntax:
%       [gam,LMI,Xt,var] = lpvnormConstructAnalysisLmi(matrices,P,opt)
%
%   Inputs:
%       matrices (struct): Structure containing analysis matrices.
%       P: LPVcore.lpvss or lpvgridss object of the plant which is 
%           analyzed.
%       opt (struct): Structure used with internal settings for <a href=
%           "matlab:help lpvnorm">lpvnorm</a>.
%
%   Outputs:
%       gam: Closed-loop gain objective variable as sdpvar, empty in case 
%           passivity.
%       LMI: LMI array containing the LMI constraints for the transformed
%           synthesis problem.
%       Xt: Rolmip or gridvar matrix corresponding to the storage/Lyapunov
%           function.
%       var: Structure containing other optimization variables. (Only used
%           for Linf based analysis).
%
%   See also LPVNORM.
%

%% Variablles
nx = P.Nx;
nu = P.Nu;
ny = P.Ny;

perfType = opt.type;
sysType = opt.sysType;
numAcc = opt.NumericalAccuracy;
paramVarStorage = opt.ParameterVaryingStorage;
isCT = opt.isCT;

switch sysType
    case 'affine'
        stDep = opt.stStruct.stDep;
        rhoRange = opt.stStruct.rhoRange;
        rhoRateBoundDummy = opt.stStruct.rhoRateBoundDummy;
    case 'grid'
        gridOpt = opt.gridOpt;
        paramVarLyapVal = opt.ParameterVaryingStorageValue;
end

At = matrices.At;
Bt = matrices.Bt;
Ct = matrices.Ct;
Dt = matrices.Dt;
%% LMIs
LMI = [];
var = [];

if isCT
    %% Continuous-time
    if paramVarStorage == 0
        switch sysType
            case 'affine'
                Xt = rolmipvar(nx,nx,'X','sym',0,0);
            case 'grid'
                Xt = gridvar(sdpvar(nx,nx,'sym'));
        end
        XtDot = zeros(nx);
    else
        switch sysType
            case 'affine'
                Xt = rolmipvar(nx,nx,'X','sym',stDep,rhoRange);
                XtDot = diff(Xt,'XtDot',rhoRange,rhoRateBoundDummy);
            case 'grid'
                [Xt, XtDot] = storageTemplateToGridvar(paramVarLyapVal, ...
                    nx, gridOpt, 'ct');
        end
    end

    switch perfType
        case 'l2'
            gam = sdpvar(1);
    
            H1 = [At'*Xt+Xt*At+XtDot, Xt*Bt,        Ct';
                  Bt'*Xt,             -gam*eye(nu), Dt';
                  Ct,                 Dt,           -gam*eye(ny)];
            LMI = [LMI; (H1+H1')*.5<=-numAcc*eye(nx+nu+ny)];
            LMI = [LMI; Xt>=numAcc*eye(nx)];
        case 'passive'
            gam = [];
    
            H1 = [At'*Xt+Xt*At+XtDot, Xt*Bt-Ct';
                          Bt'*Xt-Ct,          -Dt'-Dt];
            LMI = [LMI; (H1+H1')*.5<=-numAcc*eye(nx+nu)];
            LMI = [LMI; Xt>=numAcc*eye(nx)];
        case 'h2'
            gam = sdpvar(1);

            H1 = [At'*Xt+Xt*At+XtDot, Xt*Bt;
                  Bt'*Xt,             -gam*eye(nu)];
            H2 = [Xt, Ct';
                  Ct, gam*eye(ny)];
            LMI = [LMI; (H1+H1')*.5<=-numAcc*eye(nx+nu)];
            LMI = [LMI; (H2+H2')*.5>=numAcc*eye(nx+ny)];
        case 'linf'
            gam = sdpvar(1);
            switch sysType
                case 'affine'
                    mu = rolmipvar('mu','scalar');
                case 'grid'
                    mu = gridvar(sdpvar(1));
            end
            lambda = sdpvar(1);
            
            H1 = [At'*Xt+Xt*At+Xt*lambda+XtDot, Xt*Bt;
                  Bt'*Xt,                       -mu*eye(nu)];
            H2 = [Xt*lambda,    zeros(nx,nu),      Ct';
                  zeros(nu,nx), -(mu-gam)*eye(nu), Dt';
                  Ct,           Dt,                gam*eye(ny)];
            LMI = [(H1+H1')*.5 <= -numAcc*eye(nu+nx);
                   (H2+H2')*.5 >= numAcc*eye(nu+nx+ny)];

            var.mu = mu;
            var.lambda = lambda;
    end
else
    %% Discrete-time
    if paramVarStorage == 0
        switch sysType
            case 'affine'
                Xt = rolmipvar(nx,nx,'X','sym',0,0);
                Gt = rolmipvar(nx,nx,'G','full',0,0);
            case 'grid'
                Xt = gridvar(sdpvar(nx,nx,'sym'));
                Gt = gridvar(sdpvar(nx,nx,'full'));
        end
        XtPlus = Xt;
    else
        switch sysType
            case 'affine'
                Xt = rolmipvar(nx,nx,'X','sym',stDep,rhoRange);
                % TODO (2021/09/27): Using diff in DT okay for affine dep. not 
                % for polynomial etc.!
                XtDelta = diff(Xt,'XtDelta',rhoRange,rhoRateBoundDummy);
                Gt = rolmipvar(nx,nx,'G','full',stDep,rhoRange);

                XtPlus = Xt+XtDelta;
            case 'grid'
                [Xt, XtPlus] = storageTemplateToGridvar(paramVarLyapVal, ...
                    nx, gridOpt, 'dt');
                Gt = storageTemplateToGridvar(paramVarLyapVal, nx, ...
                    gridOpt, 'dt', 'full', false);
        end
    end

    switch perfType
        case 'l2'
            gam = sdpvar(1);
    
            H1 = [XtPlus,       At*Gt,        Bt,           zeros(nx,ny);
                  Gt'*At',      Gt+Gt'-Xt,    zeros(nx,nu), Gt'*Ct';
                  Bt',          zeros(nu,nx), gam*eye(nu),  Dt';
                  zeros(ny,nx), Ct*Gt,        Dt,           gam*eye(ny)];
            LMI = [LMI; H1>=numAcc*eye(2*nx+nu+ny)];
        case 'passive'
            gam = [];
    
            H1 = [XtPlus,  At*Gt,     Bt;
                  Gt'*At', Gt+Gt'-Xt, Gt'*Ct';
                  Bt',     Ct*Gt,     Dt+Dt'];
            LMI = [LMI; (H1+H1')*.5>=numAcc*eye(2*nx+nu)];
        case 'h2'
            gam = sdpvar(1);
            
            H1 = [XtPlus,  At*Gt,        Bt;
                  Gt'*At', Gt+Gt'-Xt,    zeros(nx,nu);
                  Bt',     zeros(nu,nx), gam*eye(nu)];
            H2 = [Gt+Gt'-Xt, Gt'*Ct';
                  Ct*Gt,     gam*eye(ny)];
            LMI = [LMI; (H1+H1')*.5>=numAcc*eye(2*nx+nu)];
            LMI = [LMI; (H2+H2')*.5>=numAcc*eye(nx+ny)];
        case 'linf'
            gam = sdpvar(1);
            switch sysType
                case 'affine'
                    mu = rolmipvar('mu','scalar');
                case 'grid'
                    mu = gridvar(sdpvar(1));
            end
            lambda = sdpvar(1);

            H1 = [XtPlus,  At*Gt,                  Bt;
                  Gt'*At', (Gt+Gt'-Xt)*(1-lambda), zeros(nx,nu);
                  Bt',     zeros(nu,nx),           mu*eye(nu)];
            H2 = [(Gt+Gt'-Xt)*lambda, zeros(nx,nu),      Gt'*Ct';
                  zeros(nu,nx),       (-mu+gam)*eye(nu), Dt';
                  Ct*Gt,              Dt,                gam*eye(ny)];
            LMI = [(H1+H1')*.5 >= numAcc*eye(2*nx+nu);
                   (H2+H2')*.5 >= numAcc*eye(nu+nx+ny)];

            var.mu = mu;
            var.lambda = lambda;
    end
end
end


==> anc/Code1705/LPVcorev010/src/synthesis/lpvnorm/lpvnormErrorCheck.m <==
function solverError = lpvnormErrorCheck(diagnostics,type)
%LPVNORMERRORCHECK Checks if LMI optimization problem for LPV analysis is
%correctly solved based on the diagnostic information and generates error
%message if that is not the case.
%
%   Syntax:
%       solverError = lpvnormErrorCheck(diagnostics,type)
%
%   Inputs:
%       diagnostics (struct): Diagnostics information, assumed to be the
%           output of YALMIP optimize function. see <a href=
%           "matlab:help optimize">optimize</a>.
%       type (char): Character array corresponding to the performance
%           metric that is analyzed.
%
%   Outputs:
%       solverError: Boolean indicating if optimization problem for
%           analysis was correctly solved (1) or not (0).
%
%   See also LPVNORM.
%
if strcmpi(type,'passive')
    errorText = 'Could not compute if the system is passive.\n';
else
    errorText = sprintf('Could not compute the %s-gain.\n',lower(type));
end
errorMessage = [sprintf(errorText),...
    sprintf('Solver returned error code %i: %s. ',diagnostics.problem,...
    diagnostics.info)];
if diagnostics.problem == 0
    solverError = false;
else
    warning(errorMessage);
    solverError = true;
end
end

==> anc/Code1705/LPVcorev010/src/synthesis/lpvnorm/lpvnormSolveLmi.m <==
function [out,X] = lpvnormSolveLmi(LMI,gam,Xt,var,P,opt)
%LPVNORMSOLVELMI Solves the LMI for the LPV analysis problem.
%
%   Syntax:
%       [out,X] = lpvnormSolveLmi(LMI,gam,Xt,var,stStruct,P,opt)
%
%   Inputs:
%       LMI (lmi): YALMIP LMI array containing LMI constraints for the
%           optimization problem.
%       gam (sdpvar): YALMIP sdpvar corresponding to the closed-loop gain 
%           objective variable, empty in case of passivity.
%       Xt: Rolmipvar or gridvar matrix corresponding to the 
%           storage/Lyapunov function.
%       var (struct): Structure containing other optimization variables. 
%           (Only used for Linf based analysis).
%       stStruct (struct): Internal structure variable with fields for
%           constructing the storage function with the correct parameter
%           dependency.
%       P: LPVcore.lpvss or lpvgridss object of the plant which is 
%           analyzed.
%       opt (struct): Structure used with internal settings for <a href=
%           "matlab:help lpvnorm">lpvnorm</a>.
%
%   Outputs:
%       out: Value of the norm in case of the 'linf', 'l2' or 'h2' norm or
%           true in the case of a passivity check and the system is passive.
%       X: Value of quadratic storage function matrix as pmatrix object,
%           i.e., value of Xt converted to pmatrix object.
%   
%   See also LPVNORM.
%

%% Variables
type = opt.type;
sysType = opt.sysType;
solOpt = opt.SolverOptions;
linfOpt = opt.LinfOptions;
verbose = opt.Verbose;
paramVarStorage = opt.ParameterVaryingStorage;
isCT = opt.isCT;

switch sysType
    case 'affine'
        rateBoundedRhoIndex = opt.stStruct.rateBoundedRhoIndex;
        stDep = opt.stStruct.stDep;
    case 'grid'
        ind = repmat({':'}, 1, numel(opt.gridOpt.dim));
end


%% Solve LMIs
if verbose; disp('Solving LMI...');end
switch type
    %% Linf analysis
    case 'linf'
        switch sysType
            case 'affine'
                Xv = storageFunctionToAffine(Xt,stDep);
            case 'grid'
                Xv = Xt.matrices;
        end
        
        gamConstraint = sdpvar(1);
        LMI = LMI+(gam>=gamConstraint);
        extraVar = Xv(:)';
        extraVarWidth = cellfun(@(x) size(x, 2), extraVar);
        linfSolve = optimizer(LMI,gam,solOpt,{var.lambda,gamConstraint},[{gam},extraVar]);
        [gamValue,~,extraVarValue,solverError] = linfLineSearch(linfSolve,linfOpt,verbose,1.01,extraVarWidth);
        
        if solverError
            out = NaN;
            X = NaN;
        else
            out = gamValue;

            Xv = extraVarValue;
            switch sysType
                case 'affine'
                    X = affineStorageFunctionToPmatrix(Xv,P,...
                            paramVarStorage,rateBoundedRhoIndex);
                    if ~isCT
                        if isnumeric(X)
                            X = inv(X);
                        else
                            if nargout == 2
                                warning(['For computation of the', ...
                                    ' storage function the value ', ...
                                    'storage matrix should be inverted.']);
                            end
                        end
                    end
                case 'grid'
                    Xt.matrices = Xv;
                    if ~isCT
                        Xt = inv(Xt);
                    end
                    X = getMatrices(Xt);
                    X = X(:, :, ind{:}, 1);
            end
        end
    %% L2, passive and H2 analysis
    otherwise
        diagnostics = optimize(LMI,gam,solOpt);
        gamValue = value(gam);
        [solverError,gamValue] = lpvnormCheckLmiProblems(diagnostics,LMI,gam,gamValue,opt);

        if solverError
            out = NaN;
            X = NaN;
        else
            if strcmp(type,'passive')
                out = true;
            else
                out = gamValue;
            end
            switch sysType
                case 'affine'
                    X = rolmipToPmatrix(Xt,P.A,stDep);
                    if ~isCT
                        if isnumeric(X)
                            X = inv(X);
                        else
                            if nargout == 2
                                warning(['For computation of the', ...
                                    ' storage function the value ', ...
                                    'storage matrix should be inverted.']);
                            end
                        end
                    end
                case 'grid'
                    Xt = value(Xt);
                    if ~isCT
                        Xt = inv(Xt);
                    end
                    X = getMatrices(Xt);
                    X = X(:, :, ind{:}, 1);
            end
        end
end
if verbose && ~solverError; disp('Done');end
end

%% Local functions
%% (Pre)compute affine matrices of storage function (only used by linf)
% Workaround for Linf as Yalmips optimizer doesn't support rolmipvars.
% Extract affine matrices from rolmipvar-object of X = X0+X1*p1+X2*p2+...
% Xv{1} = X0; Xv{2} = X1; Xv{3} = X2; ...
function Xv = storageFunctionToAffine(X,stv)
    if isempty(stv)
        Xv = X;
    else
        npX = numel(stv)-1;
        Xv = cell(npX+1,1);
        Xv{1} = evalpar(X,stv{1});
        for i = 2:npX+1
            Xv{i} = evalpar(X,stv{i})-Xv{1};
        end
    end
end

%% Convert affine matrices to pmatrix object (only used by linf)
function X = affineStorageFunctionToPmatrix(Xv,P,paramVarStorage,rateBoundedRhoIndex)
    if paramVarStorage == 0
        X = value(Xv{1});
    else
        %% Create p
        p = cell(P.Np,1);
        At = simplify(P.A); % Use A-matrix to extract the (affine) basis functions
        X = value(Xv{1}); % X0
        for i = 1:numel(rateBoundedRhoIndex)
            pInd = rateBoundedRhoIndex(i);
            p{pInd} = pmatrix(1,At.bfuncs(pInd+1),'SchedulingTimeMap',P.SchedulingTimeMap);
            X = X+value(Xv{i+1})*p{pInd};
        end
    end
end

==> anc/Code1705/LPVcorev010/src/synthesis/lpvsyn.m <==
function [K,gam,Xcl] = lpvsyn(P,ny,nu,synopts)
%LPVSYN Suboptimal output-feedback state-space LPV controller synthesis. 
%
%   Syntax:
%       [K, gam, Xcl] = lpvsyn(P, ny, nu)
%
%       [K, gam, Xcl] = lpvsyn(P, ny, nu, synopts)
%
%   Inputs:
%        P: LPV system as LPVcore.lpvss or lpvgridss object. In case of a
%           LPVcore.lpvss object, the scheduling dependency should be
%           affine.
%       ny (int): The number of measured variables, i.e. the last ny 
%           outputs of the plant P used as inputs to the controller K.
%       nu (int): The number of controlled variables, i.e. the last nu
%           inputs of the plant P that are connected to the output of the
%           controller K.
%       synopts (lpvsynOptions): Stucture containing LPV synthesis options,
%           see <a href="matlab:helpPopup lpvsynOptions">lpvsynOptions</a>.
%
%	Outputs:
%       K: Suboptimal output-feedback state-space LPV controller as 
%           LPVcore.lpvss or lpvgridss object.
%       gam: Upperbound for the gain of the closed-loop system.
%       Xcl: Matrix of closed-loop storage/Lyapunov function, i.e. the
%           Lypunov function is of the form V(x) = x'*Xcl*x. Either 
%           constant or parameter dependent.
%

%% Input parser and checks
arguments
    P             {mustBeCompatibleLPVsys}
    ny      (1,1) {mustBeNumeric, mustBePositive}
    nu      (1,1) {mustBeNumeric, mustBePositive}
    synopts (1,1) lpvsynOptions = lpvsynOptions
end

% Set system type
if isa(P,'LPVcore.lpvgridss')
    sysType = 'grid';
else
    sysType = 'affine';
end
synopts.SystemType = sysType;

%% Variables
perfType = synopts.performance;
backoff = synopts.backoff;
solOpt = synopts.solverOptions;
method = synopts.method;
methodChanged = synopts.methodChangedFlag;
parVarStorage = synopts.parameterVaryingStorage;
parVarStorageValue = synopts.parameterVaryingStorageValue;
imprCond = synopts.improveConditioning;
verbose = synopts.verbose;

nw = P.Nu-nu;
nz = P.Ny-ny;
isCT = isct(P);

%% Performance specific checks
switch perfType
    case 'h2'
        assert(verifyDclZero(P,nw,nz),'D-matrix of the closed-loop is not zero! Generalized H2 synthesis is not possible.');
    case 'passive'
        assert(nw == nz,'Passivity based synthesis not possible, closed-loop number of inputs and outputs are not the same');
end

%% Method specific warnings/checks
% Use projection method in case of parameter-varying storage function
if ~isempty(parVarStorage)
    if isCT && parVarStorage && strcmp(method,'transformation') && ...
            methodChanged && strcmp(sysType, 'affine')
        warning(['Parameter-varying storage function not supported for ',...
            'transformation method for continuous-time systems. Switching ',...
            'to projection method.']);
        synopts.method = 'projection';
    end

    if strcmp(sysType, 'affine') && ~isempty(parVarStorageValue)
        warning(['Setting a template storage function is not ' ...
            'supported for affine based synthesis. A storage ' ...
            'function with affine dependency will be used ' ...
            'automatically.']);
    end

% Give warning for DT projection method with parameter-varying storage
    if ~isCT && parVarStorage && strcmp(method,'projection') && methodChanged
        warning(['Parameter-varying storage function using the ',...
                 'projection method for discrete-time systems might be ',...
                 'infeasible. Try transformation method in that case. ',...
                 'See help lpvsynOptions.']);
    end
end

%% Obtain structure with all variables of generalized plant
if verbose; disp('Converting system to correct format...'); end
[genplant,synopts] = lpvsynGeneralizedPlantStructure(P,ny,nu,synopts);
method = synopts.method;    % method can be changed by previous function

%% Synthesis
switch method
    %% Transformation method
    case 'transformation'
        % Apply NL transformation
        if verbose; disp('Applying NL transformation...'); end
        [matrices,mapping] = transformationApply(genplant,synopts);
        
        % Construct the synthesis LMIs
        if verbose; disp('Setting up transformed synthesis LMI...'); end
        [gam,LMI,var] = transformationConstructSynthesisLmi(matrices,genplant,synopts);
        
        % Add pole constraints
        LMI = lpvsynPoleConstraint(LMI,matrices.Xt,matrices.At,genplant,'standard',synopts);
        
        % Solve synthesis LMIs
        if verbose; disp('Solving transformed synthesis LMI...'); end
        [diagnostics,LMI,gamValue] = lpvsynSolveLmi(LMI,gam,var,synopts);

        [LMI, resolved] = lpvsynCheckLmiProblems(diagnostics,LMI,gam,gamValue,synopts,0);
        gam = gamValue*backoff;

        if verbose
            if ~isempty(gam)
                fprintf('Transformed synthesis LMI solved with gamma = %.4g\n',gam); 
            else
                disp('Transformed synthesis LMI solved'); 
            end
        end
        
        % Numerical conditioning
        if imprCond
            % Better conditioning (1/2)
            [alph,LMI] = lpvsynConditioningLmi(LMI,mapping,genplant,...
                synopts,ny,nu,'transformation-1');
            
            if verbose; disp('Improving conditioning of solution (1/2)...'); end
            diagnostics = optimize(LMI,alph,solOpt);
    
            LMI = lpvsynCheckLmiProblems(diagnostics,LMI,alph,value(alph),synopts,0);
            
            % Better conditioning (2/2)
            [bet,LMI] = lpvsynConditioningLmi(LMI,mapping,genplant,...
                synopts,ny,nu,'transformation-2');
            
            if verbose; disp('Improving conditioning of solution (2/2)...'); end
            diagnostics = optimize(LMI,-bet,solOpt);
    
            lpvsynCheckLmiProblems(diagnostics,LMI,bet,value(bet),synopts,1);
        elseif ~isempty(gam) && ~resolved
            % Reformulate LMI with (fixed) backed-off gamma
            if verbose; disp('Solving synthesis LMI with backed-off gamma...'); end
            diagnostics = optimize(LMI,[],solOpt);
            assert(diagnostics.problem == 0,lpvsynErrorMessage(diagnostics));
        end
        
        % Construct controller
        if verbose; disp('Constructing controller...'); end
        [K,Xcl] = transformationConstructController(mapping,genplant,synopts);

    %% Projection method
    case 'projection'
        % Apply projection
        if verbose; disp('Applying projection...'); end
        [matrices,mapping] = projectionApply(genplant,synopts);
        
        % Construct the synthesis (existence) LMIs
        if verbose; disp('Setting up projected synthesis LMI...'); end
        [gam,LMI,var] = projectionConstructSynthesisLmi(matrices,mapping,genplant,synopts);

        % Add pole constraints
        % TODO (26/11/2021): These still give inconsistent results
        LMI = lpvsynPoleConstraint(LMI,matrices.Xr,matrices.Ar.Full,genplant,'projected',synopts);
        
        % Solve synthesis LMIs
        if verbose; disp('Solving projected synthesis LMI...'); end
        [diagnostics,LMI,gamValue] = lpvsynSolveLmi(LMI,gam,var,synopts);

        [LMI, resolved] = lpvsynCheckLmiProblems(diagnostics,LMI,gam,gamValue,synopts,0);
        gam = gamValue*backoff;

        if verbose
            if ~isempty(gam)
                fprintf('Projected synthesis LMI solved with gamma = %.4g\n',gam); 
            else
                disp('Projected synthesis LMI solved'); 
            end
        end

        % Numerical conditioning
        % TODO: (01/12/2021): Sometimes results in numerical issues for
        % solving controller LMI, not sure why (so disabled for now)
%         if imprCond
%             % Better conditioning (1/2)
%             [alph,LMI] = lpvsynConditioningLmi(LMI,mapping,genplant,...
%                 synopts,ny,nu,'projection-1');
%             
%             if verbose; disp('Improving conditioning of solution (1/2)...'); end
%             diagnostics = optimize(LMI,alph,solOpt);
% 
%             LMI = lpvsynCheckLmiProblems(diagnostics,LMI,alph,value(alph),synopts,0);
%             
%             % Better conditioning (2/2)
%             [bet,LMI] = lpvsynConditioningLmi(LMI,mapping,genplant,...
%                 synopts,ny,nu,'projection-2');
%             
%             if verbose; disp('Improving conditioning of solution (2/2)...'); end
%             diagnostics = optimize(LMI,-bet,solOpt);
%     
%             lpvsynCheckLmiProblems(diagnostics,LMI,bet,value(bet),synopts,1);
%         elseif ~isempty(gam)
%             % Reformulate LMI with (fixed) backed-off gamma
%             if verbose; disp('Solving synthesis LMI with backed-off gamma...'); end
%             diagnostics = optimize(LMI,[],solOpt);
%             assert(diagnostics.problem == 0,lpvsynErrorMessage(diagnostics));
%         end
        if ~isempty(gam) && ~resolved
            % Reformulate LMI with (fixed) backed-off gamma
            if verbose; disp('Solving synthesis LMI with backed-off gamma...'); end
            diagnostics = optimize(LMI,[],solOpt);
            assert(diagnostics.problem == 0,lpvsynErrorMessage(diagnostics));
        end

        % Get closed-loop matrices
        if verbose; disp('Constructing closed-loop matrices...'); end
        closedLoopMatrices = projectionGetClosedloopMatrices(genplant,mapping);
        
        % Construct the synthesis (controller) LMIs
        if verbose; disp('Setting up controller LMI...'); end
        [gam,LMI] = projectionConstructClosedLoopLmi(closedLoopMatrices,genplant,synopts);

        % Add pole constraints
        % TODO (26/11/2021): These still give inconsistent results
        LMI = lpvsynPoleConstraint(LMI,closedLoopMatrices.Xcl,...
            closedLoopMatrices.Xcl*closedLoopMatrices.Acl,genplant,...
            'standard',synopts);

        % Solve synthesis LMIs
        if verbose; disp('Solving controller LMI...'); end
        diagnostics = optimize(LMI,gam,solOpt);

        LMI = lpvsynCheckLmiProblems(diagnostics,LMI,gam,value(gam),synopts,0);
        gam = value(gam);

        if verbose
            if ~isempty(gam)
                fprintf('Controller synthesis solved with gamma = %.4g\n',gam); 
            else
                disp('Controller synthesis solved'); 
            end
        end

        % Better conditioning
        if imprCond
            [alph,LMI] = lpvsynConditioningLmi(LMI,mapping,genplant,...
                synopts,ny,nu,'projection-3');
            
            if verbose; disp('Improving conditioning of controller solution...'); end
            diagnostics = optimize(LMI,alph,solOpt);
    
            lpvsynCheckLmiProblems(diagnostics,LMI,alph,value(alph),synopts,0);
        end
        
        % Construct controller
        if verbose; disp('Constructing controller...'); end
        [K,Xcl] = projectionConstructController(genplant,mapping,closedLoopMatrices.Xcl,synopts);
end
if verbose; disp('Done'); end
end

%% Local functions
%% Verifies whether the closed loop matrix D_cl is zero (used for H2)
function flag = verifyDclZero(P,nw,nz) 
if isa(P.D,'pmatrix')
    Dzw = P.D(1:nz,1:nw);
    Dzu = P.D(1:nz,nw+1:end);
    Dyw = P.D(nz+1:end,1:nw);

    % First verify if Dzw = 0
    flag1 = all(simplify(Dzw,1e-10) == 0,'all');
    % Verify if Dzu or Dyw is zero
    flag2 = (all(simplify(Dzu,1e-10) == 0, 'all') || all(simplify(Dyw,1e-10) == 0, 'all'));
    % To avoid algebraic constraint, Dzw must be zero and (Dzu or Dyw) must be
    % zero
else
    Dzw = P.D(1:nz,1:nw,:);
    Dzu = P.D(1:nz,nw+1:end,:);
    Dyw = P.D(nz+1:end,1:nw,:);

    flag1 = all(abs(Dzw) <= 1e-10,'all');
    flag2 = all(abs(Dzu) <= 1e-10,'all') || all(abs(Dyw) <= 1e-10,'all');
end
    flag = flag1 && flag2;
end

==> anc/Code1705/LPVcorev010/src/synthesis/lpvsyn/lpvh2syn.m <==
function [K,gam,Xcl] = lpvh2syn(P,ny,nu,synopts)
%LPVH2SYN Generalized H2 suboptimal output-feedback state-space LPV 
%controller synthesis. 
%
%   Syntax:
%       [K, gam, Xcl] = lpvh2syn(P, ny, nu)
%
%       [K, gam, Xcl] = lpvh2syn(P, ny, nu, synopts)
%
%   Inputs:
%        P: LPV system as LPVcore.lpvss or lpvgridss object. In case of a
%           LPVcore.lpvss object, the scheduling dependency should be
%           affine.
%       ny (int): The number of measured variables, i.e. the last ny 
%           outputs of the plant P used as inputs to the controller K.
%       nu (int): The number of controlled variables, i.e. the last nu
%           inputs of the plant P that are connected to the output of the
%           controller K.
%       synopts (lpvsynOptions): Stucture containing LPV synthesis options,
%           see <a href="matlab:helpPopup lpvsynOptions">lpvsynOptions</a>.
%
%	Outputs:
%       K: Suboptimal output-feedback state-space LPV controller as 
%           LPVcore.lpvss or lpvgridss object.
%       gam: Upperbound for the gain of the closed-loop system.
%       Xcl: Matrix of closed-loop storage/Lyapunov function, i.e. the
%           Lypunov function is of the form V(x) = x'*Xcl*x. Either 
%           constant or parameter dependent.
%
%   See also LPVSYN.
%

arguments
    P             {mustBeCompatibleLPVsys}
    ny      (1,1) {mustBeNumeric, mustBePositive}
    nu      (1,1) {mustBeNumeric, mustBePositive}
    synopts (1,1) lpvsynOptions = lpvsynOptions
end

synopts.performance = 'h2';

[K,gam,Xcl] = lpvsyn(P,ny,nu,synopts);

==> anc/Code1705/LPVcorev010/src/synthesis/lpvsyn/lpvl2syn.m <==
function [K,gam,Xcl] = lpvl2syn(P,ny,nu,synopts)
%LPVL2SYN L2-gain suboptimal output-feedback state-space LPV controller
%synthesis. 
%
%   Syntax:
%       [K, gam, Xcl] = lpvl2syn(P, ny, nu)
%
%       [K, gam, Xcl] = lpvl2syn(P, ny, nu, synopts)
%
%   Inputs:
%        P: LPV system as LPVcore.lpvss or lpvgridss object. In case of a
%           LPVcore.lpvss object, the scheduling dependency should be
%           affine.
%       ny (int): The number of measured variables, i.e. the last ny 
%           outputs of the plant P used as inputs to the controller K.
%       nu (int): The number of controlled variables, i.e. the last nu
%           inputs of the plant P that are connected to the output of the
%           controller K.
%       synopts (lpvsynOptions): Stucture containing LPV synthesis options,
%           see <a href="matlab:helpPopup lpvsynOptions">lpvsynOptions</a>.
%
%	Outputs:
%       K: Suboptimal output-feedback state-space LPV controller as 
%           LPVcore.lpvss or lpvgridss object.
%       gam: Upperbound for the gain of the closed-loop system.
%       Xcl: Matrix of closed-loop storage/Lyapunov function, i.e. the
%           Lypunov function is of the form V(x) = x'*Xcl*x. Either 
%           constant or parameter dependent.
%
%   See also LPVSYN.
%

arguments
    P             {mustBeCompatibleLPVsys}
    ny      (1,1) {mustBeNumeric, mustBePositive}
    nu      (1,1) {mustBeNumeric, mustBePositive}
    synopts (1,1) lpvsynOptions = lpvsynOptions
end

synopts.performance = 'l2';

[K,gam,Xcl] = lpvsyn(P,ny,nu,synopts);

==> anc/Code1705/LPVcorev010/src/synthesis/lpvsyn/lpvlinfsyn.m <==
function [K,gam,Xcl] = lpvlinfsyn(P,ny,nu,synopts)
%LPVLINFSYN Linf-gain suboptimal output-feedback state-space LPV controller
%synthesis. 
%
%   Syntax:
%       [K, gam, Xcl] = lpvlinfsyn(P, ny, nu)
%
%       [K, gam, Xcl] = lpvlinfsyn(P, ny, nu, synopts)
%
%   Inputs:
%        P: LPV system as LPVcore.lpvss or lpvgridss object. In case of a
%           LPVcore.lpvss object, the scheduling dependency should be
%           affine.
%       ny (int): The number of measured variables, i.e. the last ny 
%           outputs of the plant P used as inputs to the controller K.
%       nu (int): The number of controlled variables, i.e. the last nu
%           inputs of the plant P that are connected to the output of the
%           controller K.
%       synopts (lpvsynOptions): Stucture containing LPV synthesis options,
%           see <a href="matlab:helpPopup lpvsynOptions">lpvsynOptions</a>.
%
%	Outputs:
%       K: Suboptimal output-feedback state-space LPV controller as 
%           LPVcore.lpvss or lpvgridss object.
%       gam: Upperbound for the gain of the closed-loop system.
%       Xcl: Matrix of closed-loop storage/Lyapunov function, i.e. the
%           Lypunov function is of the form V(x) = x'*Xcl*x. Either 
%           constant or parameter dependent.
%
%   See also LPVSYN.
%

arguments
    P             {mustBeCompatibleLPVsys}
    ny      (1,1) {mustBeNumeric, mustBePositive}
    nu      (1,1) {mustBeNumeric, mustBePositive}
    synopts (1,1) lpvsynOptions = lpvsynOptions
end

synopts.performance = 'linf';

[K,gam,Xcl] = lpvsyn(P,ny,nu,synopts);

==> anc/Code1705/LPVcorev010/src/synthesis/lpvsyn/lpvpassyn.m <==
function [K,Xcl] = lpvpassyn(P,ny,nu,synopts)
%LPVPASSYN Passivity based suboptimal output-feedback state-space LPV
%controller synthesis. 
%
%   Syntax:
%       [K, gam, Xcl] = lpvpassyn(P, ny, nu)
%
%       [K, gam, Xcl] = lpvpassyn(P, ny, nu, synopts)
%
%   Inputs:
%        P: LPV system as LPVcore.lpvss or lpvgridss object. In case of a
%           LPVcore.lpvss object, the scheduling dependency should be
%           affine.
%       ny (int): The number of measured variables, i.e. the last ny 
%           outputs of the plant P used as inputs to the controller K.
%       nu (int): The number of controlled variables, i.e. the last nu
%           inputs of the plant P that are connected to the output of the
%           controller K.
%       synopts (lpvsynOptions): Stucture containing LPV synthesis options,
%           see <a href="matlab:helpPopup lpvsynOptions">lpvsynOptions</a>.
%
%	Outputs:
%       K: Suboptimal output-feedback state-space LPV controller as 
%           LPVcore.lpvss or lpvgridss object.
%       gam: Upperbound for the gain of the closed-loop system.
%       Xcl: Matrix of closed-loop storage/Lyapunov function, i.e. the
%           Lypunov function is of the form V(x) = x'*Xcl*x. Either 
%           constant or parameter dependent.
%
%   See also LPVSYN.
%

arguments
    P             {mustBeCompatibleLPVsys}
    ny      (1,1) {mustBeNumeric, mustBePositive}
    nu      (1,1) {mustBeNumeric, mustBePositive}
    synopts (1,1) lpvsynOptions = lpvsynOptions
end

synopts.performance = 'passive';

[K,~,Xcl] = lpvsyn(P,ny,nu,synopts);

==> anc/Code1705/LPVcorev010/src/synthesis/lpvsyn/projection/projectionApply.m <==
function [matrices,mapping] = projectionApply(genplant,synopts)
%PROJECTIONAPPLY Applies projection method to construct continuous-time
%synthesis LMI.
%
%   Syntax:
%       [Xt,Ar,Br,Cr,Dr,N,mapping] = projectionApply(genplant,synopts)
%
%   Inputs:
%       genplant (struct): Generalized plant structure. See 
%           <a href="matlab:help lpvsynGeneralizedPlantStructure"
%           >lpvsynGeneralizedPlantStructure</a>.
%       synopts (struct): Synthesis options structure. See <a href=
%           "matlab:help lpvsynOptions">lpvsynOptions</a>.
%
%   Outputs:
%       matrices: Structure containing closed-loop matrices used for
%           projection method.
%       mapping: Stucture containing the controller (related) variables: 
%           X, Y, Ak, Bk, Ck, Dk.
%
%   See also LPVSYN.
%

%% Extract from generalized plant
A   = genplant.A;
Bw  = genplant.Bw;
Bu  = genplant.Bu;
Cz  = genplant.Cz;
Cy  = genplant.Cy;
Dzw = genplant.Dzw;
Dzu = genplant.Dzu;
Dyw = genplant.Dyw;
affine = genplant.affine;
grid = genplant.grid;
nx  = genplant.nx;
ny  = genplant.ny;
nu  = genplant.nu;
nw  = genplant.nw;
nz  = genplant.nz;
isCT = genplant.isCT;

% Other variables
paramVarLyap = synopts.parameterVaryingStorage;
perf = synopts.performance;
dependency = synopts.dependency;
feedthrough = synopts.directFeedthrough;
sysType = synopts.systemType;

%% Construct new variables
% Controller matrices
if any(dependency == 0)
    warning('Non-full dependency when using the projection might cause issues during optimization');
end
switch sysType 
    case 'affine'
        st = affine.st;
        rho = affine.rho;
        stv = affine.stv;
        vd = affine.vd;

        if dependency(1)
            mapping.Ak = rolmipvar(nx,nx,'Ak','full',st,rho);
        else
            mapping.Ak = rolmipvar(nx,nx,'Ak','full',0,0);
        end
        if dependency(2)
            mapping.Bk = rolmipvar(nx,ny,'Bk','full',st,rho);
        else
            mapping.Bk = rolmipvar(nx,ny,'Bk','full',0,0);
        end
        if dependency(3)
            mapping.Ck = rolmipvar(nu,nx,'Ck','full',st,rho);
        else
            mapping.Ck = rolmipvar(nu,nx,'Ck','full',0,0);
        end
        if feedthrough
            if dependency(4)
                mapping.Dk = rolmipvar(nu,ny,'Dk','full',st,rho);
            else
                mapping.Dk = rolmipvar(nu,ny,'Dk','full',0,0);  
            end
        else
            warning('No feedthrough when using the projection might cause issues during optimization');
            mapping.Dk = zeros(nu,ny);
        end
    case 'grid'
        dim = grid.dim; dimCell = num2cell(dim);

        if dependency(1)
            mapping.Ak = gridvar(sdpvar(nx,nx,dimCell{:},'full'));
        else
            mapping.Ak = gridvar(sdpvar(nx,nx,'full'));
        end
        if dependency(2)
            mapping.Bk = gridvar(sdpvar(nx,ny,dimCell{:},'full'));
        else
            mapping.Bk = gridvar(sdpvar(nx,ny,'full'));
        end
        if dependency(3)
            mapping.Ck = gridvar(sdpvar(nu,nx,dimCell{:},'full'));
        else
            mapping.Ck = gridvar(sdpvar(nu,nx,'full'));
        end
        if feedthrough
            if dependency(4)
                mapping.Dk = gridvar(sdpvar(nu,ny,dimCell{:},'full'));
            else
                mapping.Dk = gridvar(sdpvar(nu,ny,'full'));
            end
        else
            warning('No feedthrough when using the projection might cause issues during optimization');
            mapping.Dk = zeros(nu,ny);
        end
end

mapping.Theta = [mapping.Ak,mapping.Bk;mapping.Ck,mapping.Dk];

if isCT
    %% Continuous-time
    % Closed-loop storage function
    switch sysType
        case 'affine'
            if paramVarLyap
                mapping.X  = rolmipvar(nx,nx,'X','sym',stv,rho);  % X(p)
                mapping.Xd = diff(mapping.X,'Xd',rho,vd);         % d/dt X(p(t))
                mapping.Y  = rolmipvar(nx,nx,'Y','sym',0,0);      % Y
                mapping.Yd = zeros(nx);                           % d/dt Y = 0
            else
                mapping.X  = rolmipvar(nx,nx,'X','sym',0,0);
                mapping.Xd = zeros(nx);
                mapping.Y  = rolmipvar(nx,nx,'Y','sym',0,0);
                mapping.Yd = zeros(nx);
            end
        case 'grid'
            % For now grid-based always uses constant Lyap
            mapping.X = gridvar(sdpvar(nx));
            mapping.Xd = zeros(nx);
            mapping.Y = gridvar(sdpvar(nx));
            mapping.Yd = zeros(nx);
    end

    % Variables for projected LMI
    Xr   = [mapping.Y, eye(nx);
            eye(nx),   mapping.X];
    Ar.X = mapping.X*A+0.5*mapping.Xd;
    Ar.Y = A*mapping.Y-0.5*mapping.Yd;
    Br.X = mapping.X*Bw;
    Br.Y = Bw;
    Cr.X = Cz;
    Cr.Y = Cz*mapping.Y;
    Dr   = Dzw;
    
    % Variables for projected pole constraints
    Ar.Full = [A*mapping.Y,A;zeros(nx),mapping.X*A];

    % Projection matrices
    switch perf
        case 'h2'
            N.X1 = null([Cy,Dyw]);
            N.Y1 = blkdiag(null(Bu'),eye(nw));
            N.X2 = blkdiag(null(Cy),eye(nz));
            N.Y2 = blkdiag(eye(2*nx),null(Dzu'));
        case 'linf'
            N.X1 = null([Cy,Dyw]);
            N.Y1 = blkdiag(null(Bu'),eye(nw));
            N.X2 = blkdiag(null([Cy,Dyw]),eye(nz));
            N.Y2 = blkdiag(eye(2*nx+nz),null(Dzu'));
        case 'l2'
            N.X = blkdiag(null([Cy,Dyw]),eye(nz));
            N.Y = blkdiag(null([Bu',Dzu']),eye(nw));
        case 'passive'
            N.X = null([Cy,Dyw]);      
            N.Y = null([Bu',-Dzu']);
    end
else
    %% Discrete-time
    switch sysType
        case 'affine'
            % TODO (05/10/2021): Code below works for fixed storage function
            % but not for parameter dependent one.
            % Closed-loop storage function
            if paramVarLyap
                mapping.Xx = rolmipvar(nx,nx,'Xx','sym',stv,rho);
                mapping.XxDelta = diff(mapping.Xx,'Xxd',rho,vd);    % only valid in affine case!!!
                mapping.Xy = rolmipvar(nx,nx,'Xy','full',stv,rho);
                mapping.XyDelta = diff(mapping.Xy,'Xyd',rho,vd);
                mapping.Xz = rolmipvar(nx,nx,'Xz','sym',stv,rho);
                mapping.XzDelta = diff(mapping.Xz,'Xzd',rho,vd);
            
                mapping.J = rolmipvar(nx,nx,'J','full',st,rho);
                mapping.N = rolmipvar(nx,nx,'N','full',0,0);
                mapping.S = rolmipvar(nx,nx,'S','full',st,rho);
            else
                mapping.Xx = rolmipvar(nx,nx,'Xx','sym',0,0);
                mapping.XxDelta = zeros(nx);
                mapping.Xy = rolmipvar(nx,nx,'Xy','full',0,0);
                mapping.XyDelta = zeros(nx);
                mapping.Xz = rolmipvar(nx,nx,'Xz','sym',0,0);
                mapping.XzDelta = zeros(nx);
            
                mapping.J = rolmipvar(nx,nx,'J','full',0,0);
                mapping.N = rolmipvar(nx,nx,'N','full',0,0);
                mapping.S = rolmipvar(nx,nx,'S','full',0,0);
            end
        case 'grid'
            % For now grid-based always uses constant Lyap
            mapping.Xx = gridvar(sdpvar(nx));
            mapping.XxDelta = zeros(nx);
            mapping.Xy = gridvar(sdpvar(nx));
            mapping.XyDelta = zeros(nx);
            mapping.Xz = gridvar(sdpvar(nx));
            mapping.XzDelta = zeros(nx);
        
            mapping.J = gridvar(sdpvar(nx,nx,'full'));
            mapping.N = gridvar(sdpvar(nx,nx,'full'));
            mapping.S = gridvar(sdpvar(nx,nx,'full'));
    end
    mapping.XxPlus = mapping.Xx+mapping.XxDelta;
    mapping.XyPlus = mapping.Xy+mapping.XyDelta;
    mapping.XzPlus = mapping.Xz+mapping.XzDelta;
    
    mapping.Gt = [mapping.J, eye(nx);
                  mapping.S, mapping.N];
    mapping.Xt = [mapping.Xx,  mapping.Xy;
                  mapping.Xy', mapping.Xz];
    mapping.XtPlus = [mapping.XxPlus,  mapping.XyPlus;
                      mapping.XyPlus', mapping.XzPlus];

    % Variables for projected LMI
    Ar.U = [A*mapping.J,A];
    Ar.Y = [A;mapping.N*A];
    Br.U = Bw;
    Br.Y = [Bw;mapping.N*Bw];
    Cr.U = [Cz*mapping.J,Cz];
    Cr.Y = Cz;
    Dr   = Dzw;
    
    XrPlus.U = mapping.XxPlus;
    XrPlus.Y = mapping.XtPlus;
    Xr.U = mapping.Xt;
    Xr.Y = mapping.Xz;
    Gr.U = mapping.Gt;
    Gr.Y = mapping.N;

    % TODO (01/12/21): Variables for projected pole constraints TBD!!!
    Ar.Full = [];

    % Projection matrices
    switch perf
        case 'l2'
            N.U = blkdiag(null([Bu',Dzu']),eye(2*nx+nw));
            N.Y = blkdiag(eye(2*nx+nz),null([Cy,Dyw]));
        case 'passive'
            error('TBD');
        case 'h2'
            error('TBD');
        case 'linf'
            error('TBD');
    end

    % Extra matricses for DT
    matrices.XrPlus = XrPlus;
    matrices.Gr = Gr;
end

%% Construct matrices structure
matrices.Xr = Xr;
matrices.Ar = Ar;
matrices.Br = Br;
matrices.Cr = Cr;
matrices.Dr = Dr;
matrices.N = N;
end

==> anc/Code1705/LPVcorev010/src/synthesis/lpvsyn/projection/projectionConstructClosedLoopLmi.m <==
function [gam,LMI] = projectionConstructClosedLoopLmi(closedLoopMatrices,genplant,synopts)
%PROJECTIONCONSTRUCTCLOSEDLOOPLMI Constructs the synthesis LMIs that are
%used to solve the closed-loop controller synthesis problem for the
%projection method.
%
%   Syntax:
%       [gam,LMI,var] = projectionConstructClosedLoopLmi(...
%                           closedLoopMatrices,genplant,synopts)
%
%   Inputs:
%       closedLoopMatrices (struct): Structure containing closed-loop 
%           matrices. See <a href=
%           "matlab:help projectionGetClosedloopMatrices"
%           >projectionGetClosedloopMatrices</a>.
%       genplant (struct): Generalized plant structure. See 
%           <a href="matlab:help lpvsynGeneralizedPlantStructure">lpvsynGeneralizedPlantStructure</a>.
%       synopts (struct): Synthesis options structure. See <a href=
%           "matlab:help lpvsynOptions">lpvsynOptions</a>.
%
%   Outputs:
%       gam: Closed-loop gain objective variable as sdpvar, empty in case 
%           passivity.
%       LMI: LMI array containing the LMI constraints for the closed-loop
%           synthesis problem.
%
%   See also LPVSYN.
%

%% Variablles
nx = genplant.nx;
nw = genplant.nw;
nz = genplant.nz;
isCT = genplant.isCT;

perfType = synopts.performance;
numAcc = synopts.numericalAccuracy;
sysType = synopts.systemType;

%% LMIs
LMI = [];

% Extract closed-loop matrix variables
Acl = closedLoopMatrices.Acl;
Bcl = closedLoopMatrices.Bcl;
Ccl = closedLoopMatrices.Ccl;
Dcl = closedLoopMatrices.Dcl;
Xcl = closedLoopMatrices.Xcl;

if isCT
    %% Continuous-time
    % CT specific matrices
    Xcldot = closedLoopMatrices.Xcldot;

    switch perfType
        case 'l2'
            gam = sdpvar(1);
    
            H1 = [Acl'*Xcl+Xcl*Acl+Xcldot, Xcl*Bcl,      Ccl';
                  Bcl'*Xcl,                -gam*eye(nw), Dcl';
                  Ccl,                     Dcl,          -gam*eye(nz)];
            LMI = [LMI; (H1+H1')*.5<=-numAcc*eye(2*nx+nw+nz)];
        case 'passive'
            gam = [];
    
            H1 = [Acl'*Xcl+Xcl*Acl+Xcldot, Xcl*Bcl-Ccl';
                  Bcl'*Xcl-Ccl,            -Dcl'-Dcl];
            LMI = [LMI; (H1+H1')*.5<=-numAcc*eye(2*nx+nz)];
        case 'h2'
            gam = sdpvar(1);
    
            H1 = [Acl'*Xcl+Xcl*Acl+Xcldot, Xcl*Bcl;
                  Bcl'*Xcl,                -gam*eye(nw)];
            H2 = [Xcl, Ccl';
                  Ccl, gam*eye(nz)];
            LMI = [LMI; (H1+H1')*.5<=-numAcc*eye(2*nx+nw)];
            LMI = [LMI; (H2+H2')*.5>=numAcc*eye(2*nx+nz)];
        case 'linf'
            gam = sdpvar(1);
            switch sysType
                case 'affine'
                    mu = rolmipvar('mu','scalar');
                    lambda = rolmipvar('lambda','scalar');
                case 'grid'
                    mu = gridvar(sdpvar(1));
                    lambda = gridvar(sdpvar(1));
            end
            t = sysType(1); % variable for 'rz' function
            
            H1 = [Acl'*Xcl+Xcl*Acl+Xcl*lambda+Xcldot, Xcl*Bcl;
                  Bcl'*Xcl,                           -mu*eye(nw)];
            H2 = [Xcl*lambda,    zeros(2*nx,nw),    Ccl';
                  rz(nw,2*nx,t), -(mu-gam)*eye(nw), Dcl';
                  Ccl,           Dcl,               gam*eye(nz)];
            LMI = [LMI;(H1+H1')*.5 <= -numAcc*eye(nw+2*nx)];
            LMI = [LMI;(H2+H2')*.5 >= numAcc*eye(nw+2*nx+nz)];
    end
else
    %% Discrete-time
    % DT specific matrices
    XclPlus = closedLoopMatrices.XclPlus;
    Gcl = closedLoopMatrices.Gcl;
    
    switch perfType
        case 'l2'
            gam = sdpvar(1);
            
            H1 = [XclPlus,        Acl*Gcl,        Bcl,            zeros(2*nx,nz);
                  Gcl'*Acl',      Gcl+Gcl'-Xcl,   zeros(2*nx,nw), Gcl'*Ccl';
                  Bcl',           zeros(nw,2*nx), gam*eye(nw),    Dcl';
                  zeros(nz,2*nx), Ccl*Gcl,        Dcl,            gam*eye(nz)];
            LMI = [LMI; (H1+H1')*.5>=numAcc*eye(4*nx+nw+nz)];
        case 'passive'
            error(['Not (yet) available, use transformation method. ',...
                'See help lpvsynOptions.']);
        case 'h2'
            error(['Not (yet) available, use transformation method. ',...
                'See help lpvsynOptions.']);
        case 'linf'
            error(['Not (yet) available, use transformation method. ',...
                'See help lpvsynOptions.']);
    end
end
end

%% Create zero matrix as rolmipvar/gridvar
function out = rz(n,m,type)
switch type
    case 'a'
        out = rolmipvar(1,1,'z',0,0)*zeros(n,m);
    case 'g'
        out = gridvar(zeros(n,m));
end
end

==> anc/Code1705/LPVcorev010/src/synthesis/lpvsyn/projection/projectionConstructController.m <==
function [K,Xcl] = projectionConstructController(genplant,mapping,Xcl,synopts)
%PROJECTIONCONSTRUCTCONTROLLER Constructs the controller resulting from 
%projection based controller synthesis.
%
%   Syntax:
%       K = projectionConstructController(genplant,mapping)
%
%   Inputs:
%       genplant (struct): Generalized plant structure. See 
%           <a href="matlab:help lpvsynGeneralizedPlantStructure"
%           >lpvsynGeneralizedPlantStructure</a>.
%       mapping (struct): Structure containing the variables that resulted
%           from projection method. See <a href=
%           "matlab:help projectionApply">projectionApply</a>.
%       Xcl (rolmipvar): Closed-loop Lyapunov matrix.
%       synopts (struct): Synthesis options structure. See 
%           <a href="matlab:help lpvsynOptions">lpvsynOptions</a>.
%       
%   Outputs:
%       K: Constructed controller as LPVcore.lpvss object.
%       Xcl: Closed-loop Lyapunov matrix converted to pmatrix.
%
%   See also LPVSYN.
%

%% Extract variables
nx = genplant.nx;
ny = genplant.ny;
nu = genplant.nu;
plant  = genplant.Plant;
affine = genplant.affine;
Ts = genplant.Ts;

sysType = synopts.systemType;

Theta = mapping.Theta;

%% Extract Controller
switch sysType
    case 'affine'
        st = affine.st;
        stv = affine.stv;

        Theta = rolmipToPmatrix(Theta,plant.A,st);
        Xcl = rolmipToPmatrix(Xcl,plant.A,stv);
    case 'grid'
        Theta = value(Theta);
        Xcl = getMatrices(value(Xcl));
end

Ak = Theta(1:nx,1:nx);
Bk = Theta(1:nx,end-ny+1:end);
Ck = Theta(end-nu+1:end,1:nx);
Dk = Theta(end-nu+1:end,end-ny+1:end);

switch sysType
    case 'affine'
        K = LPVcore.lpvss(Ak,Bk,Ck,Dk,Ts);
    case 'grid'
        % Reconstruct lti array from Ak, Bk, Ck and Dk
        samplingGrid = plant.SamplingGrid;

        Ak = getMatrices(Ak);
        Bk = getMatrices(Bk);
        Ck = getMatrices(Ck);
        Dk = getMatrices(Dk);

        sys = ss(Ak,Bk,Ck,Dk,Ts);
        
        K = LPVcore.lpvgridss(sys,samplingGrid);
end     
end

==> anc/Code1705/LPVcorev010/src/synthesis/lpvsyn/projection/projectionConstructSynthesisLmi.m <==
function [gam,LMI,var] = projectionConstructSynthesisLmi(matrices,mapping,genplant,synopts)
%PROJECTIONCONSTRUCTSYNTHESISLMI Constructs the synthesis LMIs that are
%used to solve the projected controller synthesis problem.
%
%   Syntax:
%       [gam,LMI,var] = projectionConstructSynthesisLmi(matrices,...
%                           mapping,genplant,synopts)
%
%   Inputs:
%       matrices (struct): Structure containing closed-loop projected 
%           matrices. See <a href="matlab:help projectionApply"
%           >projectionApply</a>.
%       mapping (struct): Structure containing the variables that resulted
%           from projection method. See <a href=
%           "matlab:help projectionApply">projectionApply</a>.
%       genplant (struct): Generalized plant structure. See 
%           <a href="matlab:help lpvsynGeneralizedPlantStructure"
%           >lpvsynGeneralizedPlantStructure</a>.
%       synopts (struct): Synthesis options structure. See <a href=
%           "matlab:help lpvsynOptions">lpvsynOptions</a>.
%
%   Outputs:
%       gam: Closed-loop gain objective variable as sdpvar, empty in case 
%           passivity.
%       LMI: LMI array containing the LMI constraints for the transformed
%           synthesis problem.
%       var: Structure containing other optimization variables. (Only used
%           for Linf based synthesis).
%
%   See also LPVSYN.
%


%% Variables
nx = genplant.nx;
nw = genplant.nw;
nz = genplant.nz;
isCT = genplant.isCT;

perfType = synopts.performance;
numAcc = synopts.numericalAccuracy;
sysType = synopts.systemType;

%% LMIs
LMI = [];
var = [];

% Extract matrix variables
Xr = matrices.Xr;
Ar = matrices.Ar;
Br = matrices.Br;
Cr = matrices.Cr;
Dr = matrices.Dr;
N = matrices.N;

if isCT
    %% Continuous-time
    switch perfType
        case 'l2'
            gam = sdpvar(1);
    
            nNx = size(N.X,2);
            nNy = size(N.Y,2);
    
            H1 = N.X'*[Ar.X+Ar.X', Br.X,         Cr.X';
                       Br.X',      -gam*eye(nw), Dr';
                       Cr.X,       Dr,           -gam*eye(nz)]*N.X;
            H2 = N.Y'*[Ar.Y+Ar.Y', Cr.Y',        Br.Y;
                       Cr.Y,       -gam*eye(nz), Dr;
                       Br.Y',      Dr',          -gam*eye(nw)]*N.Y;
            LMI = [LMI; (H1+H1')*.5<=-numAcc*eye(nNx)];
            LMI = [LMI; (H2+H2')*.5<=-numAcc*eye(nNy)];
            LMI = [LMI; (Xr+Xr')*.5>=numAcc*eye(2*nx)];
        case 'passive'
            gam = [];
    
            nNx = size(N.X,2);
            nNy = size(N.Y,2);
    
            H1 = N.X'*[Ar.X+Ar.X', Br.X-Cr.X';
                       Br.X'-Cr.X, -Dr-Dr']*N.X;
            H2 = N.Y'*[Ar.Y+Ar.Y', Br.Y-Cr.Y';
                       Br.Y'-Cr.Y, -Dr-Dr']*N.Y;
            LMI = [LMI; (H1+H1')*.5<=-numAcc*eye(nNx)];
            LMI = [LMI; (H2+H2')*.5<=-numAcc*eye(nNy)];
            LMI = [LMI; (Xr+Xr')*.5>=numAcc*eye(2*nx)];
        case 'h2'
            gam = sdpvar(1);
    
            nNx1 = size(N.X1,2);
            nNy1 = size(N.Y1,2);
            nNx2 = size(N.X2,2);
            nNy2 = size(N.Y2,2);
            
            H1 = N.X1'*[Ar.X+Ar.X', Br.X;
                        Br.X',      -gam*eye(nw)]*N.X1;
            H2 = N.Y1'*[Ar.Y+Ar.Y', Br.Y;
                        Br.Y',      -gam*eye(nw)]*N.Y1;
            H3 = N.X2'*[mapping.X, Cr.X';
                        Cr.X,      gam*eye(nz)]*N.X2;
            H4 = N.Y2'*[Xr,          [Cr.Y';Cr.X'];
                        [Cr.Y,Cr.X], gam*eye(nz)]*N.Y2;
            LMI = [LMI; (H1+H1')*.5<=-numAcc*eye(nNx1)];
            LMI = [LMI; (H2+H2')*.5<=-numAcc*eye(nNy1)];
            LMI = [LMI; (H3+H3')*.5>=numAcc*eye(nNx2)];
            LMI = [LMI; (H4+H4')*.5>=numAcc*eye(nNy2)];
        case 'linf'
            gam = sdpvar(1);
            switch sysType
                case 'affine'
                    mu = rolmipvar('mu','scalar');  % workaround for bug rolmip
                    var.mu = coefs(mu);
                case 'grid'
                    var.mu = sdpvar(1);
                    mu = gridvar(var.mu);
            end
            lambda = sdpvar(1);
            var.lambda = lambda;

            nNx1 = size(N.X1,2);
            nNy1 = size(N.Y1,2);
            nNx2 = size(N.X2,2);
            nNy2 = size(N.Y2,2);
            
            H1 = N.X1'*[Ar.X+Ar.X'+mapping.X*lambda, Br.X;
                        Br.X',                       -mu*eye(nw)]*N.X1;
            H2 = N.Y1'*[Ar.Y+Ar.Y'+mapping.Y*lambda, Br.Y;
                        Br.Y',                       -mu*eye(nw)]*N.Y1;
            H3 = N.X2'*[mapping.X*lambda, zeros(nx,nw),      Cr.X';
                        zeros(nw,nx),     -(mu-gam)*eye(nw), Dr';
                        Cr.X,             Dr,                gam*eye(nz)]*N.X2;
            H4 = N.Y2'*[Xr*lambda,      zeros(2*nx,nw),    [Cr.Y';Cr.X'];
                        zeros(nw,2*nx), -(mu-gam)*eye(nw), Dr';
                        [Cr.Y,Cr.X],    Dr,                gam*eye(nz)]*N.Y2;
            LMI = [LMI; (H1+H1')*.5 <= -numAcc*eye(nNx1)];
            LMI = [LMI; (H2+H2')*.5 <= -numAcc*eye(nNy1)];
            LMI = [LMI; (H3+H3')*.5 >= numAcc*eye(nNx2)];
            LMI = [LMI; (H4+H4')*.5 >= numAcc*eye(nNy2)];
    end
else
    %% Discrete-time
    % Extract extra matrices for DT
    XrPlus = matrices.XrPlus;
    Gr = matrices.Gr;

    switch perfType
        case 'l2'
            gam = sdpvar(1);
    
            nNu = size(N.U,2);
            nNy = size(N.Y,2);

            t = sysType(1); % variable for 'rz' function
            
            H1 = N.U'*[XrPlus.U,    zeros(nx,nz), Ar.U,            Br.U;
                       rz(nz,nx,t), gam*eye(nz),  Cr.U,            Dr;
                       Ar.U',       Cr.U',        Gr.U+Gr.U'-Xr.U, zeros(2*nx,nw);
                       Br.U',       Dr',          zeros(nw,2*nx),  gam*eye(nw)]*N.U;
            H2 = N.Y'*[XrPlus.Y,      zeros(2*nx,nz), Ar.Y,            Br.Y;
                       rz(nz,2*nx,t), gam*eye(nz),    Cr.Y,            Dr;
                       Ar.Y',         Cr.Y',          Gr.Y+Gr.Y'-Xr.Y, zeros(nx,nw);
                       Br.Y',         Dr',            zeros(nw,nx),    gam*eye(nw)]*N.Y;
            LMI = [LMI; (H1+H1')*.5>=numAcc*eye(nNu)];
            LMI = [LMI; (H2+H2')*.5>=numAcc*eye(nNy)];
        case 'passive'
            error(['Not (yet) available, use transformation method. ',...
                'See help lpvsynOptions.']);
        case 'h2'
            error(['Not (yet) available, use transformation method. ',...
                'See help lpvsynOptions.']);
        case 'linf'
            error(['Not (yet) available, use transformation method. ',...
                'See help lpvsynOptions.']);
    end
end
end

%% Create zero matrix as rolmipvar/gridvar
function out = rz(n,m,type)
switch type
    case 'a'
        out = rolmipvar(1,1,'z',0,0)*zeros(n,m);
    case 'g'
        out = gridvar(zeros(n,m));
end
end

==> anc/Code1705/LPVcorev010/src/synthesis/lpvsyn/projection/projectionGetClosedloopMatrices.m <==
function closedLoopMatrices = projectionGetClosedloopMatrices(genplant,mapping)
%PROJECTIONGETCLOSEDLOOPMATRICES Constructs closed-loop plant matrices to
%used during projection method.
%
%   Syntax:
%       closedLoopMatrices = projectionGetClosedloopMatrices(genplant,...
%                                                            mapping)
%
%   Inputs:
%       genplant (struct): Generalized plant structure. See 
%           <a href="matlab:help lpvsynGeneralizedPlantStructure"
%           >lpvsynGeneralizedPlantStructure</a>.
%       mapping (struct): Structure containing the variables that resulted
%           from projection method. See <a href=
%           "matlab:help projectionApply">projectionApply</a>.
%
%   Outputs:
%       closedLoopMatrices: Structure containing all the closed-loop
%           matrices used for controller synthesis.
%
%   See also LPVSYN.
%

%% Extract variables
A   = genplant.A;
Bw  = genplant.Bw;
Bu  = genplant.Bu;
Cz  = genplant.Cz;
Cy  = genplant.Cy;
Dzw = genplant.Dzw;
Dzu = genplant.Dzu;
Dyw = genplant.Dyw;
nx  = genplant.nx;
isCT = genplant.isCT;

Ak = mapping.Ak;
Bk = mapping.Bk;
Ck = mapping.Ck;
Dk = mapping.Dk;

%% Construct closed-loop storage function
if isCT
    % Get vaues
    X  = value(mapping.X);
    Y  = value(mapping.Y);
    Xd = value(mapping.Xd);
    % Yd = value(Yd);   % unused as is zero
    
    % Retransform closed-loop storage:
    % LMI Notes eq. (4.2.15) for construction Xcl with (X(p) and Y)
    % U(p) = (Yinv-X(p)) and V = Y (satisfies I-X(p)Y=U(p)V')
    % resulting in:
    % Xcl(p) = [X(p), inv(Y)-X(p);inv(Y)-X(p),X(p)-Y(inv)];
    % Xcldot = [Xd,-Xd;-Xd,Xd]
    Yinv = inv(Y);
    
    closedLoopMatrices.Xcl    = [X,      Yinv-X; 
                                 Yinv-X, X-Yinv];
    closedLoopMatrices.Xcldot = [Xd,  -Xd;
                                 -Xd, Xd];
else
    % Get values
    S = value(mapping.S);
    N = value(mapping.N);
    J = value(mapping.J);
    
    Xx = value(mapping.Xx);
    Xy = value(mapping.Xy);
    Xz = value(mapping.Xz);
    
    XxPlus = value(mapping.XxPlus);
    XyPlus = value(mapping.XyPlus);
    XzPlus = value(mapping.XzPlus);
    
    % Retransform closed-loop storage:
    % RL = S-NJ
    % Take R = I and L = S-NJ
    closedLoopMatrices.Xcl     = [Xx,        -Xx*N'+Xy;
                                  -N*Xx+Xy', N*Xx*N'-N*Xy-Xy'*N'+Xz];
    closedLoopMatrices.XclPlus = [XxPlus,            -XxPlus*N'+XyPlus;
                                  -N*XxPlus+XyPlus', N*XxPlus*N'-N*XyPlus-XyPlus'*N'+XzPlus];
    closedLoopMatrices.Gcl     = [J,     eye(nx)-J*N';
                                  S-N*J, -(S-N*J)*N'];
end

%% Closed loop matrices
closedLoopMatrices.Acl = [A+Bu*Dk*Cy,Bu*Ck;Bk*Cy,Ak];
closedLoopMatrices.Bcl = [Bw+Bu*Dk*Dyw;Bk*Dyw];
closedLoopMatrices.Ccl = [Cz+Dzu*Dk*Cy,Dzu*Ck];
closedLoopMatrices.Dcl = Dzw+Dzu*Dk*Dyw;
end

==> anc/Code1705/LPVcorev010/src/synthesis/lpvsynsf.m <==
function [K, gam, Xcl] = lpvsynsf(P, nu, synopts)
%LPVSYNSF Suboptimal state-feedback LPV controller synthesis. 
%
%   Syntax:
%       [K, gam, Xcl] = lpvsynsf(P, nu)
%
%       [K, gam, Xcl] = lpvsynsf(P, nu, synopts)
%
%   Inputs:
%       P: LPV system as LPVcore.lpvss or lpvgridss object. In case of a
%           LPVcore.lpvss object, the scheduling dependency should be
%           affine.
%       nu (int): The number of controlled variables, i.e. the last nu
%           inputs of the plant P that are connected to the output of the
%           state-feedback controller K.
%       synopts (lpvsynsfOptions): Stucture containing LPV state-feedback
%           synthesis options. See <a href="matlab:helpPopup 
%           lpvsynsfOptions">lpvsynsfOptions</a>.
%
%	Outputs:
%       K: State-feedback controller matrix as pmatrix object.
%       gam: Upperbound for the gain of the closed-loop system.
%       Xcl: Matrix of closed-loop storage/Lyapunov function, i.e. the
%           Lypunov function is of the form V(x) = x'*Xcl*x. Either 
%           constant or parameter dependent.
%

%% Input parser and checks
arguments
    P             {mustBeCompatibleLPVsys}
    nu      (1,1) {mustBeNumeric, mustBePositive}
    synopts (1,1) lpvsynsfOptions = lpvsynsfOptions
end

% Set system type
if isa(P,'LPVcore.lpvgridss')
    sysType = 'grid';
else
    sysType = 'affine';
end
synopts.SystemType = sysType;

%% Variables
perfType = synopts.performance;
backoff = synopts.backoff;
solOpt = synopts.solverOptions;
parVarStorage = synopts.parameterVaryingStorage;
imprCond = synopts.improveConditioning;
verbose = synopts.verbose;

nw = P.Nu-nu;
nz = P.Ny;

if any(parVarStorage == 1) && (P.Ts == 0) && strcmp(sysType, 'affine')
    warning(['Parameter-varying storage not yet supported in ' ...
        'continuous-time for ''LPVcore.lpvss'' models. ' ...
        'Switching to parameter independent ' ...
        'storage function.']);
    parVarStorage = 0;
    synopts.parameterVaryingStorage = parVarStorage;
end

%% Performance specific checks
switch perfType
    case 'h2'
        assert(verifyDclZero(P,nw),['D-matrix of the closed-loop is' ...
            ' not zero! Generalized H2 synthesis is not possible.']);
    case 'passive'
        assert(nw == nz,['Passivity based synthesis not possible, ' ...
            'closed-loop number of inputs and outputs are not the same']);
end

%% Obtain structure with all variables of generalized plant
if verbose; disp('Converting system to correct format...'); end
[genplant,synopts] = lpvsynGeneralizedPlantStructure(P,[],nu,synopts);

%% Synthesis
% Apply NL transformation
if verbose; disp('Applying NL transformation...'); end
[matrices, mapping] = transformationApply(genplant,synopts);

% Construct the synthesis LMIs
if verbose; disp('Setting up transformed synthesis LMI...'); end
[gam,LMI,var] = transformationConstructSynthesisLmi(matrices,genplant, ...
    synopts);

% Add pole constraints
LMI = lpvsynPoleConstraint(LMI,matrices.Xt,matrices.At,genplant, ...
    'standard',synopts);

% Solve synthesis LMIs
if verbose; disp('Solving transformed synthesis LMI...'); end
[diagnostics,LMI,gamValue] = lpvsynSolveLmi(LMI,gam,var,synopts);

[LMI, resolved] = lpvsynCheckLmiProblems(diagnostics,LMI,gam,gamValue, ...
    synopts,0);
gam = gamValue*backoff;

if verbose
    if ~isempty(gam)
        fprintf(['Transformed synthesis LMI solved ' ...
            'with gamma = %.4g\n'],gam); 
    else
        disp('Transformed synthesis LMI solved'); 
    end
end

% Numerical conditioning
if imprCond
    % Better conditioning
    [alph,LMI] = lpvsynConditioningLmi(LMI,mapping,genplant,...
        synopts,[],nu,'transformation-sf-1');
    
    if verbose; disp('Improving conditioning of solution...'); end
    diagnostics = optimize(LMI,alph,solOpt);

    lpvsynCheckLmiProblems(diagnostics,LMI,alph,value(alph),synopts,0);
elseif ~isempty(gam) && ~resolved
    % Reformulate LMI with (fixed) backed-off gamma
    if verbose; disp('Solving synthesis LMI with backed-off gamma...'); end
    diagnostics = optimize(LMI,[],solOpt);
    assert(diagnostics.problem == 0,lpvsynErrorMessage(diagnostics));
end

% Construct controller
if verbose; disp('Constructing controller...'); end
[K,Xcl] = transformationConstructController(mapping,genplant,synopts);

if verbose; disp('Done'); end
end

%% Local functions
%% Verifies whether the closed loop matrix Dcl = Dzw is zero (used for H2)
function flag = verifyDclZero(P,nw) 
Dzw = P.D(:,1:nw);
if isa(Dzw,'pmatrix')
    flag = all(simplify(Dzw,1e-10) == 0,'all');
else
    flag = all(abs(Dzw) <= 1e-10,'all');
end
end

==> anc/Code1705/LPVcorev010/src/synthesis/lpvsynsf/lpvh2synsf.m <==
function [K,gam,Xcl] = lpvh2synsf(P,nu,synopts)
%LPVH2SYN Generalized H2 suboptimal state-feeback LPV controller 
%synthesis. 
%
%   Syntax:
%       [K, gam, Xcl] = lpvh2synsf(P, nu)
%
%       [K, gam, Xcl] = lpvh2synsf(P, nu, synopts)
%
%   Inputs:
%       P: LPV system as LPVcore.lpvss or lpvgridss object. In case of a
%           LPVcore.lpvss object, the scheduling dependency should be
%           affine.
%       nu (int): The number of controlled variables, i.e. the last nu
%           inputs of the plant P that are connected to the output of the
%           state-feedback controller K.
%       synopts (lpvsynsfOptions): Stucture containing LPV state-feedback
%           synthesis options. See <a href="matlab:helpPopup 
%           lpvsynsfOptions">lpvsynsfOptions</a>.
%
%	Outputs:
%       K: State-feedback controller matrix as pmatrix object.
%       gam: Upperbound for the gain of the closed-loop system.
%       Xcl: Matrix of closed-loop storage/Lyapunov function, i.e. the
%           Lypunov function is of the form V(x) = x'*Xcl*x. Either 
%           constant or parameter dependent.
%
%   See also LPVSYNSF.
%

arguments
    P             {mustBeCompatibleLPVsys}
    nu      (1,1) {mustBeNumeric, mustBePositive}
    synopts (1,1) lpvsynsfOptions = lpvsynsfOptions
end

synopts.performance = 'h2';

[K,gam,Xcl] = lpvsynsf(P,nu,synopts);

==> anc/Code1705/LPVcorev010/src/synthesis/lpvsynsf/lpvl2synsf.m <==
function [K,gam,Xcl] = lpvl2synsf(P,nu,synopts)
%LPVL2SYN L2-gain suboptimal state-feeback LPV controller synthesis. 
%
%   Syntax:
%       [K, gam, Xcl] = lpvl2synsf(P, nu)
%
%       [K, gam, Xcl] = lpvl2synsf(P, nu, synopts)
%
%   Inputs:
%       P: LPV system as LPVcore.lpvss or lpvgridss object. In case of a
%           LPVcore.lpvss object, the scheduling dependency should be
%           affine.
%       nu (int): The number of controlled variables, i.e. the last nu
%           inputs of the plant P that are connected to the output of the
%           state-feedback controller K.
%       synopts (lpvsynsfOptions): Stucture containing LPV state-feedback
%           synthesis options. See <a href="matlab:helpPopup 
%           lpvsynsfOptions">lpvsynsfOptions</a>.
%
%	Outputs:
%       K: State-feedback controller matrix as pmatrix object.
%       gam: Upperbound for the gain of the closed-loop system.
%       Xcl: Matrix of closed-loop storage/Lyapunov function, i.e. the
%           Lypunov function is of the form V(x) = x'*Xcl*x. Either 
%           constant or parameter dependent.
%
%   See also LPVSYNSF.
%

arguments
    P             {mustBeCompatibleLPVsys}
    nu      (1,1) {mustBeNumeric, mustBePositive}
    synopts (1,1) lpvsynsfOptions = lpvsynsfOptions
end

synopts.performance = 'l2';

[K,gam,Xcl] = lpvsynsf(P,nu,synopts);

==> anc/Code1705/LPVcorev010/src/synthesis/lpvsynsf/lpvlinfsynsf.m <==
function [K,gam,Xcl] = lpvlinfsynsf(P,nu,synopts)
%LPVLINFSYN Linf-gain suboptimal state-feeback LPV controller synthesis. 
%
%   Syntax:
%       [K, gam, Xcl] = lpvlinfsynsf(P, nu)
%
%       [K, gam, Xcl] = lpvlinfsynsf(P, nu, synopts)
%
%   Inputs:
%       P: LPV system as LPVcore.lpvss or lpvgridss object. In case of a
%           LPVcore.lpvss object, the scheduling dependency should be
%           affine.
%       nu (int): The number of controlled variables, i.e. the last nu
%           inputs of the plant P that are connected to the output of the
%           state-feedback controller K.
%       synopts (lpvsynsfOptions): Stucture containing LPV state-feedback
%           synthesis options. See <a href="matlab:helpPopup 
%           lpvsynsfOptions">lpvsynsfOptions</a>.
%
%	Outputs:
%       K: State-feedback controller matrix as pmatrix object.
%       gam: Upperbound for the gain of the closed-loop system.
%       Xcl: Matrix of closed-loop storage/Lyapunov function, i.e. the
%           Lypunov function is of the form V(x) = x'*Xcl*x. Either 
%           constant or parameter dependent.
%
%   See also LPVSYNSF.
%

arguments
    P             {mustBeCompatibleLPVsys}
    nu      (1,1) {mustBeNumeric, mustBePositive}
    synopts (1,1) lpvsynsfOptions = lpvsynsfOptions
end

synopts.performance = 'linf';

[K,gam,Xcl] = lpvsynsf(P,nu,synopts);

==> anc/Code1705/LPVcorev010/src/synthesis/lpvsynsf/lpvpassynsf.m <==
function [K,Xcl] = lpvpassynsf(P,nu,synopts)
%LPVPASSYN Passivity based state-feeback LPV controller synthesis. 
%
%   Syntax:
%       [K, gam, Xcl] = lpvpassynsf(P, nu)
%
%       [K, gam, Xcl] = lpvpassynsf(P, nu, synopts)
%
%   Inputs:
%       P: LPV system as LPVcore.lpvss or lpvgridss object. In case of a
%           LPVcore.lpvss object, the scheduling dependency should be
%           affine.
%       nu (int): The number of controlled variables, i.e. the last nu
%           inputs of the plant P that are connected to the output of the
%           state-feedback controller K.
%       synopts (lpvsynsfOptions): Stucture containing LPV state-feedback
%           synthesis options. See <a href="matlab:helpPopup 
%           lpvsynsfOptions">lpvsynsfOptions</a>.
%
%	Outputs:
%       K: State-feedback controller matrix as pmatrix object.
%       Xcl: Matrix of closed-loop storage/Lyapunov function, i.e. the
%           Lypunov function is of the form V(x) = x'*Xcl*x. Either 
%           constant or parameter dependent.
%
%   See also LPVSYNSF.
%

arguments
    P             {mustBeCompatibleLPVsys}
    nu      (1,1) {mustBeNumeric, mustBePositive}
    synopts (1,1) lpvsynsfOptions = lpvsynsfOptions
end

synopts.performance = 'passive';

[K,~,Xcl] = lpvsynsf(P,nu,synopts);

==> anc/Code1705/LPVcorev010/src/synthesis/options/linfOptions.m <==
classdef (CaseInsensitiveProperties) linfOptions
%LINFOPTIONS Create Linf options structure used for Linf based analysis and
%controller synthesis.
%
%   Syntax:
%       out = linfOptions(...)
%   
%   Optional name-value pairs:
%       'AccuracyLambda': Maximum difference between lambda search interval
%           during optimization. 
%           Default value: 1e-3.
%       'LambdaGrid': Array of values for lambda used for initial line 
%           search. 
%           Default value: linspace(1e-8, 5, 15).
%       'MaxIterations': Maximum number of iterations for optimizing 
%           lambda.
%           Defaullt value: 25;
%   
%   Outputs:
%       out: Object containing Linf options.
%
%   See also LPVSYN, LPVNORM.
%
    
    % Sorted alphabetically 
    properties (Dependent)
        AccuracyLambda
        LambdaGrid
        MaxIterations
    end

    properties (Access = protected, Hidden)
        LambdaGrid_
        AccuracyLambda_
        MaxIterations_
    end
    
    methods
        function obj = linfOptions(options)
            arguments
                options.AccuracyLambda (1,1) {mustBeNumeric, mustBePositive} = 1e-3
                options.MaxIterations  (1,1) {mustBeInteger, mustBePositive} = 25
                options.LambdaGrid           {mustBeNumeric, mustBePositive, mustBeVector} = linspace(1e-8, 5, 15)
            end
            
            names = fieldnames(options);

            for i = 1:length(names)
                obj.(names{i}) = options.(names{i});
            end
        end
        
        % LambdaGrid
        function out = get.LambdaGrid(obj)
            out = obj.LambdaGrid_;
        end

        function obj = set.LambdaGrid(obj,value)
            obj.LambdaGrid_ = value;
        end

        % AccuracyLambda
        function out = get.AccuracyLambda(obj)
            out = obj.AccuracyLambda_;
        end

        function obj = set.AccuracyLambda(obj,value)
            obj.AccuracyLambda_ = value;
        end

        % MaxIterations
        function out = get.MaxIterations(obj)
            out = obj.MaxIterations_;
        end

        function obj = set.MaxIterations(obj,value)
            obj.MaxIterations_ = value;
        end
    end
end



==> anc/Code1705/LPVcorev010/src/synthesis/options/lpvsynOptions.m <==
classdef (CaseInsensitiveProperties) lpvsynOptions < synthesisOptions
%LPVSYNOPTIONS Create LPV synthesis options object.
%
%   Syntax:
%       out = lpvsynOptions(...)
%   
%   Optional name-value pairs:
%       'Backoff': Correction factor for gamma, used in the synthesis to 
%           reduce numerical errors, since the true optimal solution is
%           close to singular. 
%           Default value: 1.01.
%       'Dependency': Array (1x4 or 4x1) indicating which controller
%           matrices, corresponding to [A,B,C,D], should have parameter-
%           dependency. In case of the transformation method, these apply
%           to the transformed controller matrices.
%           Default value: [1 1 1 1].
%       'DirectFeedthrough': Option indicating if controller has direct
%           feedthrough (1) or not (0).
%           Default value: 1;
%       'ImproveConditioning': Solves extra optimization problems to
%           improve the conditioning of found solutions.
%           Default value: 1;
%       'LinfOptions': LinfOptions object containing the options for Linf 
%           based synthesis. See <a href="matlab:helpPopup linfOptions"
%           >linfOptions</a>.
%           Default value: linfOptions().
%       'Method': Indicates what method to use for synthesis. Possible
%           values: 'transformation', 'projection'. 
%           Default value: 'transformation'.
%       'NumericalAccuracy': Numerical accuracy parameter. Used for solving
%           the LMIs (LMI <= -NumAcc). 
%           Default value: 1e-8.
%       ParameterVaryingStorage': Option to indicate whether a 
%           parameter-varying storage function is considered (if at least 
%           one of the scheduling-variables has finite rate-bounds). Use 0
%           to indicate to use a parameter independent storage function, 1 
%           to indicate parameter dependency on all parameters with finite 
%           rate-bounds, or [] to let the synthesis algorithm decide. For
%           'LPVcore.lpvgridss' models, to use a varying storage function, a 
%           template storage function must be given which basis functions 
%           will be used for the computed storage function, e.g.:
%               >> p = preal('p', 'ct', 'RateBound', [-1 1]');
%               >> stor = 1 + p + p^2;
%               >> lpvnorm(sys, 'l2', 'ParameterVaryingStorage', stor)
%           The parameters of the template storage function should have
%           ratebounds and should have the same names as the parameters of 
%           the 'LPVcore.lpvgridss' model. In continuous-time, the template storage
%           can only have polynomial dependency.
%           Default value: [] ('LPVcore.lpvss'), 0 ('LPVcore.lpvgridss');
%       'ParameterVaryingStorageOption': Option to choose between two 
%           different parameter-varying storage parameterizations. Neither
%           option is in general better and it will depend on the specific
%           control problem which option results in better performance.
%           This option currently only available for continous-time 
%           synthesis. Possible values: 1, 2. 
%           Default value: 1.
%       'Performance': Perfomance metric that is considered for synthesis.
%           Possible values: 'linf', 'l2', 'h2', 'passive'. 
%           Default value: 'l2'.
%       'PoleConstraint': PoleConstraintOptions object describing the
%           constraints on the closed-loop eigenvalues, see
%           <a href="matlab:helpPopup poleConstraintOptions"
%           >poleConstraintOptions</a>.
%           Default value: poleConstraintOptions().
%       'SolverOptions': Structure containing the YALMIP solver settings. 
%           See <a href="matlab:helpPopup sdpsettings">sdpsettings</a>. 
%           Default value: sdpsettings('verbose',0,'solver','sdpt3').
%       'Verbose': Turns progress messages on (1) or off (0);
%           Default value: 1;
%       
%   Outputs:
%       out: Object containing LPV synthesis options.
%   
%   See also LPVSYN.
%
    
    % Sorted alphabetically 
    properties (Dependent)
        DirectFeedthrough
        Method
    end

    % Properties set and used in lpvsyn
    properties (Hidden)
        MethodChangedFlag = false
    end

    properties (Access = protected, Hidden)
        DirectFeedthrough_
        Method_
    end
    
    methods
        function obj = lpvsynOptions(options)
            arguments
                options.Backoff
                options.DirectFeedthrough...
                    (1,1)   logical...
                                = 1
                options.Dependency...
                            logical {dependencyCheck}...
                                = [1 1 1 1]
                options.ImproveConditioning
                options.LinfOptions
                options.Method...
                            {mustBeMember(options.Method,...
                            {'transformation','projection'})}...
                                = 'transformation'
                options.NumericalAccuracy
                options.ParameterVaryingStorage
                options.Performance
                options.PoleConstraint
                options.SolverOptions
                options.ParameterVaryingStorageOption
                options.Verbose
            end

            argName = fieldnames(options);
            argValue = struct2cell(options);
            
            % Parse all arguments to superclass except for subclass
            % specific properties
            indexLogical = contains(argName,{'DirectFeedthrough', ...
                'Method','ParameterVaryingStorageOption'});
            ind = find(~indexLogical);
            args = reshape([argName(ind)';argValue(ind)'],1,[]);

            obj = obj@synthesisOptions(args{:});

            % Parse class specific properties
            for i = find(indexLogical)'
                 obj.(argName{i}) = argValue{i};
            end
        end

        % Method
        function out = get.Method(obj)
            out = obj.Method_;
        end

        function obj = set.Method(obj,value)
            value = lower(value);
            obj.Method_ = value;
            obj.MethodChangedFlag = true;
        end

        % DirectFeedthrough
        function out = get.DirectFeedthrough(obj)
            out = obj.DirectFeedthrough_;
        end

        function obj = set.DirectFeedthrough(obj,value)
            obj.DirectFeedthrough_ = logical(value);
        end
    end

    methods (Hidden)
        % Dependency (specific set method)
        function obj = setDependency(obj, value)
            if length(value) == 1
                value = ones(1,4) * value;
            end
            obj.Dependency_ = value;
        end
    end
end

function dependencyCheck(dep)
    if (length(dep) ~= 4) && (length(dep) ~= 1)
            eidType = 'LPVcore:lpvsynOptions:dependencyCheck';
            msgType = ['The dependency should be a scalar or a 4 ' ...
                'element vector.'];
            throwAsCaller(MException(eidType, msgType));
    end
end

==> anc/Code1705/LPVcorev010/src/synthesis/options/lpvsynsfOptions.m <==
classdef (CaseInsensitiveProperties) lpvsynsfOptions < synthesisOptions
%LPVSYNSFOPTIONS Create LPV state-feedback synthesis options object.
%
%   Syntax:
%       out = lpvsynsfOptions(...)
%   
%   Optional name-value pairs:
%       'Backoff': Correction factor for gamma, used in the synthesis to 
%           reduce numerical errors, since the true optimal solution is
%           close to singular. 
%           Default value: 1.01.
%       'Dependency': Scalar indicating if the state-feedback controller
%           should have parameter dependency (1), or not (0). 
%           Default value: 1.
%       'ImproveConditioning': Solves extra optimization problems to
%           improve the conditioning of found solutions.
%           Default value: 1;
%       'LinfOptions': LinfOptions object containing the options for Linf 
%           based synthesis. See <a href="matlab:helpPopup linfOptions"
%           >linfOptions</a>.
%           Default value: linfOptions().
%       'NumericalAccuracy': Numerical accuracy parameter. Used for solving
%           the LMIs (LMI <= -NumAcc). 
%           Default value: 1e-8.
%       ParameterVaryingStorage': Option to indicate whether a 
%           parameter-varying storage function is considered (if at least 
%           one of the scheduling-variables has finite rate-bounds). Use 0
%           to indicate to use a parameter independent storage function, 1 
%           to indicate parameter dependency on all parameters with finite 
%           rate-bounds, or [] to let the synthesis algorithm decide. For
%           'LPVcore.lpvgridss' models, to use a varying storage function, a 
%           template storage function must be given which basis functions 
%           will be used for the computed storage function, e.g.:
%               >> p = preal('p', 'ct', 'RateBound', [-1 1]');
%               >> stor = 1 + p + p^2;
%               >> lpvnorm(sys, 'l2', 'ParameterVaryingStorage', stor)
%           The parameters of the template storage function should have
%           ratebounds and should have the same names as the parameters of 
%           the 'LPVcore.lpvgridss' model. In continuous-time, the template storage
%           can only have polynomial dependency.
%           Default value: [] ('LPVcore.lpvss'), 0 ('LPVcore.lpvgridss');
%       'ParameterVaryingStorageOption': Option to choose between two 
%           different parameter-varying storage parameterizations. Neither
%           option is in general better and it will depend on the specific
%           control problem which option results in better performance.
%           This option currently only available for continous-time 
%           synthesis. Possible values: 1, 2. 
%           Default value: 1.
%       'Performance': Perfomance metric that is considered for synthesis.
%           Possible values: 'linf', 'l2', 'h2', 'passive'. 
%           Default value: 'l2'.
%       'PoleConstraint': PoleConstraintOptions object describing the
%           constraints on the closed-loop eigenvalues, see
%           <a href="matlab:helpPopup poleConstraintOptions"
%           >poleConstraintOptions</a>.
%           Default value: poleConstraintOptions().
%       'SolverOptions': Structure containing the YALMIP solver settings. 
%           See <a href="matlab:helpPopup sdpsettings">sdpsettings</a>. 
%           Default value: sdpsettings('verbose',0,'solver','sdpt3').
%       'Verbose': Turns progress messages on (1) or off (0);
%           Default value: 1;
%       
%   Outputs:
%       out: Object containing LPV state-feedback synthesis options.
%   
%   See also LPVSYNSF.
%

    methods
        function obj = lpvsynsfOptions(options)
            arguments
                options.Backoff
                options.Dependency...
                            logical {dependencyCheck}...
                                = 1
                options.ImproveConditioning
                options.LinfOptions
                options.NumericalAccuracy
                options.ParameterVaryingStorage
                options.Performance
                options.PoleConstraint
                options.SolverOptions
                options.VaryingStorageOption
                options.Verbose
            end

            argName = fieldnames(options);
            argValue = struct2cell(options);
            args = reshape([argName';argValue'],1,[]);
            obj = obj@synthesisOptions(args{:});
        end    
    end

    methods (Hidden)
        % Dependency (specific set method)
        function obj = setDependency(obj, value)
            obj.Dependency_ = value;
        end
    end
end

function dependencyCheck(dep)
    if length(dep) ~= 1
            eidType = 'LPVcore:lpvsynOptions:dependencyCheck';
            msgType = 'The dependency should be a scalar.';
            throwAsCaller(MException(eidType, msgType));
    end
end

==> anc/Code1705/LPVcorev010/src/synthesis/options/poleConstraintOptions.m <==
classdef (CaseInsensitiveProperties) poleConstraintOptions
%poleConstraintOptions Constructs matrices for closed-loop pole constraints
%use for synthesis. Multiple name-value pairs can be given for multiple
%constraints. An empty value, '[]', indicates the constraint is disabled.
%
%   Syntax:
%       out = poleConstraintOptions(...)
%   
%   Optional name-value pairs:
%       'Circle': Constraint eigenvalues to |eig| < value, i.e. an open
%           circle with a radius of 'value'.
%       'LeftHalfPlane': Constraint eigenvalues to Re(eig) < value, i.e.
%           a left half-plane.
%       'RightHalfPlane': Constraint eigenvalues to Re(eig) > value, i.e.
%           a right half-plane.
%       'Sector': Constraint eigenvalues to Re(eig)tan(value) < -|Im(eig)|,
%           i.e. a sector in the left half complex plane with angle of
%           'value' [rad].
%       'Custom': Custom pole constraint given as a structure with fields,
%           Q, S, T, and U, corresponding to the constraint:
%           [ I ]* [ Q  S ] [ I ]
%           [ z ]  [ S' R ] [ z ] < 0,
%           for all closed-loop eigenvalues 'z', where R >= 0 s.t. it is 
%           factorizable as R = T' U^(-1) T, with U > 0.
%
%   Outputs:
%       out: Structure containing Q, S, T and U, matrices corresponding to
%           the pole constraint.
%
%   See also LPVSYNOPTIONS, LPVSYN.
%
    
    % Sorted alphabetically (except for custom at the end)
    properties (Dependent)
        Circle
        LeftHalfPlane
        RightHalfPlane
        Sector
        Custom
    end

    properties (Access = protected, Hidden)
        RightHalfPlane_ = [];
        LeftHalfPlane_ = [];
        Sector_ = [];
        Circle_ = [];
        Custom_ = [];
    end

    properties (SetAccess = protected, Hidden)
        Q = [];
        S = [];
        T = [];
        U = [];
    end

    properties (Constant, Hidden)
        % Matrices corresponding to constraints
        % Naming should be '{propertyName}Mat'
        
        RightHalfPlaneMat = struct( ...
            'Q', @(value) 2*value, ...
            'S', @(value) -1, ...
            'T', @(value) 0, ...
            'U', @(value) 1 ...
            );
        LeftHalfPlaneMat = struct( ...
            'Q', @(value) -2*value, ...
            'S', @(value) 1, ...
            'T', @(value) 0, ...
            'U', @(value) 1 ...
            );
        SectorMat = struct( ...
            'Q', @(value) zeros(2), ...
            'S', @(value) [sin(value),cos(value);...
                           -cos(value),sin(value)], ...
            'T', @(value) zeros(1,2), ...
            'U', @(value) 1 ...
            );
        CircleMat = struct( ...
            'Q', @(value) -value^2, ...
            'S', @(value) 0, ...
            'T', @(value) 1, ...
            'U', @(value) 1 ...
            );
        CustomMat = struct(...
            'Q', @(value) value.Q,...
            'S', @(value) value.S,...
            'T', @(value) value.T,...
            'U', @(value) value.U ...
            );
    end
    
    methods
        function obj = poleConstraintOptions(options)
            arguments
                options.Circle         {mustBeScalarOrEmpty, mustBePositive} = [];
                options.LeftHalfPlane  {mustBeScalarOrEmpty}                 = [];
                options.RightHalfPlane {mustBeScalarOrEmpty}                 = [];
                options.Sector         {mustBeScalarOrEmpty, mustBePositive} = [];
                options.Custom         {mustBeCustomStruct}                  = [];
            end

            names = fieldnames(options);

            for i = 1:length(names)
                obj.(names{i}) = options.(names{i});
            end
        end

        % RightHalfPlane
        function out = get.RightHalfPlane(obj)
            out = obj.RightHalfPlane_;
        end

        function obj = set.RightHalfPlane(obj,value)
            obj.RightHalfPlane_ = value;

            obj = buildConstraints(obj);
        end

        % LeftHalfPlane
        function out = get.LeftHalfPlane(obj)
            out = obj.LeftHalfPlane_;
        end

        function obj = set.LeftHalfPlane(obj,value)
            obj.LeftHalfPlane_ = value;

            obj = buildConstraints(obj);
        end

        % Sector
        function out = get.Sector(obj)
            out = obj.Sector_;
        end

        function obj = set.Sector(obj,value)
            obj.Sector_ = value;

            obj = buildConstraints(obj);
        end

        % Circle
        function out = get.Circle(obj)
            out = obj.Circle_;
        end

        function obj = set.Circle(obj,value)
            obj.Circle_ = value;

            obj = buildConstraints(obj);
        end

        % Custom
        function out = get.Custom(obj)
            out = obj.Custom_;
        end

        function obj = set.Custom(obj,value)
            obj.Custom_ = value;

            obj = buildConstraints(obj);
        end
    end

    methods (Access = protected, Hidden)
        function obj = buildConstraints(obj)
            % Clear old matrices
            obj.Q = [];
            obj.S = [];
            obj.T = [];
            obj.U = [];
            
            % Rebuild the matrices
            names = fieldnames(obj);
            nNames = numel(names);
            
            for i = 1:nNames
                if ~isempty(obj.(names{i}))
                    obj = addConstraintMatrices(obj,names{i},obj.(names{i}));
                end
            end

            % Remove unnecessary rows from T (and corresponding rows + 
            % columns from U)
            zeroRowL = all(obj.T == 0,2);
            obj.T(zeroRowL,:)= [];
            obj.U = obj.U(~zeroRowL,~zeroRowL);
            
            % If all rows are removed, R = 0 --> R = [] (to prevent 
            % unnecessary constraint)
            if isempty(obj.U)
                obj.U = [];
                obj.T = [];
            end
        end

        function obj = addConstraintMatrices(obj,name,value)
            name = [name,'Mat'];

            obj.Q = blkdiag(obj.Q,obj.(name).Q(value));
            obj.S = blkdiag(obj.S,obj.(name).S(value));
            obj.T = blkdiag(obj.T,obj.(name).T(value));
            obj.U = blkdiag(obj.U,obj.(name).U(value));
        end
    end
end

%% Local functions
%% Argument validation functions
% Check custom value
function mustBeCustomStruct(x)
    if ~isempty(x)
        qCheck = isnumeric(x.Q) && issymmetric(x.Q);
        sCheck = isnumeric(x.S) && (size(x.S,1) == size(x.Q,1)) && ...
            (size(x.S,2) == size(x.T,2));
        tCheck = isnumeric(x.T) && (size(x.T,1) == size(x.U,1));
        uCheck = isnumeric(x.U) && issymmetric(x.U) && all(eig(x.U) > 0);

    checks = (qCheck && sCheck && tCheck && uCheck);
    else
        checks = true;
    end
    if ~checks
        eidType = 'LPVcore:poleConstraintOptions:checkCustom';
        msgType = ['The structure should contain a Q, S, T and U field, ',...
                   'where each field is a matrix of the correct size '...
                   'and U is positive definite. See "help poleConstraintOptions".'];
        throwAsCaller(MException(eidType, msgType));
    end
end

==> anc/Code1705/LPVcorev010/src/synthesis/options/synthesisOptions.m <==
classdef (CaseInsensitiveProperties) synthesisOptions
%SYNTHESISOPTIONS Super class for synthesis options

%   
%   Name-value pairs:
%       'Backoff': Correction factor for gamma, used in the synthesis to 
%           reduce numerical errors, since the true optimal solution is
%           close to singular. 
%           Default value: 1.01.
%       'Dependency': To set dependency of controller.
%       'ImproveConditioning': Solves extra optimization problems to
%           improve the conditioning of found solutions.
%           Default value: 1;
%       'LinfOptions': LinfOptions object containing the options for Linf 
%           based synthesis. See <a href="matlab:helpPopup linfOptions"
%           >linfOptions</a>.
%           Default value: linfOptions().
%       'NumericalAccuracy': Numerical accuracy parameter. Used for solving
%           the LMIs (LMI <= -NumAcc). 
%           Default value: 1e-8.
%       ParameterVaryingStorage': Option to indicate whether a 
%           parameter-varying storage function is considered (if at least 
%           one of the scheduling-variables has finite rate-bounds). Use 0
%           to indicate to use a parameter independent storage function, 1 
%           to indicate parameter dependency on all parameters with finite 
%           rate-bounds, or [] to let the synthesis algorithm decide. For
%           'LPVcore.lpvgridss' models, to use a varying storage function, a 
%           template storage function must be given which basis functions 
%           will be used for the computed storage function, e.g.:
%               >> p = preal('p', 'ct', 'RateBound', [-1 1]');
%               >> stor = 1 + p + p^2;
%               >> lpvnorm(sys, 'l2', 'ParameterVaryingStorage', stor)
%           The parameters of the template storage function should have
%           ratebounds and should have the same names as the parameters of 
%           the 'LPVcore.lpvgridss' model. In continuous-time, the template storage
%           can only have polynomial dependency.
%           Default value: [] ('LPVcore.lpvss'), 0 ('LPVcore.lpvgridss');
%       'ParameterVaryingStorageOption': Option to choose between two 
%           different parameter-varying storage parameterizations. Neither
%           option is in general better and it will depend on the specific
%           control problem which option results in better performance.
%           This option currently only available for continous-time 
%           synthesis. Possible values: 1, 2. 
%           Default value: 1.
%       'Performance': Perfomance metric that is considered for synthesis.
%           Possible values: 'linf', 'l2', 'h2', 'passive'. 
%           Default value: 'l2'.
%       'PoleConstraint': PoleConstraintOptions object describing the
%           constraints on the closed-loop eigenvalues, see
%           <a href="matlab:helpPopup poleConstraintOptions"
%           >poleConstraintOptions</a>.
%           Default value: poleConstraintOptions().
%       'SolverOptions': Structure containing the YALMIP solver settings. 
%           See <a href="matlab:helpPopup sdpsettings">sdpsettings</a>. 
%           Default value: sdpsettings('verbose',0,'solver','sdpt3').
%       'Verbose': Turns progress messages on (1) or off (0);
%           Default value: 1;
%
    
    % Sorted alphabetically 
    properties (Dependent)
        Backoff
        Dependency
        ImproveConditioning
        LinfOptions
        NumericalAccuracy
        ParameterVaryingStorage
        ParameterVaryingStorageOption
        Performance
        PoleConstraint
        SolverOptions
        Verbose
    end

    % Properties set and used in lpvsyn
    properties (Hidden)
        SystemType {mustBeMember(SystemType, {'affine','grid',''})} = ''
    end

    properties (Hidden, SetAccess = protected)
        ParameterVaryingStorageValue = []
    end

    properties (Access = protected, Hidden)
        Performance_
        Backoff_
        SolverOptions_
        NumericalAccuracy_
        ParameterVaryingStorage_
        LinfOptions_
        Dependency_
        Verbose_
        ImproveConditioning_
        PoleConstraint_
        ParameterVaryingStorageOption_
    end
    
    methods
        function obj = synthesisOptions(options)
            arguments
                options.Backoff...
                    (1,1)   {mustBeNumeric, ...
                             mustBeGreaterThan(options.Backoff, 1)}...
                                = 1.01;
                options.Dependency
                options.ImproveConditioning...
                    (1,1)   logical...
                                = 1
                options.LinfOptions...
                    (1,1)   linfOptions...
                                = linfOptions
                options.NumericalAccuracy...
                    (1,1)   {mustBeNumeric, mustBePositive}...
                                = 1e-8
                options.ParameterVaryingStorage ...
                            {mustBeValidStorage}...
                                = []
                options.Performance...
                            {mustBeMember(options.Performance,...
                            {'linf', 'l2', 'h2', 'passive'})}...
                                = 'l2'
                options.PoleConstraint...
                    (1,1)   poleConstraintOptions...
                                = poleConstraintOptions()
                options.SolverOptions...
                    (1,1)   struct...
                                = sdpsettings('verbose',0,'solver',...
                                              'sdpt3','cachesolvers',1)
                options.ParameterVaryingStorageOption...
                    (1,1)   {mustBeMember(options.ParameterVaryingStorageOption, ...
                             [1, 2])}...
                                = 1
                options.Verbose...
                    (1,1)   logical...
                                = 1;
            end

            % Names of options
            names = fieldnames(options);
            
            for i = 1:length(names)
                obj.(names{i}) = options.(names{i});
            end
        end
        
        % Performance
        function out = get.Performance(obj)
            out = obj.Performance_;
        end

        function obj = set.Performance(obj,value)
            value = lower(value);
            obj.Performance_ = value;
        end

        % Backoff
        function out = get.Backoff(obj)
            out = obj.Backoff_;
        end

        function obj = set.Backoff(obj,value)
            obj.Backoff_ = value;
        end

        % SolverOptions
        function out = get.SolverOptions(obj)
            out = obj.SolverOptions_;
        end

        function obj = set.SolverOptions(obj,value)
            value.cachesolvers = 1;     % force cache solvers to be 1 for
                                        % small speed up
            obj.SolverOptions_ = value;
        end

        % NumericalAccuracy
        function out = get.NumericalAccuracy(obj)
            out = obj.NumericalAccuracy_;
        end

        function obj = set.NumericalAccuracy(obj,value)
            obj.NumericalAccuracy_ = value;
        end

        % ParameterVaryingStorage
        function out = get.ParameterVaryingStorage(obj)
            out = obj.ParameterVaryingStorage_;
        end

        function obj = set.ParameterVaryingStorage(obj,value)
            if isa(value, 'pmatrix')
                obj.ParameterVaryingStorageValue = value;
                obj.ParameterVaryingStorage_ = 1;
            else
                obj.ParameterVaryingStorage_ = logical(value);
            end
        end

        % LinfOptions
        function out = get.LinfOptions(obj)
            out = obj.LinfOptions_;
        end

        function obj = set.LinfOptions(obj,value)
            obj.LinfOptions_ = value;
        end

        % Dependency
        function out = get.Dependency(obj)
            out = obj.Dependency_;
        end

        function obj = set.Dependency(obj,value)
            obj = setDependency(obj, value);
        end

        % Verbose
        function out = get.Verbose(obj)
            out = obj.Verbose_;
        end

        function obj = set.Verbose(obj,value)
            obj.Verbose_ = logical(value);
        end

        % ImproveConditioning
        function out = get.ImproveConditioning(obj)
            out = obj.ImproveConditioning_;
        end

        function obj = set.ImproveConditioning(obj,value)
            obj.ImproveConditioning_ = logical(value);
        end

        % PoleConstraint
        function out = get.PoleConstraint(obj)
            out = obj.PoleConstraint_;
        end

        function obj = set.PoleConstraint(obj,value)
            obj.PoleConstraint_ = value;
        end

        % SystemType
        function out = get.SystemType(obj)
            out = obj.SystemType;
        end

        function obj = set.SystemType(obj,value)
            value = lower(value);
            obj.SystemType = value;
        end

        % Varying Storage Option
        function out = get.ParameterVaryingStorageOption(obj)
            out = obj.ParameterVaryingStorageOption_;
        end

        function obj = set.ParameterVaryingStorageOption(obj,value)
            obj.ParameterVaryingStorageOption_ = value;
        end
    end
end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/+idoptions/lpvarxRegul.m <==
classdef lpvarxRegul 
% Class definition for the LPV ARX regularization class.
    
% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

   properties
      InputOffset
      SchedulingOffset
      OutputOffset
      RegulKernel
      Advanced
   end
   
	properties (Access = protected)
      CommandName
   end
   
   
   methods
      function this = lpvarxRegul()
         % Constructor.
         this.RegulKernel = 'eye';
         this.InputOffset = [];
         this.SchedulingOffset = [];
         this.OutputOffset = [];
         this.CommandName = 'lpvarxRegul';
         this.Advanced = struct('MaxSize',250e3,'SearchMethod','fmincon');
      end
      
      function this = set.RegulKernel(this, Value)
         % SET method for Kernel property.
         Possibilities = {'eye'};
         Value = ltipack.matchKey(Value,Possibilities);
         if isempty(Value)
            error(message('Ident:estimation:arxRegulCheck3'))
         end
         this.RegulKernel = Value;
      end
      
      function this = set.Advanced(this, Value)
         % SET method for "Advanced" property.
         if ~isstruct(Value) || ~isequal(sort(fieldnames(Value)),...
               sort({'MaxSize';'SearchMethod'}))
            error(message('Ident:estimation:arxRegulOptionsChk1'))
         end
         Value.MaxSize = idoptions.utValidateEstimationOptions(...
            'MaxSize',Value.MaxSize);
         SM = ltipack.matchKey(Value.SearchMethod,{'fmincon','gn'});
         if isempty(SM)
            error(message('Ident:estimation:impulseestOptionsChk4'))
         else
            Value.SearchMethod = SM;
         end
         this.Advanced = Value;
      end
      
      function this = set.InputOffset(this, InputOffset)
          InputOffset = idoptions.utValidateEstimationOptions('InputOffset', InputOffset);
          
          if ~isvector(InputOffset) && ~isempty(InputOffset); error(message('Ident:utility:IncorrectOffsetValue','InputOffset')); end
          
          this.InputOffset = InputOffset;
      end
       
       function this = set.SchedulingOffset(this, SchedulingOffset)

           if isnumeric(SchedulingOffset) && all(isfinite(SchedulingOffset(:))) && isvector(SchedulingOffset)
               this.SchedulingOffset = double(full(SchedulingOffset));
           elseif isempty(SchedulingOffset)
               this.SchedulingOffset = [];
           else
               error(message('Ident:utility:IncorrectOffsetValue','SchedulingOffset'))
           end
       end
       
       function this = set.OutputOffset(this, OutputOffset)
            OutputOffset = idoptions.utValidateEstimationOptions('OutputOffset', OutputOffset);
           
            if ~isvector(OutputOffset) && ~isempty(OutputOffset); error(message('Ident:utility:IncorrectOffsetValue','OutputOffset')); end
            
            this.OutputOffset = OutputOffset;
       end
       
       function varargout = display(this) %#ok<DISPLAY>
           [varargout{1:nargout}] = idoptions.displayOption(this,getCommandName(this));
       end
       
       function this = initOptions(this,varargin)
           
           if iscell(varargin) && isvector(varargin)
               varargin = varargin{:};
               nargin = numel(varargin)+1;
           end
           
           if nargin == 1; return; end
           
           if mod(nargin-1,2) ~= 0
               LPVcore.error('LPVcore:general:InvalidNumOfInputs', 'lpvarxOptions');
           end
           
           for i = 1:2:nargin-1
               if ~ischar(varargin{i}) || ~isrow(varargin{i}) || ~isprop(this,varargin{i})
                   LPVcore.error('LPVcore:general:UnknownPropertyValuePairs',varargin{i},'lpvarxRegulOptions')
               end
               this.(varargin{i}) = varargin{i+1};
           end
       end
       
   end
   
   methods (Access = protected)
      function Value = getCommandName(this)
         Value = this.CommandName;
      end
   end
end


==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/+idresults/lpvpolyest.m <==
classdef (CaseInsensitiveProperties, TruncatedProperties) lpvpolyest < ...
      idresults.arx & idresults.SearchInfo
%LPVPOLYEST Search results for LPV polynomial estimation using LPVPOLYEST.
   
% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).
%
% Note: Template: idresults.polyest

    
   
   methods
      function obj = lpvpolyest(Options, Command)
         % lpvpolyest(Options, CommandName)
         if nargin<2
            Command = '';
         end
         
         SearchMethod = {};
         if nargin<1
            Options = [];
         elseif ~isempty(Options)
            SearchMethod = {Options.SearchMethod};
         end
         
         obj = obj@idresults.arx(Options,Command);
         obj = obj@idresults.SearchInfo(SearchMethod{:});
      end      
   end
end


==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/+idresults/lpvssest.m <==
classdef (CaseInsensitiveProperties, TruncatedProperties) lpvssest < ...
      idresults.arx & idresults.SearchInfo
%LPVPOLYEST Search results for LPV polynomial estimation using LPVSSEST.
   
% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).
%
% Note: Template: idresults.ssest 
   
   methods
      function obj = lpvssest(Options, Command)
         % lpvpolyest(Options, CommandName)
         if nargin<2
            Command = '';
         end
         
         SearchMethod = {};
         if nargin<1
            Options = [];
         elseif ~isempty(Options)
            SearchMethod = {Options.SearchMethod};
         end
         
         obj = obj@idresults.arx(Options,Command);
         obj = obj@idresults.SearchInfo(SearchMethod{:});
      end
      
      
      function obj = createReport(obj, yh, npar, data, options, method, status)
        
       	eh = (data.OutputData-yh);
        N = size(data,1);

        obj.OptionsUsed = options;
        obj.Method = method;
        obj.RandState = rng;

        obj.Fit.LossFcn = eh(:)'*eh(:)/N;

        obj.DataUsed = LPVcore.estimDataReport(struct(), data, options.OutputOffset, options.SchedulingOffset, options.InputOffset);

        [FitNRMSE, MSE] = idpack.utFitPercent({yh}, {data.OutputData}, true);
        [~, FPE, AIC, AICc, nAIC, BIC] = idpack.utComputeMetrics(eh, N, npar, size(data,2), true);

        obj.Fit.FitPercent = FitNRMSE;
        obj.Fit.MSE = MSE;
        obj.Fit.FPE = FPE;
        obj.Fit.AIC = AIC;
        obj.Fit.AICc = AICc;
        obj.Fit.nAIC = nAIC;
        obj.Fit.BIC = BIC;

        obj.Status = status;

      end
      
   end
end


==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/+numerics/lpvidss2struct.m <==
function [sys, theta] = lpvidss2struct(sysinit,options)
% Create sys structure for the nonlinear optimization methods.
%
% [sys, theta] = lpvidss2struct(sysinit,options)
%
% sysinit is an lpvidss object.
% options is an lpvssestOptions object.
%
% sys is a structure with all necessary information.
% theta is the vector of parameters.

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    theta = getpvec(sysinit);

    estInit = strcmpi(options.InitialState,'estimate');
    nx = order(sysinit);

    if estInit
        if isempty(sysinit.X0)
            theta = cat(1,theta,zeros(nx,1));
        else
            theta = cat(1,theta,sysinit.X0);
        end
    end

    nt = numel(theta);      % Amount of parameters to be estimated

    sys = struct('A', sysinit.A, 'B', sysinit.B, 'C', sysinit.C, 'D', sysinit.D, ...
        'nt', nt, 'nx', nx, 'nu', sysinit.Nu, 'ny', sysinit.Ny); % Compile all necessary system info
    
    if strcmpi(options.SearchMethod,'em')
        
        sys.G = sysinit.G;
        sys.H = sysinit.H;
        
        if ~isempty(sysinit.Structure.X0CovT.R)
            sys.P1s = idpack.cholcov(getValue(tmp),'upper');
        else
            sys.P1s = eye(nx);
        end
        
        sys.NoiseVariance = sysinit.NoiseVariance;
        
    else
    
        sys.K = sysinit.K;
        sys.npsiA = numel(sys.A.bfuncs);
        sys.npsiB = numel(sys.B.bfuncs);
        sys.npsiC = numel(sys.C.bfuncs);
        sys.npsiD = numel(sys.D.bfuncs);
        sys.npsiK = numel(sys.K.bfuncs);
    
    end
    
    
    if estInit; sys.x0 = theta(end-nx+1:end);
    else;       sys.x0 = []; end
    sys.isX0= estInit;
    
end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/+numerics/lpvssest_ell2loss.m <==
function e = lpvssest_ell2loss(u, rho, y, sys, W)

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    yh = LPVcore.numerics.lpvssest_predict(u, rho, y, sys);

        % Should be outside of the loop
    eh = (y-yh)*W';
	eh = eh(:);
    e = sqrt(eh'*eh);     % Compute the to norm

end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/+numerics/lpvssest_ell2lossWithGrad.m <==
function [V,J] = lpvssest_ell2lossWithGrad(theta, u, rho, y, W, sys)

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    sys = LPVcore.numerics.theta2sys(theta,sys);
    
    [yh,J] = LPVcore.numerics.lpvssest_errorWithGrad(u, rho, y, sys);
    
    J = J';
    
        % Should be outside of the loop
    eh = (y-yh)*W';
	eh = eh(:);
    V = sqrt(eh'*eh);     % Compute the to norm

end


==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/+numerics/lpvssest_em_filters.m <==
function [xhtN, PtN_o, MN, P1, xhtt] = lpvssest_em_filters(sys, y, rho, u)
%LPVSSEST_EM_FILTERS An LPV-SS extended kalman filter with
%   Rauch-Tung-Striebel smoother

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

nx = sys.nx;
nu = sys.nu;
ny = sys.ny;
N  = size(y,1);

Q = sys.NoiseVariance(1:nx,1:nx);
S = sys.NoiseVariance(1:nx,nx+1:end);
R = sys.NoiseVariance(nx+1:end,nx+1:end);

SdR = S / R;

y = y';
u = u';


Qb = (Q-SdR*S');
Q_s     = idpack.cholcov(Qb,'upper');
R_s    = idpack.cholcov(R,'upper');



% precompute the matrices over the scheduling trajectory
if     sys.isA == 2; AFeval = feval(sys.A,rho);
elseif sys.isA == 1; AFeval = repmat(sys.A,[1 1 N]); end

if     sys.isB == 2; BFeval = feval(sys.B,rho);
elseif sys.isB == 1; BFeval = repmat(sys.B,[1 1 N]); end

if     sys.isC == 2; CFeval = feval(sys.C,rho);
elseif sys.isC == 1; CFeval = repmat(sys.C,[1 1 N]); end

if     sys.isD == 2; DFeval = feval(sys.D,rho);
elseif sys.isD == 1; DFeval = repmat(sys.D,[1 1 N]); end


if sys.isD == 0; isDnemp = false;
else;            isDnemp = true; end

if sys.isA ~= 0
    At = zeros(nx, nx, N);
    for i = 1:N; At(:,:,i) = AFeval(:,:,i) - SdR*CFeval(:,:,i); end
else
    At = zeros(nx, nx, N);
    for i = 1:N; At(:,:,i) = - SdR*CFeval(:,:,i); end
end

if sys.isB ~= 0 && sys.isD ~= 0
    isBtnemp = true;
    Bt = zeros(nx, nu, N);
    for i = 1:N; Bt(:,:,i) = BFeval(:,:,i) - SdR*DFeval(:,:,i); end
elseif sys.isB ~= 0
    isBtnemp = true;
    Bt = BFeval;
else
    isBtnemp = false;
end


zerosnynxtmp = zeros(ny,nx);
zerosnxnxtmp = zeros(nx,nx);


%% The Robust Kalman Filter

Ptt   = zeros(nx,nx,N);
Ptt1  = zeros(nx,nx,N+1);
xhtt  = zeros(nx,N);

Ptt1(:,:,1) = sys.P1s;
xhtt1       = sys.x0;
    
    
R3 = triu(qr( [ R_s                         , zerosnynxtmp
                Ptt1(:,:,1)*CFeval(:,:,1)'  , Ptt1(:,:,1) ] ));

Ptt(:,:,1) = R3(ny+1:end,ny+1:end);
Kt = R3(1:ny,ny+1:end)' / R3(1:ny,1:ny)';

if isDnemp; xhtt(:,1) = xhtt1 + Kt*(y(:,1)-CFeval(:,:,1)*xhtt1-DFeval(:,:,1)*u(:,1));
else;       xhtt(:,1) = xhtt1 + Kt*(y(:,1)-CFeval(:,:,1)*xhtt1); end




for t = 2:N
    
    R2 = triu(qr( [ Ptt(:,:,t-1) * At(:,:,t-1)'
                    Q_s ]));

    
    Ptt1(:,:,t) = R2(1:nx,1:nx);
    
    
    R3 = triu(qr( [ R_s                         , zerosnynxtmp
                    Ptt1(:,:,t)*CFeval(:,:,t)'  , Ptt1(:,:,t)] ));
    
    Ptt(:,:,t) = R3(ny+1:end,ny+1:end);
    %         Kt         = R3(1:nx,end-ny+1:end);
    %         Kt = (Ptt1(:,:,t)'*Ptt1(:,:,t))*Ct(:,:,t)' / (Ct(:,:,t)*(Ptt1(:,:,t)'*Ptt1(:,:,t))*Ct(:,:,t)'+R);
    
    Kt = R3(1:ny,ny+1:end)' / R3(1:ny,1:ny)';
    
    xhtt1 = +At(:,:,t-1)*xhtt(:,t-1) + SdR*y(:,t-1);
    if isBtnemp; xhtt1 = xhtt1 + Bt(:,:,t-1)*u(:,t-1);    end
    
%     xhtt1     = At(:,:,t-1)*xhtt(:,t-1)+ Bt(:,:,t-1)*u(:,t-1)+ SdR*y(:,t-1);
    if isDnemp; xhtt(:,t) = xhtt1 + Kt*(y(:,t)-CFeval(:,:,t)*xhtt1-DFeval(:,:,t)*u(:,t));
    else;       xhtt(:,t) = xhtt1 + Kt*(y(:,t)-CFeval(:,:,t)*xhtt1); end
    
end


    % Faster to keep last step outside of the loop instead for if statement
R2 = triu(qr( [ Ptt(:,:,N) * At(:,:,N)'
                Q_s ]));

Ptt1(:,:,N+1) = R2(1:nx,1:nx);

xhtt1 = At(:,:,N)*xhtt(:,N)+ SdR*y(:,N);
if isBtnemp; xhtt1 = xhtt1 + Bt(:,:,N)*u(:,N);    end
       
%     xhtt1 = At(:,:,N)*xhtt(:,N)+ Bt(:,:,N)*u(:,N)+ SdR*y(:,N);  % xhtt1 for t = N+1
    

%% The Robust Kalman smoother


    % initialization needs to be done proper

    Jt = zeros(nx,nx,N);
    xhtN = zeros(nx,N+1);
    PtN = zeros(nx,nx,N+1);
    PtN_o = zeros(nx,nx,N+1);

    xhtN(:,end)    = xhtt1;
    PtN(:,:,end)   = Ptt1(:,:,end);         % t = 1,...,N+1
    PtN_o(:,:,end) = Ptt1(:,:,end)'*Ptt1(:,:,end);

    for t = N:-1:1
        
        R1p = triu(qr( [ Ptt(:,:,t) * At(:,:,t)', Ptt(:,:,t)
                       Q_s                    , zerosnxnxtmp ]));
                   
        Jt(:,:,t) = ( R1p(1:nx,1:nx) \ R1p(1:nx,nx+1:2*nx) )';        
        
%         Jt(:,:,t) = (Ptt(:,:,t)'*Ptt(:,:,t))*At(:,:,t)' / (Ptt1(:,:,t+1)'*Ptt1(:,:,t+1));
        

        xhtN(:,t) = xhtt(:,t) + Jt(:,:,t)*( xhtN(:,t+1) - At(:,:,t)*xhtt(:,t) - ...
                     SdR * y(:,t) );
                 
        if isBtnemp; xhtN(:,t) = xhtN(:,t) - Jt(:,:,t)*Bt(:,:,t)*u(:,t); end
        
%         xhtN(:,t) = xhtt(:,t) + Jt(:,:,t)*( xhtN(:,t+1) - At(:,:,t)*xhtt(:,t) - ...
%                      Bt(:,:,t)*u(:,t) - SdR * y(:,t) );

                 
        R1 = triu(qr( [ R1p
                        zerosnxnxtmp           , PtN(:,:,t+1)*Jt(:,:,t)'] ));
                 
                 
%         R1 = triu(qr( [ Ptt(:,:,t) * At(:,:,t)', Ptt(:,:,t)
%                        Q_s                    , zeros(nx,nx) 
%                        zeros(nx,nx)           , PtN(:,:,t+1)*Jt(:,:,t)'] ));

        PtN(:,:,t)   = R1(nx+1:nx*2,nx+1:nx*2);
        PtN_o(:,:,t) = PtN(:,:,t)'*PtN(:,:,t);

    end

    
%% The one-lag covariance smoother
    

    MN = zeros(nx,nx,N+1);

    MN(:,:,N)   = (eye(nx)-Kt*CFeval(:,:,N)) * At(:,:,N-1) * (Ptt(:,:,N-1)'*Ptt(:,:,N-1));
    MN(:,:,N+1) = At(:,:,N) * (Ptt(:,:,N)'*Ptt(:,:,N));
    
    
    for t = N-1:-1:2
        MN(:,:,t) = (Ptt(:,:,t)'*Ptt(:,:,t))*Jt(:,:,t-1)' + Jt(:,:,t) * ( MN(:,:,t+1)- At(:,:,t) * (Ptt(:,:,t)'*Ptt(:,:,t))) * Jt(:,:,t-1)';
    end

   P1 = PtN(:,:,1);
end



==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/+numerics/lpvssest_em_predict.m <==
function [yh, xhtt] = lpvssest_em_predict(sys, y, rho, u)
%LPVSSEST_EM_PREDICT Computation of the LPV-SS extended kalman filter
%

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).


nx = sys.nx;
nu = sys.nu;
ny = sys.ny;
N  = size(y,1);

Q = sys.NoiseVariance(1:nx,1:nx);
S = sys.NoiseVariance(1:nx,nx+1:end);
R = sys.NoiseVariance(nx+1:end,nx+1:end);

SdR = S / R;

y = y';
u = u';


Qb = (Q-SdR*S');
Q_s     = idpack.cholcov(Qb,'upper');
R_s    = idpack.cholcov(R,'upper');


% precompute the matrices over the scheduling trajectory
if     sys.isA == 2; AFeval = feval(sys.A,rho);
elseif sys.isA == 1; AFeval = repmat(sys.A,[1 1 N]); end

if     sys.isB == 2; BFeval = feval(sys.B,rho);
elseif sys.isB == 1; BFeval = repmat(sys.B,[1 1 N]); end

if     sys.isC == 2; CFeval = feval(sys.C,rho);
elseif sys.isC == 1; CFeval = repmat(sys.C,[1 1 N]); end

if     sys.isD == 2; DFeval = feval(sys.D,rho);
elseif sys.isD == 1; DFeval = repmat(sys.D,[1 1 N]); end


if sys.isD == 0; isDnemp = false;
else;            isDnemp = true; end

if sys.isA ~= 0
    At = zeros(nx, nx, N);
    for i = 1:N; At(:,:,i) = AFeval(:,:,i) - SdR*CFeval(:,:,i); end
else
    At = zeros(nx, nx, N);
    for i = 1:N; At(:,:,i) = - SdR*CFeval(:,:,i); end
end

if sys.isB ~= 0 && sys.isD ~= 0
    isBtnemp = true;
    Bt = zeros(nx, nu, N);
    for i = 1:N; Bt(:,:,i) = BFeval(:,:,i) - SdR*DFeval(:,:,i); end
elseif sys.isB ~= 0
    isBtnemp = true;
    Bt = BFeval;
else
    isBtnemp = false;
end
    
    
%% The Robust Kalman Filter

% Ptt   = zeros(nx,nx,N);
Ptt1  = zeros(nx,nx,N+1);
xhtt  = zeros(nx,N);
yh     = zeros(ny,N);

Ptt1(:,:,1) = sys.P1s;
xhtt1       = sys.x0;
    
    
R3 = triu(qr( [ R_s                         , zeros(ny,nx)
                Ptt1(:,:,1)*CFeval(:,:,1)'  , Ptt1(:,:,1) ] ));

Ptt = R3(ny+1:end,ny+1:end);
Kt = R3(1:ny,ny+1:end)' / R3(1:ny,1:ny)';

if isDnemp
    xhtt(:,1) = xhtt1 + Kt*(y(:,1)-CFeval(:,:,1)*xhtt1-DFeval(:,:,1)*u(:,1));
    yh(:,1) = CFeval(:,:,1)*xhtt(:,1)+DFeval(:,:,1)*u(:,1);
else
    xhtt(:,1) = xhtt1 + Kt*(y(:,1)-CFeval(:,:,1)*xhtt1);
    yh(:,1) = CFeval(:,:,1)*xhtt(:,1);
end




for t = 2:N
    
    R2 = triu(qr( [ Ptt * At(:,:,t-1)'
                    Q_s ]));

    
    Ptt1(:,:,t) = R2(1:nx,1:nx);
    
    
    R3 = triu(qr( [ R_s                         , zeros(ny,nx)
                    Ptt1(:,:,t)*CFeval(:,:,t)'  , Ptt1(:,:,t)] ));
    
    Ptt = R3(ny+1:end,ny+1:end);

    
    Kt = (R3(1:ny,1:ny) \ R3(1:ny,ny+1:end))';
    
    xhtt1 = +At(:,:,t-1)*xhtt(:,t-1) + SdR*y(:,t-1);
    if isBtnemp; xhtt1 = xhtt1 + Bt(:,:,t-1)*u(:,t-1);    end
    

    if isDnemp
        xhtt(:,t) = xhtt1 + Kt*(y(:,t)-CFeval(:,:,t)*xhtt1-DFeval(:,:,t)*u(:,t));
        yh(:,t) = CFeval(:,:,t)*xhtt(:,t)+DFeval(:,:,t)*u(:,t);
    else
        xhtt(:,t) = xhtt1 + Kt*(y(:,t)-CFeval(:,:,t)*xhtt1);
        yh(:,t) = CFeval(:,:,t)*xhtt(:,t);
    end
    
end

xhtt = xhtt';
yh = yh';

end



==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/+numerics/lpvssest_errorWithGrad.m <==
function [e,J] = lpvssest_errorWithGrad(u, rho, y, sys)

% We assume that either (A, B, K) is nonempty (existance of state dynamics)
% and C nonempty (state is observed). Else we do not require a state. This
% implies that AT = A-K*C always exists and C always exists

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

nx = sys.nx;
ny = sys.ny;
nu = sys.nu;
nt = sys.nt;     % Amount of parameters to be estimated

u = u';
y = y';

N = size(u,2);

xh  = zeros(nx,N+1);
if sys.isX0; xh(:,1) = sys.x0; end  % Set initial condition
yh  = zeros(ny,N);

dxht1 = zeros(nx,nt);   % Old dxht
J     = zeros(ny*N,nt);

    % precompute the matrices over the scheduling trajectory
[AFeval, rhoA] = feval(sys.A,rho); 

[BFeval, rhoB] = feval(sys.B,rho); 

[CFeval, rhoC] = feval(sys.C,rho);

[DFeval, rhoD] = feval(sys.D,rho); 

[KFeval, rhoK] = feval(sys.K,rho); 

% if sys.isA == 0; isAnemp = false;
% else;            isAnemp = true; end
% if sys.isB == 0; isBnemp = false;
% else;            isBnemp = true; end
% C always exists
isDnemp = ~isempty(sys.D);
isKnemp = ~isempty(sys.K);

if ~isempty(sys.A) && ~isempty(sys.C) && ~isempty(sys.K)
    ATFeval = zeros(nx, nx, N);
    for i = 1:N; ATFeval(:,:,i) = AFeval(:,:,i) - KFeval(:,:,i)*CFeval(:,:,i); end
elseif ~isempty(sys.C) && ~isempty(sys.K)
    ATFeval = zeros(nx, nx, N);
    for i = 1:N; ATFeval(:,:,i) = - KFeval(:,:,i)*CFeval(:,:,i); end
else  % sys.isA ~= 0
    ATFeval = AFeval;
end

if ~isempty(sys.B) && ~isempty(sys.D) && ~isempty(sys.K)
    isBTnemp = true;
    BTFeval = zeros(nx, nu, N);
    for i = 1:N; BTFeval(:,:,i) = BFeval(:,:,i) - KFeval(:,:,i)*DFeval(:,:,i); end
elseif ~isempty(sys.D) && ~isempty(sys.K)
    isBTnemp = true;
    BTFeval = zeros(nx, nu, N);
    for i = 1:N; BTFeval(:,:,i) = - KFeval(:,:,i)*DFeval(:,:,i); end
elseif ~isempty(sys.B)
    isBTnemp = true;
    BTFeval = BFeval;
else
    isBTnemp = false;
end


% Auxiliary variables
% vzx = zeros(nx,1);
% vzy = zeros(ny,1);
eyenx = eye(nx);
eyeny = eye(ny);

npsiA = numel(sys.A.bfuncs);
npsiB = numel(sys.B.bfuncs);
npsiC = numel(sys.C.bfuncs);
npsiD = numel(sys.D.bfuncs);
npsiK = numel(sys.K.bfuncs);


for t = 1:N

    xh(:,t+1) = ATFeval(:,:,t)*xh(:,t);
    if isBTnemp; xh(:,t+1) = xh(:,t+1)+  BTFeval(:,:,t)*u(:,t); end
    if isKnemp;  xh(:,t+1) = xh(:,t+1)+  KFeval(:,:,t)*y(:,t);  end
    
    yh(:,t)   = CFeval(:,:,t)*xh(:,t);
    if isDnemp;  yh(:,t)   = yh(:,t) + DFeval(:,:,t)*u(:,t);    end
        
    count  = 1;
    
    %% ------------------------------------------------------------
    % Compute the gradient and derivative of xht w.r.t. a^k_{i,j}
    

%     for k = 1:sys.npsiA     % If for loop passes isAnemp = true
%         for j = 1:nx
%             for i = 1:nx
%                 
%                 xtmp      = vzx;
%                 xtmp(i,1) = rhoA(t,k)*xh(j,t);
%                     
%                 dxht(:, count) = ATFeval(:,:,t)*dxht1(:,count) + xtmp;
%                 
%                 J(ny*(t-1)+1:ny*t,count) = CFeval(:,:,t)*dxht1(:,count);
%                 
%                 count = count+1;
%             end
%         end
%     end

    dxht = ATFeval(:,:,t)*dxht1;
    J(ny*(t-1)+1:ny*t,:) = CFeval(:,:,t)*dxht1;
    
    for k = 1:npsiA     % If for loop passes isAnemp = true
        for j = 1:nx
            
            rng = count:count+nx-1;
            
            dxht(:, rng) = dxht(:, rng) + rhoA(t,k)*xh(j,t) * eyenx;
            count = count+nx;
            
        end
    end

    %% ------------------------------------------------------------
    % Compute the gradient and derivative of xht w.r.t. b^k_{i,j}
    
%     for k = 1:sys.npsiB
%         for j = 1:nu
%             for i = 1:nx
%                 utmp      = vzx;
%                 utmp(i,1) = rhoB(t,k)*u(j,t);
% 
%                 dxht(:, count) = ATFeval(:,:,t)*dxht1(:,count) + utmp;
%                 J(ny*(t-1)+1:ny*t,count) = CFeval(:,:,t)*dxht1(:,count);
% 
%                 count = count+1;
%             end
%         end
%     end    

    for k = 1:npsiB
        for j = 1:nu
            rng = count:count+nx-1;
            dxht(:, rng) = dxht(:, rng) + rhoB(t,k)*u(j,t) * eyenx;
            count = count+nx;
        end
    end

	%% ------------------------------------------------------------
    % Compute the gradient and derivative of xht w.r.t. c^k_{i,j}
    
%     for k = 1:sys.npsiC
%         for j = 1:nx
%             for i = 1:ny
%                 xtmp      = vzy;
%                 xtmp(i,1) = rhoC(t,k)*xh(j,t);
%                 
%                 dxht(:, count) = ATFeval(:,:,t)*dxht1(:,count) - KFeval(:,i,t)*rhoC(t,k)*xh(j,t);
%                 J(ny*(t-1)+1:ny*t,count) = xtmp+CFeval(:,:,t)*dxht1(:,count);
% 
%                 count = count+1;
%             end
%         end
%     end

    for k = 1:npsiC
        for j = 1:nx
            
            rng = count:count+ny-1;
            
            if isKnemp; dxht(:, rng ) = dxht(:, rng) - KFeval(:,:,t)*rhoC(t,k)*xh(j,t); end
            J(ny*(t-1)+1:ny*t, rng) = J(ny*(t-1)+1:ny*t, rng) + rhoC(t,k)*xh(j,t) * eyeny;
            
            count = count+ny;
            
        end
    end

        
    
	%% ------------------------------------------------------------
    % Compute the gradient and derivative of xht w.r.t. d^k_{i,j}
    

%     for k = 1:sys.npsiD
%         for j = 1:nu
%             for i = 1:ny
%                 utmp      = vzy;
%                 utmp(i,1) = rhoD(t,k)*u(j,t);
% 
%                 dxht(:, count) = ATFeval(:,:,t)*dxht1(:,count) - KFeval(:,i,t)*rhoD(t,k)*u(j,t);
%                 J(ny*(t-1)+1:ny*t,count) = utmp+CFeval(:,:,t)*dxht1(:,count);
% 
%                 count = count+1;
%             end
%         end
%     end
    
    for k = 1:npsiD
        for j = 1:nu
            
            rng = count:count+ny-1;
            
            if isKnemp; dxht(:, rng) = dxht(:, rng) - KFeval(:,:,t)*rhoD(t,k)*u(j,t); end
            J(ny*(t-1)+1:ny*t,rng) = J(ny*(t-1)+1:ny*t,rng) + rhoD(t,k)*u(j,t) * eyeny;
            
            count = count+ny;
            

        end
    end

	%% ------------------------------------------------------------
    % Compute the gradient and derivative of xht w.r.t. k_{i,j}
    
%     for k = 1:sys.npsiK
%         for j = 1:ny
%             for i = 1:nx
% 
%                 xtmp      = vzx;
%                 xtmp(i,1) = rhoK(t,k)*CFeval(j,:,t)*xh(:,t);
% 
%                 utmp      = vzx;
%                 if isDnemp; utmp(i,1) = rhoK(t,k)*DFeval(j,:,t)*u(:,t); end
% 
%                 ytmp      = vzx;
%                 ytmp(i,1) = rhoK(t,k)*y(j,t);
% 
%                 dxht(:, count) = ATFeval(:,:,t)*dxht1(:,count) - xtmp - utmp + ytmp;
%                 J(ny*(t-1)+1:ny*t,count) = CFeval(:,:,t)*dxht1(:,count);
% 
%                 count = count+1;
%             end
%         end
%     end
    
    for k = 1:npsiK
        for j = 1:ny
            
            rng = count:count+nx-1;
            
            if isDnemp
                dxht(:, rng) = dxht(:, rng) + rhoK(t,k)*(y(j,t) - CFeval(j,:,t)*xh(:,t)  - DFeval(j,:,t)*u(:,t)) * eyenx;
            else
                dxht(:, rng) = dxht(:, rng) + rhoK(t,k)*(y(j,t) - CFeval(j,:,t)*xh(:,t)) * eyenx;
            end
            
            count = count+nx;
            
        end
    end

    %% ------------------------------------------------------------
    % Compute the gradient and derivative of xht w.r.t. x_{i}
    
    if t == 1 && sys.isX0
        rng = count:count+nx-1;
        dxht(:, rng) = ATFeval(:,:,1);
    end
    
    dxht1 = dxht;
    
end

    J = -J;
        % Should be outside of the loop
    e = y(:)-yh(:);     % create one long vector

end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/+numerics/lpvssest_fmincon.m <==
function [V,J] = lpvssest_fmincon(theta,u, rho, y, W, sys)

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    sys = LPVcore.numerics.theta2sys(theta,sys);
    
    if nargout > 1 
        [e,J] = LPVcore.numerics.lpvssest_errorWithGrad(u, rho, y, sys);
        J = J'*e;
    else
        yh = LPVcore.numerics.lpvssest_predict(u, rho, y, sys);
        e = (y-yh)*W';
        e = e(:);
    end

   V = e'*e/2;
end


==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/+numerics/lpvssest_lsqnonlin.m <==
function [e,J] = lpvssest_lsqnonlin(theta,u, rho, y, W, sys)

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).


    sys = LPVcore.numerics.theta2sys(theta,sys);
    
    if nargout > 1 
        [e,J] = LPVcore.numerics.lpvssest_errorWithGrad(u, rho, y, sys);
    else
        yh = LPVcore.numerics.lpvssest_predict(u, rho, y, sys);
        e = (y-yh)*W';
        e = e(:);
    end

end


==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/+numerics/lpvssest_predict.m <==
function yh = lpvssest_predict(u, rho, y, sys)
%LPVSSEST_PREDICT Computes the predicted output of an innovation model

% We assume that either (A, B, K) is nonempty (existance of state dynamics)
% and C nonempty (state is observed). Else we do not require a state. This
% implies that AT = A-K*C always exists and C always exists

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

nx = sys.nx;
ny = sys.ny;
nu = sys.nu;

u = u';
y = y';

N = size(u,2);

xh  = zeros(nx,N+1);
if sys.isX0; xh(:,1) = sys.x0; end  % Set initial condition
yh  = zeros(ny,N);


% precompute the matrices over the scheduling trajectory
AFeval = feval(sys.A,rho); 
BFeval = feval(sys.B,rho); 
CFeval = feval(sys.C,rho); 
DFeval = feval(sys.D,rho); 
KFeval= feval(sys.K,rho); 

isDnemp = ~isempty(sys.D);
isKnemp = ~isempty(sys.K);

sys.isA = ~isempty(sys.A);
sys.isB = ~isempty(sys.B);
sys.isC = ~isempty(sys.C);
sys.isD = ~isempty(sys.D);
sys.isK = ~isempty(sys.K);

if sys.isA ~= 0 && sys.isC ~= 0 && sys.isK ~= 0
    ATFeval = zeros(nx, nx, N);
    for i = 1:N; ATFeval(:,:,i) = AFeval(:,:,i) - KFeval(:,:,i)*CFeval(:,:,i); end
    
elseif sys.isC ~= 0 && sys.isK ~= 0
    ATFeval = zeros(nx, nx, N);
    for i = 1:N; ATFeval(:,:,i) = - KFeval(:,:,i)*CFeval(:,:,i); end
    
else  % sys.isA ~= 0
    ATFeval = AFeval;
end

if sys.isB ~= 0 && sys.isD ~= 0 && sys.isK ~= 0
    isBTnemp = true;
    BTFeval = zeros(nx, nu, N);
    for i = 1:N; BTFeval(:,:,i) = BFeval(:,:,i) - KFeval(:,:,i)*DFeval(:,:,i); end
elseif sys.isD ~= 0 && sys.isK ~= 0
    isBTnemp = true;
    BTFeval = zeros(nx, nu, N);
    for i = 1:N; BTFeval(:,:,i) = - KFeval(:,:,i)*DFeval(:,:,i); end
elseif sys.isB ~= 0
    isBTnemp = true;
    BTFeval = BFeval;
else
    isBTnemp = false;
end


for t = 1:N

    xh(:,t+1) = ATFeval(:,:,t)*xh(:,t);
    if isBTnemp; xh(:,t+1) = xh(:,t+1)+  BTFeval(:,:,t)*u(:,t); end
    if isKnemp;  xh(:,t+1) = xh(:,t+1)+  KFeval(:,:,t)*y(:,t);  end
    
    yh(:,t)   = CFeval(:,:,t)*xh(:,t);
    if isDnemp;  yh(:,t)   = yh(:,t) + DFeval(:,:,t)*u(:,t);    end
         
end

    yh = yh';

end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/+numerics/theta2sys.m <==
function sys = theta2sys(theta,sys)

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    nx = sys.nx;
    nu = sys.nu;
    ny = sys.ny;
    count = 1;

    if sys.isA == 2
        sys.A.Matrices = reshape(theta(1:nx^2*sys.npsiA),nx,nx, sys.npsiA);
        count = count+nx^2*sys.npsiA;
    elseif sys.isA == 1
        sys.A = reshape(theta(1:nx^2),nx,nx);
        count = count+nx^2;
    end

    if sys.isB == 2
        sys.B.Matrices = reshape(theta(count:count+nx*nu*sys.npsiB-1),nx,nu, sys.npsiB);
        count = count+nx*nu*sys.npsiB;
    elseif sys.isB == 1
        sys.B = reshape(theta(count:count+nx*nu-1),nx,nu);
        count = count+nx*nu;
    end

    if sys.isC == 2
        sys.C.Matrices = reshape(theta(count:count+nx*ny*sys.npsiC-1),ny,nx, sys.npsiC);
        count = count+nx*ny*sys.npsiC;
    else
        sys.C = reshape(theta(count:count+nx*ny-1),ny,nx);
        count = count+nx*ny;
    end

    if sys.isD == 2
        sys.D.Matrices = reshape(theta(count:count+ny*nu*sys.npsiD-1),ny,nu, sys.npsiD);
        count = count+ny*nu*sys.npsiD;
    elseif sys.isD == 1
        sys.D = reshape(theta(count:count+ny*nu-1),ny,nu);
        count = count+ny*nu;
    end

    if sys.isK == 2
        sys.K.Matrices = reshape(theta(count:count+ny*nx*sys.npsiK-1),nx,ny, sys.npsiK);
        count = count+ny*nx*sys.npsiK;
    elseif sys.isK == 1
        sys.K = reshape(theta(count:count+ny*nx-1),nx,ny);
        count = count+nx*ny;
    end


    if sys.isX0
        sys.x0 = theta(count:count+nx-1);
    end

end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/+pmodel/lpvss.m <==
classdef lpvss < pmodel.Generic
% Parameterization of linear parameter-varying state-space models.
%
%   The LPVCORE.PMODEL.LPVSS class parameterizes state-space models of
%   the form
%       dx(t)/dt = A(rho(t)) x(t) + B(rho(t)) u(t) + K(rho(t)) e(t)
%         y(t)   = C(rho(t)) x(t) + D(rho(t)) u(t) + e(t)
%
%    or
%
%       dx(t)/dt = A(rho(t)) x(t) + B(rho(t)) u(t) + G(rho(t)) v(t)
%         y(t)   = C(rho(t)) x(t) + D(rho(t)) u(t) + H(rho(t)) e(t)
%
%   M = pmodel.ss(A,B,C,D,K) returns a parametric state-space model M where
%   the model parameters are initialized to the values A,B,C,D,K.
%
%   M = pmodel.ss(A,B,C,D,G,H) returns a parametric state-space model M
%   where the model parameters are initialized to the values A,B,C,D,G,H.
%
%   M = pmodel.ss(A,B,C,D) constructs a parametric state-space model M
%   without noise input e, (w,v). This is equivalent to setting M.K, M.G,
%   and M.H to empty.
%
%   We deviate from the LTI implementation pmodel.polynomial, due to the
%   LPV nature. Our polynomials are strucutres with:
%
%   A.Parameter(j) = param.Continuous('A',eye(ny));
%   A.Basis         = {@(x) x(:,1), ... };
%
%   e.g. A.Parameter(1) = param.Continuous('A',eye(ny));
%        A.Parameter(2) = param.Continuous('A',eye(ny));
%        A.Basis        = {@(x) x(:,1), @(x) x(:,4) };
%
%   To get the pmatrix as an ouput, use
%   LPVcore.pmodel.lpvss.getPmatix(Prop) with Prop = {'a', 'b', 'c', 'd',
%   'k', 'g', 'h'}.
%
%   See also PMODEL.SS, LPVCORE.PMODEL.LPVPOLYNOMIAL

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).
%
% Note: template is pmodel.polynomial. 

   properties
      % A matrix (matrix-valued parameter).
      %
      % Use this property to read the current value of the state matrix A,
      % to initialize A, or to fix/free specific entries of A.
      A = []
      % B matrix (matrix-valued parameter).
      %
      % Use this property to read the current value of the input-to-state
      % matrix B, to initialize B, or to fix/free specific entries of B.
      B = []
      % C matrix (matrix-valued parameter).
      %
      % Use this property to read the current value of the state-to-output
      % matrix C, to initialize C, or to fix/free specific entries of C.
      C = []
      % D matrix (matrix-valued parameter).
      %
      % Use this property to read the current value of the feedthrough
      % matrix D, to initialize D, or to fix/free specific entries of D.
      % For example, you can fix D to zero by typing
      %    M.D.Value = 0;  M.D.Free = false;
      D = []
      % K matrix (matrix-valued parameter).
      %
      % Use this property to read the current value of K, initialize K,
      % or to fix/free specific entries of K. You can also set K to []
      % to eliminate the noise input e.
      K = []
      % G matrix (matrix-valued parameter).
      %
      % Use this property to read the current value of G, initialize G,
      % or to fix/free specific entries of G. You can also set G to []
      % to eliminate the noise input v.
      G = []
      % H matrix (matrix-valued parameter).
      %
      % Use this property to read the current value of H, initialize H,
      % or to fix/free specific entries of H. You can also set H to []
      % to eliminate the noise input e.
      H = []
      % X0 vector.
      %
      % Initial value of the state. If it is set to [], then it is not
      % considered to be estimated.
      X0 = []
      % Covariance of X0.
      %
      % See idpack.FactoredCovariance()
      X0CovT = idpack.FactoredCovariance; % Note that cov = inv(X0CovT.R'*X0CovT.R);  This is executed when cov = getValue(X0CovT);
      % State names (string vector, default = 0x1 cell string vector).
      %
      % You can set this property to:
      %   * A cell string for first-order models, for example, {'position'}
      %   * A cell string vector for models with two or more states, for example,
      %     {'position' ; 'velocity'}
      % Use the empty string '' for unnamed states.
      StateName = cell(0,1);
      % State units (string vector, default = 0x1 cell string vector).
      %
      % Use this property to keep track of the units each state is expressed in.
      % You can set "StateUnit" to:
      %   * A cell string for first-order models, for example, {'m/s'}
      %   * A cell string vector for models with two or more states, for example,
      %    {'m' ; 'm/s'}
      StateUnit = cell(0,1);
      % SchedulingTimeMap - The scheduling time-map associated to all
      % basis functions.
      % See also TIMEMAP.
      %
      % Default: []
      SchedulingTimeMap = []
   end
   
   properties (Access=private)
       AtypeBasis = {};
       BtypeBasis = {};
       CtypeBasis = {};
       DtypeBasis = {};
       KtypeBasis = {};
       GtypeBasis = {};
       HtypeBasis = {};
   end
   
   
   methods (Access = protected)
      
      % PARAMETER SERIALIZATION INTERFACE (PMODEL.GENERIC)
      function ps = getParamSet(M)
          if isempty(M.A) || isempty(M.A.Parameter(1).Value)
              psA = [];
          else
              psA = [];
              for i = 1:numel(M.A.Parameter);  psA = cat(1,psA,M.A.Parameter(i)); end
          end
          
          if isempty(M.B) || isempty(M.B.Parameter(1).Value)
              psB = [];
          else
              psB = [];
              for i = 1:numel(M.B.Parameter); psB = cat(1,psB,M.B.Parameter(i)); end
          end
          
          if isempty(M.C) || isempty(M.C.Parameter(1).Value)
              psC = [];
          else
              psC = [];
              for i = 1:numel(M.C.Parameter); psC = cat(1,psC,M.C.Parameter(i)); end
          end
          
          if isempty(M.D) || isempty(M.D.Parameter(1).Value)
              psD = [];
          else
              psD = [];
              for i = 1:numel(M.D.Parameter); psD = cat(1,psD,M.D.Parameter(i)); end
          end
          
          if isempty(M.K) || isempty(M.K.Parameter(1).Value)
              psK = [];
          else
              psK = [];
              for i = 1:numel(M.K.Parameter); psK = cat(1,psK,M.K.Parameter(i)); end
          end
          
          if isempty(M.G) || isempty(M.G.Parameter(1).Value)
              psG = [];
          else
              psG = [];
              for i = 1:numel(M.G.Parameter); psG = cat(1,psG,M.G.Parameter(i)); end
          end
          
          if isempty(M.H) || isempty(M.H.Parameter(1).Value)
              psH = [];
          else
              psH = [];
              for i = 1:numel(M.H.Parameter)
                  psH = cat(1,psH,M.H.Parameter(i));
              end
          end
          
          ps = [psA; psB; psC; psD; psK; psG; psH];
      end
      
      function M = setParamSet(M,ps)
          psN = {ps.Name};
          
          idA = find(strcmp(psN,'A'));  idB = find(strcmp(psN,'B'));
          idC = find(strcmp(psN,'C'));  idD = find(strcmp(psN,'D'));
          idK = find(strcmp(psN,'K'));  idG = find(strcmp(psN,'G'));
          idH = find(strcmp(psN,'H'));
          
          for i = 1:numel(idA); M.A.Parameter(i) = ps(idA(i)); end
          for i = 1:numel(idB); M.B.Parameter(i) = ps(idB(i)); end
          for i = 1:numel(idC); M.C.Parameter(i) = ps(idC(i)); end
          for i = 1:numel(idD); M.D.Parameter(i) = ps(idD(i)); end
          for i = 1:numel(idK); M.K.Parameter(i) = ps(idK(i)); end
          for i = 1:numel(idG); M.G.Parameter(i) = ps(idG(i)); end
          for i = 1:numel(idH); M.H.Parameter(i) = ps(idH(i)); end
          
      end
      
      function dispScalarModel(M)
         % Display of a scalar ss object.
         S = struct('A',M.A,'B',M.B,'C',M.C,'D',M.D);
         if ~isequal(M.K,[])
            S.K = M.K;
         end
         if ~isequal(M.G,[])
            S.G = M.G;
         end
         if ~isequal(M.H,[])
            S.H = M.H;
         end
         S.StateName = M.StateName;
         S.StateUnit = M.StateUnit;
         disp(S)
      end
      
      function dispModelType(~,~)
         % Display model type information.
         disp(LPVcore.messageStr('LPVcore:lpvidss:lpvssmodel'));
      end
   end
   
   % PUBLIC METHODS
   methods
       function M = lpvss(a,b,c,d,k,h)
           % Constructs LPVcore.pmodel.lpvss instance. This object does not
           % include validation of each set method. This because we assume
           % that LPVcore.pmodel.lpvss is protected by other classes, such as
           % lpvss.
           ni = nargin;
           if ni==0
               return
           end
           
           M = setABCDKGH(M, 'A', a);
           M = setABCDKGH(M, 'B', b);
           M = setABCDKGH(M, 'C', c);
           M = setABCDKGH(M, 'D', d);
           
           if ni==5
               M = setABCDKGH(M, 'K', k);
           elseif ni>5
               M = setABCDKGH(M, 'G', k);
               M = setABCDKGH(M, 'H', h);
           end
           
       end
      
%       function M = scaleTime(M,sf,Ts)
%          % Time vector scaling tnew = sf * told
%       end

        function mat = getPmatrix(M,Prop)
            
            if isempty( M.([Prop,'typeBasis']) )
                mat = [];
            elseif isequal( M.([Prop,'typeBasis']), {0,[]} )
                mat = M.(Prop).Parameter.Value;
            else
                npsi = numel(M.(Prop).Parameter);
                tmpMatrices = zeros( [ size(M.(Prop).Parameter(1).Value), npsi] );
                for i = 1:npsi
                     tmpMatrices(:,:,i) = M.(Prop).Parameter(i).Value;
                end
                
                mat = pmatrix.constructPmatrix(tmpMatrices, M.(Prop).Basis, ... 
                                M.SchedulingTimeMap, M.([Prop,'typeBasis']));
            end
        end

   end  % end of public methods
   
   methods (Hidden)
      
      function nx = order(M)
         % Number of states
         
         nx = 0;
         if ~isempty(M.A) && ~isempty(M.A.Parameter(1).Value); nx = size(M.A.Parameter(1).Value,1); return; end
         if ~isempty(M.B) && ~isempty(M.B.Parameter(1).Value); nx = size(M.B.Parameter(1).Value,1); return; end
         if ~isempty(M.K) && ~isempty(M.K.Parameter(1).Value); nx = size(M.K.Parameter(1).Value,1); return; end
         if ~isempty(M.G) && ~isempty(M.G.Parameter(1).Value); nx = size(M.G.Parameter(1).Value,1); return; end
      end
      
      function s = iosize(M,dim)
         % I/O sizes
         
         if isempty(M.D) || isempty(M.D.Parameter(1).Value)
             
             s = [0 0];
             % Find ny
             if ~isempty(M.C) && ~isempty(M.C.Parameter(1).Value); s(1) = size(M.C.Parameter(1).Value,1); end
             if ~isempty(M.K) && ~isempty(M.K.Parameter(1).Value); s(1) = size(M.K.Parameter(1).Value,2); end
             if ~isempty(M.H) && ~isempty(M.H.Parameter(1).Value); s(1) = size(M.H.Parameter(1).Value,1); end
             
             % Find nu
             if ~isempty(M.B) && ~isempty(M.B.Parameter(1).Value); s(2) = size(M.B.Parameter(1).Value,2); end             
         else
             s = getSize(M.D.Parameter(1));
         end
         
         if nargin>1
             if dim<3; s = s(dim);
             else;     s = 1;      end
         end
         
      end
      
%       function M1 = iocat(dim, M1, M2)
%          % Concatenate models along input (2) or output (1) dimension.
%       end
      
%       %-------------------------------------------
%       function M = getsubsys(M,rowIndex,colIndex)
%       end
      
      %-------------------------------------------------------------------
      function M = checkDataSize(M)
         % Checks size consistency for A,B,C,D,K or A,B,C,D,G,H parameters.
         % First run checkDataType before checkDataSize
         
         Aisemp = isempty(M.A) || isempty(M.A.Parameter(1).Value);
         Bisemp = isempty(M.B) || isempty(M.B.Parameter(1).Value);
         Cisemp = isempty(M.C) || isempty(M.C.Parameter(1).Value);
         Disemp = isempty(M.D) || isempty(M.D.Parameter(1).Value);
         Kisemp = isempty(M.K) || isempty(M.K.Parameter(1).Value);
         Gisemp = isempty(M.G) || isempty(M.G.Parameter(1).Value);
         Hisemp = isempty(M.H) || isempty(M.H.Parameter(1).Value);
         
         if Aisemp; nx = 0;
         else;      nx = size(M.A.Parameter(1).Value,1); end
         
         if Disemp
             ny = 0; nu = 0;
             if ~Cisemp; ny = size(M.C.Parameter(1).Value,1); end
             
             if ~Bisemp;  nu = size(M.B.Parameter(1),2); end
         else
             [ny, nu] = size(M.D.Parameter(1).Value);
         end
         
         if ~Cisemp && (Aisemp && Bisemp && Kisemp && Gisemp )
            LPVcore.error('LPVcore:general:InvalidInput','"A", "B", "K", "G" property cannot be empty and "C" nonempty.','LPVcore.pmodel.lpvss');
         end
         
         if ~Kisemp && (~Gisemp || ~Hisemp )
            LPVcore.error('LPVcore:lpvidss:notfilledKGH','LPVcore.pmodel.lpvss');
         end
         
         try
             if ~Aisemp; localCheckDataSizeProp(M.A, M.AtypeBasis, [nx nx], 'A'); end
             if ~Bisemp; localCheckDataSizeProp(M.B, M.BtypeBasis, [nx nu], 'B'); end
             if ~Cisemp; localCheckDataSizeProp(M.C, M.CtypeBasis, [ny nx], 'C'); end
             if ~Disemp; localCheckDataSizeProp(M.D, M.DtypeBasis, [ny nu], 'D'); end
             if ~Kisemp; localCheckDataSizeProp(M.K, M.KtypeBasis, [nx ny], 'K'); end
             if ~Gisemp; localCheckDataSizeProp(M.G, M.GtypeBasis, [nx nx], 'G'); end
             if ~Hisemp; localCheckDataSizeProp(M.H, M.HtypeBasis, [ny ny], 'H'); end
         catch E
             throw(E);
         end
         
         if ~isempty(M.StateName) && ~isequal(size(M.StateName),[nx 1])
             error(message('Control:ltiobject:ssProperties3','StateName'))
         end
         
         if ~isempty(M.StateUnit) && ~isequal(size(M.StateUnit),[nx 1])
            error(message('Control:ltiobject:ssProperties3','StateUnit'))
         end
         
         if ~isempty(M.X0) && ~isequal(getsize(M.X0), [nx 1])
             error(message('Control:ltiobject:ssProperties3','X0'))
         end
         
         if ~isempty(M.X0CovT.R) && ~isequal(size(M.X0CovT),[nx nx]) 
             LPVcore.error('LPVcore:general:InvalidProperty','X0CovT','idpack.FactoredCovariance object of size nx-by-nx','LPVcore.pmodel.lpvss')
         end
         
      end
      
      %--------------------------------------------------------------------
      function M = checkDataType(M)
         % Validates data type of A,B,C,D,K or A,B,C,D,G,H parameters.
         
         Aisemp = isempty(M.A) || isempty(M.A.Parameter(1).Value);
         Bisemp = isempty(M.B) || isempty(M.B.Parameter(1).Value);
         Cisemp = isempty(M.C) || isempty(M.C.Parameter(1).Value);
         Disemp = isempty(M.D) || isempty(M.D.Parameter(1).Value);
         Kisemp = isempty(M.K) || isempty(M.K.Parameter(1).Value);
         Gisemp = isempty(M.G) || isempty(M.G.Parameter(1).Value);
         Hisemp = isempty(M.H) || isempty(M.H.Parameter(1).Value);
         
         try
             if ~Aisemp; M.A = localCheckDataTypeProp(M.A, M.AtypeBasis, 'A'); end
             if ~Bisemp; M.B = localCheckDataTypeProp(M.B, M.BtypeBasis, 'B'); end
             if ~Cisemp; M.C = localCheckDataTypeProp(M.C, M.CtypeBasis, 'C'); end
             if ~Disemp; M.D = localCheckDataTypeProp(M.D, M.DtypeBasis, 'D'); end
             if ~Kisemp; M.K = localCheckDataTypeProp(M.K, M.KtypeBasis, 'K'); end
             if ~Gisemp; M.G = localCheckDataTypeProp(M.G, M.GtypeBasis, 'G'); end
             if ~Hisemp; M.H = localCheckDataTypeProp(M.H, M.HtypeBasis, 'H'); end
         catch E
             throw(E);
         end
         
         if ~iscellstr(M.StateName)
            LPVcore.error('LPVcore:general:InvalidProperty','StateName','cell string','LPVcore.pmodel.lpvss');
         end
         
         if ~iscellstr(M.StateUnit)
            LPVcore.error('LPVcore:general:InvalidProperty','StateUnit','cell string','LPVcore.pmodel.lpvss');
         end
         
         if ~isempty(M.X0); M.X0 = pmodel.checkParameter(M.X0,'X0'); end
         
         if ~isempty(M.X0CovT) && ~isa(M.X0CovT, 'idpack.FactoredCovariance')
             LPVcore.error('LPVcore:general:InvalidProperty','X0CovT','idpack.FactoredCovariance object','LPVcore.pmodel.lpvss')
         end
         
      end
      
      
      %--------------------------------------------------------------------
      function M = setABCDKGH(M, Prop, Val)
          
          if isa(Val,'pmatrix')
              % Pmatrix
              for i = 1:size(Val.Matrices,3)
                  M.(Prop).Parameter(i) = param.Continuous(Prop,Val.Matrices(:,:,i));
              end
              M.(Prop).Basis         = Val.BasisFunctions;
              M.SchedulingTimeMap    = Val.SchedulingTimeMap;
              M.([Prop,'typeBasis']) = getTypeBasis_(Val);
              
          elseif isempty(Val)
              % Empty parameter
              M.(Prop) = [];
              M.([Prop,'typeBasis']) = {};
          else
              % it is just a matrix
              M.(Prop).Parameter     = param.Continuous(Prop,Val);
              M.(Prop).Basis         = {};
              M.([Prop,'typeBasis']) = {0,[]};
          end
          
      end
      
      
      %--------------------------------------------------------------------
      function Val = typeNoiseModel(M)
          
          if isempty(M.G) && isempty(M.H)
              Val = 'innovation';
          else
              Val = 'general';
          end
          
      end
      
   end
   
end



%-------------------- LOCAL FUNCTIONS -------------------------------

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


function localCheckDataSizeProp(Val, typeBasis, sz, Prop)
    if numel(Val.Parameter) ~= numel(Val.Basis) || size(typeBasis,1) ~= numel(Val.Basis)
        LPVcore.error('LPVcore:general:InvalidInput',sprintf('The value of the "%s" property is inconsistent. Number of basis is different w.r.t. parameters.',Prop),'LPVcore.pmodel.lpvss');
    end

    for i = 1:numel(Val.Parameter)
        if ~isequal(getSize(Val.Parameter(i)),sz)
            LPVcore.error('LPVcore:general:InvalidProperty',Prop,sprintf('structure where %s.Parameter(%d) is of dimension %d-by-%d',Prop,i,sz(1),sz(2)),'LPVcore.pmodel.lpvss');
        end
    end
        
end



function Val = localCheckDataTypeProp(Val, typeBasis, Prop)

    if  ~isstruct(Val) || ~isequal({'Basis';'Parameter'},sort(fieldnames(Val)))
        LPVcore.error('LPVcore:general:InvalidProperty',Prop,'structure with fields Basis and Parameter','LPVcore.pmodel.lpvss');
    end

    if ~pmatrix.validateTypeBasis(typeBasis)
        LPVcore.error('LPVcore:general:InternalError',[mfilename,'.m']);
    end

    tmpType = [typeBasis{:,1}];

    basCon = tmpType == 0;
    basPol = tmpType == 1;
    basCus = tmpType == 9;

    if any( cellfun(@(x) ~isa(x, 'function_handle') , Val.Basis(logical(basPol+basCus)) )) || any( cellfun(@(x) ~isempty(x) , Val.Basis(basCon) ))
        LPVcore.error('LPVcore:general:InvalidProperty',sprinft('%s.Basis',Prop),'cell with function handles','LPVcore.pmodel.lpvss');
    end

    for i = 1:numel(Val.Parameter)
        Val.Parameter(i) = pmodel.checkParameter(Val.Parameter(i),Prop);
    end
end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidobf/disp.m <==
function disp(obj)
%DISP Display information

narginchk(1, 1);

if isempty(obj)
    fprintf('Empty identified LPV-OBF model');
    return;
end

if ~isempty(obj.Hf) && isempty(obj.Wf)
    type = 'Hammerstein';
    diagram = ['    +--------+   +-------+   e     \n', ...
               '    |        |   |       |   |     \n', ...
               'u-->|  Hf(p) +-->|  OBF  +-->+-->y \n', ...
               '    |        |   |       |         \n', ...
               '    +--------+   +-------+         \n\n'];
elseif ~isempty(obj.Wf) && isempty(obj.Hf)
    type = 'Wiener';
    diagram = ['    +-------+   +--------+   e     \n', ...
               '    |       |   |        |   |     \n', ...
               'u-->|  OBF  +-->|  Wf(p) +-->+-->y \n', ...
               '    |       |   |        |         \n', ...
               '    +-------+   +--------+         \n\n'];
elseif ~isempty(obj.Wf) && ~isempty(obj.Hf)
    type = 'Hammerstein-Wiener';
    diagram = ['    +--------+   +-------+   +--------+   e     \n', ...
               '    |        |   |       |   |        |   |     \n', ...
               'u-->|  Hf(p) +-->|  OBF  +-->|  Wf(p) +-->+-->y \n', ...
               '    |        |   |       |   |        |         \n', ...
               '    +--------+   +-------+   +--------+         \n\n'];
else
    type = '';
    diagram = ['    +-------+   e     \n', ...
               '    |       |   |     \n', ...
               'u-->|  OBF  +-->+-->y \n', ...
               '    |       |         \n', ...
               '    +-------+         \n\n'];
end

if isct(obj)
    timeStr = 'Continuous-time';
else
    timeStr = 'Discrete-time';
end

fprintf('%s identified LPV-OBF %s model\n\n', timeStr, type);
fprintf(diagram);

% Description of input-scheduling-output
fprintf('with\n\n');
if ~isempty(obj.Hf)
    fprintf('    Hf:        %d-by-%d scheduling dependent matrix function\n', ...
        size(obj.Hf, 1), size(obj.Hf, 2));
end
    fprintf('    OBF bank:  %i basis functions\n', ...
        size(obj.A, 1) + 1);  % "+1" because of feedthrough
if ~isempty(obj.Wf)
    fprintf('    Wf:        %d-by-%d scheduling dependent matrix function\n', ...
        size(obj.Wf, 1), size(obj.Wf, 2));
end
fprintf('\nand\n\n');
fprintf('    Nr. of inputs:             %d\n', obj.Nu);
fprintf('    Nr. of scheduling signals: %d (extended: %d)\n', obj.Np, obj.Nrho);
fprintf('    Nr. of outputs:            %d\n\n', obj.Ny);

% Sample time
if obj.Ts == -1; TsStr = 'unspecified';
else;            TsStr = sprintf('%g %s',obj.Ts,obj.TimeUnit);                      end

fprintf('Sampling time: %s\n', TsStr);

fprintf('\nParameterization:\n');
if obj.D ~=0; fprintf('   Feedthrough: yes\n'); else; fprintf('   Feedthrough: no\n'); end
fprintf('   Number of free coefficients: %d\n',nparams(obj, 'free'));
fprintf('\nStatus:\n%s\n',obj.Report.Status);

end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidobf/lpvidobf.m <==
classdef lpvidobf < LPVcore.lpvidss
    %LPVIDOBF Orthonormal basis functions LPV model with identifiable parameters
    %
    % Represents the following model structure:
    %
    %       +--------+   +-------+   +--------+   e     
    %       |        |   |       |   |        |   |     
    %   u-->|   Hf   +-->|  OBF  +-->|   Wf   +-->+-->y 
    %       |        |   |       |   |        |         
    %       +--------+   +-------+   +--------+         
    %
    % with:
    %   u: input signal
    %   y: output signal
    %   e: white noise signal
    %   Wf / Hf: Wiener and Hammerstein filters, respectively. These contain
    %       all identifiable coefficients of the model structure and may be
    %       scheduling dependent by specifying them as PMATRIX objects.
    %   OBF: an LTI model containing a bank of orthonormal basis functions.
    %       All coefficients of this model are pre-determined based on the
    %       parameterization of the OBFs (in terms of pole locations and
    %       number of extensions.
    %
    % The LPVIDOBF model structure is based on Chapter 9 of "Modeling and
    % identification of linear parameter-varying systems" by R. Toth
    % (2010). See that reference for more information.
    %
    % Syntax:
    %   sys = LPVcore.lpvidobf(v, ne, Wf, Hf, NoiseVariance, Ts)
    %   sys = LPVcore.lpvidobf(v, ne, Wf, Hf, NoiseVariance, Ts, Name, Value)
    %
    % Inputs:
    %   v: vector of pole locations of the basis-generating inner
    %       functions.
    %   ne: number of extensions of the inner functions.
    %   Wf: Wiener filter, specified as a numeric vector or
    %       scheduling-dependent PMATRIX object. The size of W must be
    %       compatible with the OBF bank: it must be nb-by-1, with nb the
    %       number of extensions (ne) times the number of poles (v) plus 1
    %       for the direct feedthrough term.
    %   Hf: Hammerstein filter, specified as a numeric vector or
    %       scheduling-dependent PMATRIX object. The size of H must be
    %       compatible with the OBF bank: it must be nb-by-1, with nb the
    %       number of extensions (ne) times the number of poles (v) plus 1
    %       for the direct feedthrough term.
    %   NoiseVariance: covariance matrix of model output noise.
    %   Ts: Sampling time. Currently, only discrete-time (DT) LPVIDOBF
    %       objects are supported. Hence, Ts must be -1 or positive.
    %
    
    properties (SetAccess=immutable)
        % Wiener filter, specified as an idpmatrix object.
        % Set to empty if unused.
        Wf
        % Hammerstein filter, specified as an idpmatrix object.
        % Set to empty if unused.
        Hf
        % Pole locations of the inner function
        v
        % Number of extensions of the inner function
        ne
    end

    properties (Hidden, SetAccess=immutable)
        % Balanced tate-space realization of Hambo basis functions
        M
    end

    methods
        function obj = lpvidobf(v, ne, Wf, Hf, NoiseVariance, Ts, varargin)
            %LPVIDOBF Construct an instance of this class
            %   Detailed explanation goes here
            
            %% Input validation
            narginchk(2, Inf);
            nargoutchk(0, 1);
            if nargin <= 2
                Wf = [];
            end
            % Number of coefficiens of W and H
            nb = ne * numel(v) + 1;  % "+1" because of feedthrough term
            % Check type of W
            if ~(isempty(Wf) || isa(Wf, 'pmatrix') || (isnumeric(Wf) && isvector(Wf)))
                error('''W'' must be a vector-valued pmatrix');
            end
            % Expand W if passed as scalar
            if ~isempty(Wf) && isscalar(Wf)
                Wf = Wf * ones(1, nb);
            end
            % Check size of W
            if ~(isempty(Wf) || (size(Wf, 2) == nb && size(Wf, 1) == 1))
                error('''Wf'' must have size 1-by-%d', nb);
            end
            if nargin <= 3
                Hf = [];
            end
            % Check type of H
            if ~(isempty(Hf) || isa(Hf, 'pmatrix') || (isnumeric(Hf)) && isvector(Hf))
                error('''H'' must be a vector-valued pmatrix');
            end
            % Expand H if passed as scalar
            if ~isempty(Hf) && isscalar(Hf)
                Hf = Hf * ones(nb, 1);
            end
            if ~(isempty(Hf) || (size(Hf, 2) == 1 && size(Hf, 1) == nb))
                error('''Hf'' must have size %d-by-1', nb);
            end
            if nargin <= 4
                NoiseVariance = 1;
            end
            if nargin <= 5
                Ts = -1;
            end
            if Ts == 0 || (Ts < 0 && Ts ~= -1)
                error('Sampling time %d is not supported for LPVIDOBF', Ts);
            end

            % Construct state-space coefficients from specified OBF
            % parametrization and Wiener-Hammerstein filters
            M = hambo(v, ne, Ts);
            [A, B, C, D] = ssdata(M);
            % Overwrite B matrix with Hf for Hammerstein model structure
            if ~isempty(Hf)
                B = Hf(2:end, :);
            end
            % Overwrite C matrix with Wf for Wiener model structure
            if ~isempty(Wf)
                C = Wf(:, 2:end);
            end
            % Overwrite D matrix
            if ~isempty(Hf)
                D = D * Hf(1, :);
            end
            if ~isempty(Wf)
                D = Wf(:, 1) * D;
            end
            nx = size(A, 1);
            K = zeros(nx, 1);
            obj = obj@LPVcore.lpvidss(A, B, C, D, 'innovation', K, [], ...
                NoiseVariance, Ts, varargin{:});
            % Store basis function state space realization for later usage in, e.g., LPVOBFEST
            obj.M = M;
            % A matrix is non-free
            obj.A.Free = false;
            % B matrix is non-free if Hf is empty
            if isempty(Hf)
                obj.B.Free = false;
            end
            % C matrix is non-free if Wf is empty
            if isempty(Wf)
                obj.C.Free = false;
            end
            % D matrix is non-free is Wf and Hf are empty
            if isempty(Hf) && isempty(Wf)
                obj.D.Free = false;
            end
            % K matrix is non-free
            obj.K.Free = false;
            % Set properties
            obj.v = v;
            obj.ne = ne;
            obj.Wf = Wf;
            obj.Hf = Hf;
        end
    end
end



==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidpoly/arx_.m <==
function sysest = arx_(sysest, data, options, optionsRegul)
%LPVARX Extimate an LPV-ARX model from data    
%
%   sys = arx_(sys, data)
%      estimates an LPV-ARX model from data using the input-ouput data
%      DATA.
%
%   SYS is an LPVIDPOLY object. This object contains the free to be
%      estimated parameters. Note that the ARX_ will overwrite the current
%      coefficients in the pmatrix objects in sys.A and sys.B. The
%      basisfunctions and model structure are kept.
%   DATA is the time-domain estimation data captured in an LPVIDDATA
%      object. Type "help lpviddata" for more information.
%
%   sys = arx_(data, orders, ..., options)
%   sys = arx_(data, orders, ..., options,regulOptions)
%      specifies the options of the estimation methodology. Use the
%      "lpvarxOptions" command to configure OPTIONS and
%      "lpvarxRegulOptions" command to specify REGULOPTIONS.
%
%
% See also LPVARX, LPVARXOPTIONS, LPVARXREGUL, LPVARXREGULOPTIONS

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    %% Input validation

    narginchk(2,4);       % Validate correct number of inputs
    
    if ~iseye(sysest.C) || ~iseye(sysest.D) || ~iseye(sysest.F)
        LPVcore.error('LPVcore:general:InvalidInput','The model is not in an LPV-ARX form','lpvidpoly/arx_');
    end
    
    if sysest.Ts == 0
        LPVcore.error('LPVcore:general:InvalidInputArgument','first','discrete-time LPV IO representation','lpvidpoly/arx_');
    end
    
    if ~isa(data, 'lpviddata')
        LPVcore.error('LPVcore:general:InvalidInputArgument','second','lpviddata object with an input signal','lpvidpoly/arx_');
    end
    
    if nargin > 2
        if ~isa(options, 'lpvpolyestOptions')
            LPVcore.error('LPVcore:general:InvalidInputArgument','third','lpvarxOptions object','lpvidpoly/arx_');
        end
    else
        options     = lpvarxOptions;
    end
    
    if nargin > 3
        if ~isempty(optionsRegul) && ~isa(optionsRegul, 'LPVcore.idoptions.lpvarxRegul')
            LPVcore.error('LPVcore:general:InvalidInputArgument','fourth','lpvarxRegulOptions object','lpvidpoly/arx_');
        end
    else
        optionsRegul = [];  % if optionsRegul not assigned, do not optimize
    end
    
    [~,ny,np,nu] = size(data);

    if ~isequal(size(sysest),[ny nu]) || np ~= sysest.Np
        LPVcore.error('LPVcore:general:InvalidInput','Data and model object should have equivalent input, scheduling, and output dimension','lpvidpoly/arx_');
    end
    
    %% GUI
    h = progressgui(sysest, data, options);
    progressmsg(h, 'Estimating model parameters...');
    progressmsg(h, 'Iterative update does not apply to this estimation.');
    
    %% Pre-processing: Apply InputDelay and remove trend
    inputDelay = sysest.InputDelay;
    for i=1:sysest.Nu
        data.u(:, i) = [ zeros(inputDelay(i), 1); ...
            data.u(1:end-inputDelay(i), i) ];
    end
    data = rmOffset(data, options.OutputOffset,...
                       options.SchedulingOffset, options.InputOffset);
                        
	%% Estimation
    W = options.OutputWeight;
    if isempty(W);  W = eye(ny);
    else
        if size(W,1) ~= ny
            LPVcore.error('LPVcore:general:InvalidOption','OutputWeight','lpvarxOptions',sprintf('%d-by-%d positive definite matrix',ny,ny), 'lpvidpoly/arx_');
        end
        W = idpack.cholcov(W,'lower'); 
    end
    
    [JM, yM] = createDataMatrix(sysest, data);  % Get data matrices.  e = J*theta
    
    yW = W*yM; yW = yW(:);    % Weight the data matrices and vectorize it
    parmFree = isfree(sysest);
    JW = kron(JM, W);
    JW = JW(:, parmFree);

    R1 = triu(qr([JW, yW],0));  % Compress data by QR factorization
    
    npar = numel(parmFree);
    nparfree = sum(parmFree);
    na = sysest.Na;
    nb = sysest.Nb;
    na = na(1);  nb = nb(1);
    
    n = max(na,nb);
    NparEff = nparfree + n;
    Ncapeff = size(data,1)-NparEff;
    
    % Validate that there are sufficient samples
    if size(R1,1) < nparfree + 1
        ctrlMsgUtils.error('Ident:estimation:tooFewSamples')
    end
    
    % Get parameter bounds
    [Min, Max] = getpMinMax(sysest);
    Min = Min(parmFree); Max = Max(parmFree);
    Free = false(npar, 1);
    Free(parmFree) = true;
    
    if all(isinf(Min)) && all(isinf(Max))
        ParBoundsExist = false;
        Min = []; Max = [];
    else
        ParBoundsExist = true;
    end

    % Regularization parameters
    if ~isempty(optionsRegul)
        [Regul.Lambda, Regul.R, Regul.OptionsUsed] = ...
            regul_LS(sysest, R1(1:nparfree,1:nparfree), R1(1:nparfree,nparfree+1), ...
            eye(ny), size(data,1), optionsRegul);
        
        Regul.OptionsUsed.InputOffset      = options.InputOffset;
        Regul.OptionsUsed.SchedulingOffset = options.SchedulingOffset;
        Regul.OptionsUsed.OutputOffset     = options.SchedulingOffset;
    else
        if ~isempty(options.Regularization.Lambda) && options.Regularization.Lambda ~= 0
            Regul = options.Regularization;
        else
            Regul.Lambda = 0;
            Regul.R      = [];
            Regul.OptionsUsed = [];
        end
    end
        
    %% Estimation
    % Copy of idpack.polydata.arx_time
    [parvecTry, R1r] = idpack.lsqbound(zeros(npar,1), R1(1:nparfree,1:nparfree), ...
        R1(1:nparfree,nparfree+1), Free, options.LinearSolver, ...
        ParBoundsExist, Min, Max, Regul);
    
    if any(~isfinite(parvecTry))
        parvec = idpack.lsqbound(zeros(npar,1), R1(1:nparfree,1:nparfree), ...
            R1(1:nparfree,nparfree+1), Free, @idpack.pinvcov, ...
            ParBoundsExist, Min, Max, Regul);
    else
        parvec = parvecTry;
    end
    
    % Unvectorize it again
    parM = reshape(parvec,[ny, npar/ny]);

    % Compute prediction error
	yp = parM*JM';
    e = yM - yp;
    
    NoiseVariance = e*e'/Ncapeff;     % Lambda0  (9.47)  <- semi-positive definite
    
    if (options.EstimateCovariance && Ncapeff>0)
        % Compute covariance
        SigSqrd = W*idpack.cholcov(NoiseVariance,'lower');
        
        % psi * Sigma *psi'  (9.47)
        JSmat = kron(JM, SigSqrd);
        R1f = triu(qr(JSmat(:, parmFree)));
        [nRrf,nRcf] = size(R1f);
        R1f = R1f(1:min(nRrf, nRcf), :);
        
        if Regul.Lambda > 0
            R1 = R1r;  % Get regularized, weighted data matrix
        end
        
        R1 = R1(1:nparfree,1:nparfree);
        R3 = triu(qr(R1f'\R1'));

        if hasInfNaN(R3)
            R3 = triu(qr(idpack.mldividecov(R1f', R1', 1e-6)));
        end
        cov = idpack.FactoredCovariance(R3*R1, [], Free);  % Note that this is cov = inv(R1'*R3'*R3*R1)
        sysest.Covariance = cov;
        
        % Getting the covariance: getValue(sysest.Covariance)
    end
    
    
    %% Set the parameters in sysest
    ct = 1;
    for i=1:na
        if ~isempty(sysest.A.MatNoMonic{i})
            npsi = numel(sysest.A.MatNoMonic{i}.bfuncs);
            sysest.A.Mat{i+1}.matrices = reshape(parM(:,ct:ct+ny*npsi-1), ...
                size(sysest.A.MatNoMonic{i}.matrices) );
            ct = ct+ny*npsi;
        end
    end
    
    for i=1:nb+1
        if ~isempty(sysest.B.Mat{i})
            npsi = numel(sysest.B.Mat{i}.bfuncs);
            sysest.B.Mat{i}.matrices = reshape(parM(:,ct:ct+nu*npsi-1), ...
                size(sysest.B.Mat{i}.matrices) );
            ct = ct+nu*npsi;
        end
    end
    
	[~,p] = chol(NoiseVariance);
    if p ~= 0   
        % Noise variance is numerically not positive definite. We will make
        % the matrix positive definite
        NV = idpack.cholcov(NoiseVariance,'lower');
       	sysest.NoiseVariance = NV'*NV;
        msg = LPVcore.message('LPVcore:lpvidpoly:MakeNoiseVarPD');
        warning(msg.identifier, msg.message);
    else
        sysest.NoiseVariance = NoiseVariance;
    end
    
    %% Post-processing: create results report.
    
    h = terminate(h, sysest, SysIdTermConditions.NonIterative);
    
    sysest.Report = h.Report;
    
    %% Post-Processing: add information from data set to model
    
    if ~isempty(data.InputName);      sysest.InputName      = data.InputName; end
    if ~isempty(data.InputName);      sysest.InputUnit      = data.InputUnit; end
    if ~isempty(data.OutputName);     sysest.OutputName     = data.OutputName; end
    if ~isempty(data.OutputName);     sysest.OutputUnit     = data.OutputUnit; end
    % For the name of the scheduling signal, always the name of the
    % template system (SYSEST) is used.
    % Combining them would mess up the scheduling time map, since it
    % uses matrices from the unchanged sysest (for which the scheduling 
    % name has not been changed). Hence, resulting in twice as many 
    % scheduling variables after combining them).
    % TODO: maybe issue a warning if a dataset is specified that has
    % different scheduling signal names than the template system.
    
    sysest.Ts = data.Ts;
    sysest.TimeUnit = data.TimeUnit;
    
end

function [J, e] = createDataMatrix(sys, data)
    % CREATEDATAMATRIX Create data matrix for the LSQ solver for all
    % parameters (including non-free).
    %
    %   Syntax:
    %       [J, e]  = createDataMatrix(sys, data)
    %
    %   Inputs:
    %       sys: lpvidpoly objects
    %       data: lpviddata object
    %
    %   Outputs:
    %       J: ny-by-N data matrix.
    %       e: ny-by-N data matrix.
    %

    npar = nparams(sys);
    
    [N, ny, ~, nu]  = size(data);
    na = sys.Na;
    nb = sys.Nb;
    na = na(1);  nb = nb(1);
    
    n = max(na,nb);
    
    J = zeros(npar/ny,N-n);
    e = data.y(1+n:end,:)';

    % Add the A poly to J
    cnt = 1;
    
    rho = createRho(sys.SchedulingTimeMap, data.p);
    for i=1:na
        if ~isempty(sys.A.MatNoMonic{i})
            % Including basis functions
            AFeval = feval(sys.A.MatNoMonic{i}, rho, 'basis');
            npt = size(AFeval,2);
            tmpSrho = repmat(1:npt,[ny 1]); tmpSrho = tmpSrho(:)';
            J(cnt:cnt+npt*ny-1,:) = (-AFeval(1+n:end,tmpSrho).*repmat(data.y(1+n-i:end-i,:),[1 npt]) )';
            cnt = cnt + npt*ny;
        end
    end
    
    for i=1:nb+1
        if ~isempty(sys.B.Mat{i})
            % Including basis functions
            BFeval = feval(sys.B.Mat{i}, rho, 'basis');
            npt = size(BFeval,2);
            tmpSrho = repmat(1:npt,[nu 1]); tmpSrho = tmpSrho(:)';
            J(cnt:cnt+npt*nu-1,:) = ( BFeval(1+n:end,tmpSrho).*repmat(data.u(2+n-i:end-i+1,:),[1 npt]) )';
            cnt = cnt + npt*nu;
        end
    end
    
    J = J';
end


==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidpoly/disp.m <==
function disp(obj, verbose)
% DISP Provide info on the lpvidpoly object
%
%   Syntax:
%       disp(sys)
%       disp(sys, verbose)
%
%   Inputs:
%       sys: LPVIDPOLY object
%       verbose: integer denoting the amount of information displayed. 0:
%           low, 1: high. Default: 0.
%
narginchk(1, 2);

if nargin < 2
    verbose = 0;
end

assert(isint(verbose) && verbose >= 0 && verbose <= 1, ...
    'verbose must be 0 or 1');

if isempty(obj)
    fprintf('Empty %s %s\n\n',lower(LPVcore.messageStr('LPVcore:timemap:DT')),lower(LPVcore.messageStr('LPVcore:lpvio:lpvio')));
    return;
end

if isct(obj)
    Qstr  = 'd/dt';
    Qistr = 'd^i/dt^i';
else
    Qstr  = 'q^-1';
    Qistr = 'q^-i';
end

isA = ~iseye(obj.A);

if isA
    Astr  = sprintf('(I + A(p,%s)) y(t)',Qstr);
    Apstr = sprintf('\n\tA(p,%s) = sum( A(p){i} %s, i = 1,...,Na)',Qstr,Qistr);
else
    Astr  = '  y(t)';
    Apstr = '';
end


isB = obj.Nu > 0;

if isB
    Bstr  = sprintf('B(p,%s)',Qstr);
    Bpstr = sprintf('\n\tB(p,%s) = sum( B(p){i+1} %s, i = 0,...,Nb)',Qstr,Qistr);
else
    Bstr = '';
    Bpstr = '';
end


isC = ~iseye(obj.C);

if isC
    Cstr  = sprintf('(I + C(p,%s))',Qstr);
    Cpstr = sprintf('\n\tC(p,%s) = sum( C(p){i} %s, i = 1,...,Nc)',Qstr,Qistr);
else
    Cstr = '';
    Cpstr = '';
end

isD = ~iseye(obj.D);

if isD
    Dstr  = sprintf('(I + D(p,%s))^-1 ',Qstr);
    Dpstr = sprintf('\n\tD(p,%s) = sum( D(p){i} %s, i = 1,...,Nd)',Qstr,Qistr);
else
    Dstr = '';
    Dpstr = '';
end

isF = ~iseye(obj.F);

if isF
    Fstr  = sprintf('(I + F(p,%s))^-1 ',Qstr);
    Fpstr = sprintf('\n\tF(p,%s) = sum( F(p){i} %s, i = 1,...,Nf)',Qstr,Qistr);
else
    Fstr = '';
    Fpstr = '';
end

if isF || isB
    Ustr = ' u(t)';
else
    Ustr = '';
end

if (isF || isB)
    Pstr = ' + ';
else
    Pstr = '';
end

isCt = isct(obj);
if  isCt
    timeStr = LPVcore.messageStr('LPVcore:timemap:CT');
    timeStr = [upper(timeStr(1)),timeStr(2:end)];
else    
    timeStr = LPVcore.messageStr('LPVcore:timemap:DT');
    timeStr = [upper(timeStr(1)),timeStr(2:end)];
end

fprintf('%s LPV-%s model\n\n   %s = %s%s%s%s%s%s%s\n\n',timeStr, ...
    modelStructureName(obj), Astr, Fstr, Bstr, Ustr, Pstr, Dstr, Cstr, 'e(t)')
fprintf( 'with%s%s%s%s%s\n\n', Apstr, Bpstr, Cpstr, Dpstr, Fpstr);

% Input delay
if obj.Nu > 0 && obj.InputDelay(1) ~= 0
    if obj.Nu == 1
        fprintf('Input delay: %g\n', obj.InputDelay(1));
    else
        fprintf('Input delays (listed by channel): [%s]\n', ...
            num2str(obj.InputDelay'));
    end
end

% Noise variance
if verbose >= 1
    fprintf('Noise variance:\n');
    disp(obj.NoiseVariance);
end

% Sample time
if ~isCt
    if obj.Ts == -1; TsStr = 'unspecified';
    else;            TsStr = sprintf('%g %s',obj.Ts,obj.TimeUnit);                      end
    
    fprintf('%s: %s.\n', 'Sample time', TsStr);
end

if obj.Na > 0; naStr = sprintf('  Na=%d',obj.Na); else; naStr = ''; end
if obj.Nu > 0; nbStr = sprintf('  Nb=%d',obj.Nb); else; nbStr = ''; end
if obj.Nc > 0; ncStr = sprintf('  Nc=%d',obj.Nc); else; ncStr = ''; end
if obj.Nd > 0; ndStr = sprintf('  Nd=%d',obj.Nd); else; ndStr = ''; end
if obj.Nf > 0; nfStr = sprintf('  Nf=%d',obj.Nf); else; nfStr = ''; end
           
fprintf('\nParameterization:\n');
fprintf('   Polynomial orders:%s%s%s%s%s\n',naStr,nbStr,ncStr,ndStr,nfStr);
fprintf('   Number of coefficients: %d (free: %d)\n', ...
    nparams(obj), nparams(obj, 'free'));
fprintf('\nStatus:\n%s\n',obj.Report.Status);

end



==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidpoly/getcov.m <==
function V = getcov(obj)
%GETCOV Get parameter covariance information in either raw
%or factored form.
%
%  VALUE = GETCOV(SYS) returns the data on covariance of
%     parameters of identified model SYS.
%
% See also NPARAMS, GETCOV

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    try
       V = getValue(obj.Covariance);
    catch E
       throw(E)
    end

end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidpoly/isempty.m <==
function bool = isempty(obj)
%ISEMPTY Validates if the linear parameter-varying input-output
%representation with noise model is empty.
%
%   bool = isempty(obj)
%
% See also: LPVIDPOLY, LPVIDPOLY/SIZE, LPVIDPOLY/NDIMS.
%

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    if isequal(size(obj), [0 0])
        bool = true;
    else
        bool = false;
    end
end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidpoly/lpvidpoly.m <==
classdef lpvidpoly < LPVcore.lpvrep & LPVcore.lpvidsys
    %LPVIDPOLY Polynomial LPV model with identifiable parameters
    %
    %   Represents the following model structure:
    %
    %       A(q, p) yhat = y + v
    %       F(q, p) y    = B(q, p) u
    %       D(q, p) v    = C(q, p) e
    %
    %       with:
    %
    %           A(q, p): eye(ny) + A1(p) q^{-1} + ... + A_na(p) q^{-na}
    %           B(q, p): B0(p) q^{-1} + ... + B_nb(p) q^{-nb}
    %           C, D, F: similar as A
    %           yhat: measured output
    %           y: noise-free output
    %           u: input
    %           v: colored noise
    %           e: white noise
    %
    %   Syntax:
    %       sys = LPVcore.lpvidpoly(A, B, C, D, F, NoiseVariance, Ts)
    %       sys = LPVcore.lpvidpoly(A, B, C, D, F, NoiseVariance, Ts, Name, Value)
    %       sys = LPVcore.lpvidpoly(A)
    %       sys = LPVcore.lpvidpoly(A, [], C, D, [], NoiseVariance, Ts)
    %       sys = LPVcore.lpvidpoly(sys0)
    %
    %   Inputs:
    %       A, B, C, D, F: pmatrix or cell array of pmatrix objects.
    %       NoiseVariance: covariance matrix of model innovation noise
    %       Ts: sampling time. CT: Ts = 0. Unspecified DT: Ts = -1.
    %
    %   Name-Value Pair Arguments:
    %       ZeroIsNonFree: logical indicating whether 0s indicate that the
    %       corresponding variables are non-free. E.g. LPVcore.lpvidpoly({0, a2})
    %       creates a model with the first term of A non-free. Default:
    %       true.
    %
    
    properties
        % Noise covariance specified as an Ny-by-Ny positive semidefinite
        % matrix, where Ny is the number of outputs. Default: eye(Ny).
        NoiseVariance
        Covariance          % Parameter covariance matrix
        Type                % System type: 'ARX', 'ARMAX', 'OE' or 'BJ'
    end
    
    properties (SetAccess = 'private')
        ZeroIsNonFree       % Logical indicating whether 0s are non-free parameters (default: true)
    end
    
    properties (Dependent)
        A               % Monic pidpoly
        B               % pidpoly
        C               % Monic pidpoly
        D               % Monic pidpoly
        F               % Monic pidpoly
        Na              % Maximum delay of A
        Nb              % Maximum delay of B
        Nc              % Maximum delay of C
        Nd              % Maximum delay of D
        Nf              % Maximum delay of F
    end
    
    properties (Access = private)
        A_ = {}
        B_ = {}
        C_ = {}
        D_ = {}
        F_ = {}
    end
    
    methods
        function obj = lpvidpoly(varargin)
            %LPVIDPOLY Construct an instance of this class
            %
            %   See class description.
            %
            isValidFilter = @(x) isa(x, 'pidpoly') ...
                || isa(x, 'pmatrix') || isa(x, 'numeric') ...
                || (iscell(x) && all(cellfun(@(f) (isa(f, 'pmatrix') || isnumeric(f)), x), 'all'));
            
            p = inputParser();
            p.KeepUnmatched = true;
            addOptional(p, 'A', {}, @(x) isValidFilter(x));
            addOptional(p, 'B', {}, @(x) isValidFilter(x));
            addOptional(p, 'C', {}, @(x) isValidFilter(x));
            addOptional(p, 'D', {}, @(x) isValidFilter(x));
            addOptional(p, 'F', {}, @(x) isValidFilter(x));
            addOptional(p, 'NoiseVariance', 1, @(x) isnumeric(x) || isempty(x));
            addOptional(p, 'Ts', [], @(x) isscalar(x) || isempty(x));
            addParameter(p, 'ZeroIsNonFree', true, @(x) islogical(x));
            parse(p, varargin{:});
            
            % Cast input to pidpoly object
            obj.ZeroIsNonFree = p.Results.ZeroIsNonFree;
            A = makeFiltOrEmpty_(p.Results.A, true, obj.ZeroIsNonFree);
            B = makeFiltOrEmpty_(p.Results.B, false, obj.ZeroIsNonFree);
            C = makeFiltOrEmpty_(p.Results.C, true, obj.ZeroIsNonFree);
            D = makeFiltOrEmpty_(p.Results.D, true, obj.ZeroIsNonFree);
            F = makeFiltOrEmpty_(p.Results.F, true, obj.ZeroIsNonFree);
            
            % Get output dimension
            if ~isempty(A)
                ny = size(A.Mat{1}, 1);
            elseif ~isempty(B)
                ny = size(B.Mat{1}, 1);
            elseif ~isempty(C)
                ny = size(C.Mat{1}, 1);
            elseif ~isempty(D)
                ny = size(D.Mat{1}, 1);
            elseif ~isempty(F)
                ny = size(F.Mat{1}, 1);
            end

            % Convert empty filters to identity
            if isempty(A); A = pidpoly({eye(ny)}, [], [], [], true); end
            if isempty(B); B = pidpoly({[]}, [], [], [], false); end
            if isempty(C); C = pidpoly({eye(ny)}, [], [], [], true); end
            if isempty(D); D = pidpoly({eye(ny)}, [], [], [], true); end
            if isempty(F); F = pidpoly({eye(ny)}, [], [], [], true); end

            obj.A_ = A; obj.B_ = B; obj.C_ = C; obj.D_ = D; obj.F_ = F;
            obj.A = A; obj.B = B; obj.C = C; obj.D = D; obj.F = F;
            
            % Set NoiseVariance and convert to matrix if needed
            NoiseVariance = p.Results.NoiseVariance;
            if isempty(NoiseVariance); NoiseVariance = 1; end
            if isscalar(NoiseVariance)
                NoiseVariance = eye(obj.Ny) * NoiseVariance; 
            end
            obj.NoiseVariance = NoiseVariance;
            obj = parsePropertyValuePairs(obj, p.Unmatched);
            
            % Check sampling time
            Ts = p.Results.Ts;
            if isempty(Ts)
                if strcmp(obj.SchedulingTimeMap.Domain, 'ct')
                    Ts = 0;
                else
                    Ts = -1;
                end
            end
            if strcmp(obj.SchedulingTimeMap.Domain, 'ct') && Ts ~= 0
                error('Ts must be 0 for CT model.');
            elseif strcmp(obj.SchedulingTimeMap.Domain, 'dt') && Ts == 0
                error('Ts must be a positive scalar, or -1, for DT model.');
            end
            obj.Ts_ = Ts;
        end
        
        function val = nparams(obj, f)
            % NPARAMS Number of model parameters.
            %
            %   Syntax:
            %       np = nparams(sys)
            %       np = nparams(sys, 'free')
            %
            %   Inputs:
            %       sys: lpvidpoly object
            %       'free': returns number of free model parameters
            %
            %   Ouputs:
            %       np: number of (free) model parameters. Note that the
            %       leading coefficients of A, D and F are not counted as
            %       model parameters.
            %
            if nargin <= 1
                f = 'all';
            end
            val = nparams(obj.A_, f);
            val = val + nparams(obj.B_, f);
            val = val + nparams(obj.C_, f);
            val = val + nparams(obj.D_, f);
            val = val + nparams(obj.F_, f);
        end
        
        function val = isfree(obj)
            % ISFREE Returns logical vector indicating which parameters are optimizable.
            val = filt2vec_([obj.A.FreeNoMonic, obj.B.Free, obj.C.FreeNoMonic, ...
                obj.D.FreeNoMonic, obj.F.FreeNoMonic]);
        end
        
        function [min, max] = getpMinMax(obj)
            % GETPMINMAX Min. and max. values of parameters in vector form
            %
            %   Syntax:
            %       [min, max] = getpMinMax(obj)
            %
            %   Outputs:
            %       min: nparams-by-1 vector of min. values
            %       max: nparams-by-1 vector of max. values
            %
            min = filt2vec_([obj.A.MinNoMonic, obj.B.Min, obj.C.MinNoMonic, ...
                obj.D.MinNoMonic, obj.F.MinNoMonic]);
            max = filt2vec_([obj.A.MaxNoMonic, obj.B.Max, obj.C.MaxNoMonic, ...
                obj.D.MaxNoMonic, obj.F.MaxNoMonic]);
        end
        
        function pvec = getpvec(obj, f)
            % GETPVEC Values of parameters in vector form
            %
            %   Syntax:
            %       pvec = getpvec(sys)
            %       pvec = getpvec(sys, 'free')
            %
            %   Inputs:
            %       sys: lpvidpoly object
            %       'free': whether to only return data for the free
            %           parameters of sys.
            %
            %   Outputs:
            %       pvec: values of the parameters of sys.
            %
            if nargin <= 1
                f = '';
            end
            pvecA = getpvec(obj.A, f);
            pvecB = getpvec(obj.B, f);
            pvecC = getpvec(obj.C, f);
            pvecD = getpvec(obj.D, f);
            pvecF = getpvec(obj.F, f);
            pvec = [pvecA; pvecB; pvecC; pvecD; pvecF];
        end

        function obj = setpvec(obj, p)
            % SETPVEC Set values of free parameters in vector form
            %
            %   Syntax:
            %       obj = setpvec(obj, delta)
            %
            %   Inputs:
            %       p: nparams(obj, 'free')-by-1 vector of parameter values
            %
            %   See also APPLYDELTAP

            % Input validation
            narginchk(2, 2);
            assert(isnumeric(p) && iscolumn(p) && isreal(p) && ...
                numel(p) == nparams(obj, 'free'), ...
                '''p'' must be a column vector with size the number of free parameters');

            % Loop through filter elements
            [obj.A_, p] = setpvec(obj.A_, p);
            [obj.B_, p] = setpvec(obj.B_, p);
            [obj.C_, p] = setpvec(obj.C_, p);
            [obj.D_, p] = setpvec(obj.D_, p);
            [obj.F_, ~] = setpvec(obj.F_, p);
        end
        
        function obj = applydeltap(obj, delta)
            % APPLYDELTAP Update values of free parameters in vector form
            %
            %   Syntax:
            %       obj = applydeltap(obj, delta)
            %
            %   Inputs:
            %       delta: nparams(obj, 'free')-by-1 vector of delta values
            %       that are added to the current value of the free
            %       parameter.
            %
            
            % Input validation
            if numel(delta) < nparams(obj, 'free')
                error('Too few parameters were provided to update values.');
            end
            
            % Loop through filter elements
            [obj.A_, delta] = applydeltap(obj.A_, delta);
            [obj.B_, delta] = applydeltap(obj.B_, delta);
            [obj.C_, delta] = applydeltap(obj.C_, delta);
            [obj.D_, delta] = applydeltap(obj.D_, delta);
            [obj.F_, ~] = applydeltap(obj.F_, delta);
        end
        
        function val = get.A(obj); val = obj.A_; end
        function val = get.B(obj); val = obj.B_; end
        function val = get.C(obj); val = obj.C_; end
        function val = get.D(obj); val = obj.D_; end
        function val = get.F(obj); val = obj.F_; end
        
        function obj = set.A(obj, A)
            if ~isa(A, 'pidpoly'); A = pidpoly(A, [], [], [], true, obj.ZeroIsNonFree); end
            if ~ismonic(A); error('A must be monic'); end
            obj.A_ = A;
            obj = updateFilt_(obj);
        end
        
        function obj = set.B(obj, B)
            if ~isa(B, 'pidpoly'); B = pidpoly(B, [], [], [], false, obj.ZeroIsNonFree); end
            obj.B_ = B;
            obj = updateFilt_(obj);
        end
        
        function obj = set.C(obj, C)
            if ~isa(C, 'pidpoly'); C = pidpoly(C, [], [], [], true, obj.ZeroIsNonFree); end
            if ~ismonic(C); error('C must be monic'); end
            obj.C_ = C;
            obj = updateFilt_(obj);
        end
        
        function obj = set.D(obj, D)
            if ~isa(D, 'pidpoly'); D = pidpoly(D, [], [], [], true, obj.ZeroIsNonFree); end
            if ~ismonic(D); error('D must be monic'); end
            obj.D_ = D;
            obj = updateFilt_(obj);
        end
        
        function obj = set.F(obj, F)
            if ~isa(F, 'pidpoly'); F = pidpoly(F, [], [], [], true, obj.ZeroIsNonFree); end
            if ~ismonic(F); error('F must be monic'); end
            obj.F_ = F;
            obj = updateFilt_(obj);
        end
        
        function val = getNu(obj)
            if ~isempty(obj.B)
                val = size(obj.B_.Mat{1}, 2);
            else
                val = 0;
            end
        end
        
        function val = getNy(obj)
            if obj.Na >= 0; val = size(obj.A_.Mat{1}, 1);
            elseif obj.Nb >= 0; val = size(obj.B_.Mat{1}, 1);
            elseif obj.Nc >= 0; val = size(obj.C_.Mat{1}, 1);
            elseif obj.Nd >= 0; val = size(obj.D_.Mat{1}, 1);
            elseif obj.Nf >= 0; val = size(obj.F_.Mat{1}, 1); 
            end
        end

        function obj = setSchedulingTimeMap(obj, value)
            % Update timemaps of A, B, C, D & F
            na = obj.Na; nb = obj.Nb; nc = obj.Nc; nd = obj.Nd; nf = obj.Nf;

            for i = 1:max([na,nb,nc,nd,nf]+1)
                if i <= na+1
                    obj.A_.Mat_{i}.timemap = value;
                end
                if i <= nb+1
                    obj.B_.Mat_{i}.timemap = value;
                end
                if i <= nc+1
                    obj.C_.Mat_{i}.timemap = value;
                end
                if i <= nd+1
                    obj.D_.Mat_{i}.timemap = value;
                end
                if i <= nf+1
                    obj.F_.Mat_{i}.timemap = value;
                end
            end
        end

        function val = getSchedulingTimeMap(obj)
            val = obj.A.Mat{1}.timemap;
        end
        
        function val = get.Na(obj)
            val = obj.A_.N - 1;
        end
        
        function val = get.Nb(obj)
            val = obj.B_.N - 1;
        end
        
        function val = get.Nc(obj)
            val = obj.C_.N - 1;
        end
        
        function val = get.Nd(obj)
            val = obj.D_.N - 1;
        end
        
        function val = get.Nf(obj)
            val = obj.F_.N - 1;
        end

        function tf = isar(obj)
            % ISAR Returns logical 1 (true) if object represents LPV-AR
            % system (Nu = 0 and C, D == eye)
            tf = obj.Nu == 0 && iseye(obj.C) && iseye(obj.D);
        end
        
        function tf = isarx(obj)
            % ISARX Returns logical 1 (true) if object represents LPV-ARX
            % system (C, D, F == eye)
            tf = obj.Nu > 0 && iseye(obj.C) && iseye(obj.D) && iseye(obj.F);
        end
        
        function tf = isarmax(obj)
            % ISARMAX Returns logical 1 (true) if object represents
            % LPV-ARMAX system (D, F == eye)
            tf = obj.Nu > 0 && iseye(obj.D) && iseye(obj.F);
        end
        
        function tf = isoe(obj)
            % ISOE Returns logical 1 (true) if object represents LPV-OE
            % system (A, C, D == eye)
            tf = obj.Nu > 0 && iseye(obj.A) && iseye(obj.C) && iseye(obj.D);
        end
        
        function tf = isbj(obj)
            % ISBJ Returns logical 1 (true) if object represents LPV-BJ
            % system (A == eye)
            tf = obj.Nu > 0 && iseye(obj.A);
        end
        
        function name = modelStructureName(obj)
            % MODELSTRUCTURENAME Return name of model structure ('ARX',
            % 'ARMAX', 'OE' or 'BJ'
            %
            %   Syntax:
            %       name = modelStructureName(obj)
            %
            if isar(obj); name = 'AR'; return; end
            if isarx(obj); name = 'ARX'; return; end
            if isarmax(obj); name = 'ARMAX'; return; end
            if isoe(obj); name = 'OE'; return; end
            if isbj(obj); name = 'BJ'; return; end
            name = 'IDPOLY';
        end
        
        function val = get.Type(obj); val = modelStructureName(obj); end

        function varargout = subsref(obj, S)
            %SUBSREF Subscripted referencing for lpvidpoly objects.
            %
            %   F = P(i:j, k:l)
            %
            %   Inputs:
            %       P: indexed lpvidpoly object.
            %       S: indexing structure.
            %
            %   Outputs:
            %       F: result of indexing expression.
            %
            %   This method overloads the builtin SUBSREF functionality for the case of
            %   2-dimensional parentheses indexing. In this case, it indexes the
            %   output and input channels of the system.
            %
            
            % Only subsref of the following form are overloaded:
            %
            %   indexing: P(x, y)
            %
            
            if numel(S) == 1 && strcmp(S.type, '()') && numel(S.subs) <= 2 ...
                    && ~(numel(S.subs) == 1 && isa(S.subs{1}, 'char'))  % ':'
                output_channels = S.subs{1};
                input_channels = S.subs{2};
                % Two subreference structures are needed: So (for Ny-by-Ny
                % polynomials A, C, D and F) and Si (for Ny-by-Nu
                % polynomial B)
                So = S;
                So.subs = {output_channels, output_channels};
                Si = S;
                Si.subs = {output_channels, input_channels};
                % Apply subreferencing to polynomials
                obj.A_ = subsref(obj.A_, So);
                obj.B_ = subsref(obj.B_, Si);
                obj.C_ = subsref(obj.C_, So);
                obj.D_ = subsref(obj.D_, So);
                obj.F_ = subsref(obj.F_, So);
                % Apply subreference to properties
                obj.NoiseVariance = obj.NoiseVariance(output_channels, output_channels);
                obj.InputName = obj.InputName(input_channels);
                obj.InputUnit = obj.InputUnit(input_channels);
                obj.InputDelay = obj.InputDelay(input_channels);
                obj.OutputName = obj.OutputName(output_channels);
                obj.OutputUnit = obj.OutputUnit(output_channels);
                obj.Covariance = [];
                % TODO: input and output groups
                varargout{1} = obj;
            else
                [varargout{1:nargout}] = builtin('subsref', obj, S);
            end
        end

        function sys = vertcat(sys1, sys2)
            sys = sys1;
            sys.A_ = blkdiag_(sys1.A_, sys2.A_);
            sys.B_ = vertcat(sys1.B_, sys2.B_);
            sys.C_ = blkdiag_(sys1.C_, sys2.C_);
            sys.D_ = blkdiag_(sys1.D_, sys2.D_);
            sys.F_ = blkdiag_(sys1.F_, sys2.F_);
            sys.NoiseVariance = blkdiag(sys1.NoiseVariance, sys2.NoiseVariance);
            sys.OutputName = [sys1.OutputName; sys2.OutputName];
            sys.OutputUnit = [sys1.OutputUnit; sys2.OutputUnit];
        end
    end
    
    methods (Access = 'private')
    
        function obj = updateFilt_(obj)
            % Get common ext. scheduling variable and timemap
            [obj.A_, obj.B_, obj.C_, obj.D_, obj.F_] = ...
                pidpoly.commonrho_(obj.A_, obj.B_, obj.C_, obj.D_, obj.F_);
            % Check dimensions
            sizesNy = [size(obj.A_), size(obj.C_), size(obj.D_), size(obj.F_)];
            if ~all(sizesNy == sizesNy(1))
                error('A, C, D and F should all have the same square size.');
            end
            if obj.Nu > 0 && (size(obj.B_, 1) ~= size(obj.A_, 1))
                error('B must have as many rows as the output size.');
            end
        end
    end
    
    methods (Access = 'protected')
        function sys = extractLocal_(obj, p)
            % EXTRACTLOCAL_ See LPVREP. Returns IDPOLY
            ALocal = freeze(obj.A, p);
            BLocal = freeze(obj.B, p);
            CLocal = freeze(obj.C, p, 'diag');
            DLocal = freeze(obj.D, p, 'diag');
            % If B is empty, F must be empty (idpoly constraint)
            if ~isempty(BLocal)
                FLocal = freeze(obj.F, p, 'F', obj.Nu);
            else
                FLocal = [];
            end
            sys = idpoly(ALocal, BLocal, CLocal, DLocal, FLocal, ...
                obj.NoiseVariance, obj.Ts);
        end
    end
    
end

function v = filt2vec_(filt)
    % FILT2VEC_ Convert metadata in cell-array to vector form
    % e.g. filt = {A.Free, B.Free, C.Free, D.Free, F.Free}
    nFilt = numel(filt);
    bigCell = cell(1, nFilt);
    for i=1:nFilt
        mat = filt{i};
        if isa(mat, 'pmatrix')
            mat = mat.matrices;
        end
        [n, ~, ~] = size(mat);
        bigCell{i} = reshape(mat, n, []);
    end
    v = reshape(cell2mat(bigCell), [], 1);
end

function B = makeFiltOrEmpty_(A, mustBeMonic, zeroisnonfree)
    % MAKEFILTOREMPTY_ Convert input to pidpoly or keep empty
    if isa(A, 'pidpoly')
        % If filter should be monic, ensure supplied value is monic
        if mustBeMonic && ~ismonic(A)
            error('Filter must be monic.');
        end
        B = A;
        return;
    end
    if isempty(A); B = []; return; end
    if iscell(A); B = pidpoly(A, [], [], [], mustBeMonic, zeroisnonfree); return; end
    if isa(A, 'pmatrix') || isnumeric(A)
        B = pidpoly({A}, [], [], [], mustBeMonic, zeroisnonfree);
        return;
    end
    error('Could not make pidpoly object.');
end


==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidpoly/lsim.m <==
function [y, t, e, yp, v] = lsim(sys, p, u, varargin)
%LSIM Simulating the lpvidpoly object
%
%   Will simulate the following LPVIDPOLY model
%
%   A(q,p(t))  y(t)  = [F(q,p(t)) \ B(q,p(t))] u(t) + [C(q,p(t)) \ D(q,p(t))] e(t)
%
%   where each polynomial is a summation in the pulse basis q^{-1}, e.g.,
%
%   A(q,p(t)) = sum( A{i} q^-i , i=1,..,na),
%
%   with A{i} a pmatrix, real matrix, or []. It is assumed that
%   A(.), C(.), D(.), and F(.) are monic polynomials. Type "help lpvidpoly"
%   for more information.
%
%   Syntax:
%   lsim(sys,p)
%   lsim(sys,p,u)
%   lsim(sys,p,u,t)
%   lsim(sys,p,u,t,e)
%   lsim(sys,p,u,t,e,'Property1',Value1,...,'PropertyN',ValueN)
%   y = lsim(___)
%   [y,t]        = lsim(___)
%   [y,t,e]      = lsim(___)
%   [y,t,e,yp]   = lsim(___)
%   [y,t,e,yp,v] = lsim(___)
%
%   lsim simulates the (time) response of continuous or discrete linear
%   parameter-varying systems to arbitrary inputs. When invoked without
%   left-hand arguments, lsim plots the response on the screen.
%
%   The input u is an array having as many rows as time samples (length(t))
%   and as many columns as system inputs.
%
%   The scheduling signal p is an array having as many rows as time samples
%   (length(t)) and as many columns as system scheduling dimension.
%
%   v and yp are not computed in case sys.A is not empty.
%
%   Property/value pairs
%
%       'p0': M0-by-np matrix, scalar or []. The M0 initial values
%           of p. M0 is the maximum negative time-shift (DT) or the
%           maximum derivative order (CT) of the time-map.
%           Default: 0
%       'pf': Mf-by-np matrix, scalar or []. The Mf final values of
%           p. Mf is the maximum positive time-shift (DT) or the
%           maximum derivative order (CT) of the time-map.
%           Default: 0
%       'y0': na-by-ny matrix, scalar or []. Default: 0
%       'u0': nb-by-nu matrix, scalar or []. Default: 0
%       'e0': nc-by-ny matrix, scalar or []. Default: 0
%

% TODO: 
% - Implement simulation of CT systems.
assert(isdt(sys), ...
    'LSIM is only supported for DT LPVIDPOLY objects');

lsimOpts = LPVcore.parselsimOpts(sys, p, u, varargin{:});
t = lsimOpts.t;
p0 = lsimOpts.p0;
pf = lsimOpts.pf;
u0 = lsimOpts.u0;
y0 = lsimOpts.y0;
e = lsimOpts.e;
e0 = lsimOpts.e0;

%% Algorithm
% The simulation of the following system:
%
%   A y = G u + H e = F \ B u + D \ C e
%
% ...is solved by calculating yd, ys:
%
%   A y = yp + v
%
% for which it holds that F yd = B ys, D v = C e
%
if sys.Nu > 0
    G = LPVcore.lpvio(sys.F.Mat, sys.B.Mat, sys.Ts);
    G.InputDelay = sys.InputDelay;
    yp = lsim(G, p, u, t, 'p0', p0, 'pf', pf, 'u0', u0, 'y0', zeros(sys.Nf, sys.Ny));
else
    yp = zeros(size(p, 1), sys.Ny);
end
H = LPVcore.lpvio(sys.D.Mat, sys.C.Mat, sys.Ts);

% TODO: yd0, ys0
[v, t] = lsim(H, p, e, t, 'p0', p0, 'pf', pf, 'u0', e0, 'y0', zeros(sys.Nd, sys.Ny));

% If A is not I, then we need to update y and yp
if numel(sys.A.Mat) > 1
    S = LPVcore.lpvio(sys.A.Mat, {eye(sys.Ny)}, sys.Ts);
    [y, t] = lsim(S, p, yp + v, t, 'p0', p0, 'pf', pf, 'y0', y0);
    % Update deterministic output of system
    [yp, t] = lsim(S, p, yp, t, 'p0', p0, 'pf', pf, 'y0', y0);
else
    y = yp + v;
end

if nargout == 0
    figure;
    plotlsim(sys, y, p, u, t);
end
    
end


==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidpoly/predict.m <==
function [yp, ydtilde] = predict(sys, data, K)
%PREDICT Do K-step ahead prediction for LPVIDPOLY systems.
%
%   Syntax:
%       yp = predict(sys, data, K)
%       [yp, ydtilde] = predict(sys, data, K)
%
%   Inputs:
%       sys: lpvidpoly model
%       data: lpviddata object or numeric matrix
%       K: prediction horizon (positive integer of Inf).
%
%   Outputs:
%       yp: lpviddata object if data is an lpviddata object. The OutputData
%           property then stores the predicted output. If data is a matrix,
%           then yp is also a matrix containing the predicted output.
%       ydtilde: noise-free output: F ydtilde = B u
%

if K ~= 1
    error("Only prediction horizon of 1 supported.");
end

ny = sys.Ny;
np = sys.Np;
nu = sys.Nu;

% Convert matrix data to lpviddata object
doReturnNumeric = false;
if isnumeric(data)
    doReturnNumeric = true;
    assert(size(data, 2) == ny + np + nu);
    data = lpviddata(data(:, 1:ny), ...
        data(:, ny+1:ny+np), ...
        data(:, ny+np+1:ny+np+nu));
end

% Extract data
y = data.OutputData;
p = data.SchedulingData;
u = data.InputData;

A = sys.A; B = sys.B; C = sys.C; D = sys.D; F = sys.F;

%
%  Starting point:
%   A y = (F\B) u + (D\C) e
% 
%  Write y as function of past values of y and e:
%         (D/C) * A y       = (D/C) (F\B) u + e
%                                   -------  
%   (1 + ((D/C) * A - 1)) y =         yd    + e
%
%   y = yd + (1 - (D/C) * A)y + e
%   y = yd + ys + e
%
%  Take mean to arrive at prediction:
%   yp = yd + ys
%
% Computational formula:
%   F yd = B u
%   C yp = D yd + (C - D) y

% yd (deterministic)
G = LPVcore.lpvio(F.Mat, B.Mat);
G.InputDelay = sys.InputDelay;
ydtilde = lsim(G, p, u);
if ~(iseye(C) && iseye(D))
    Hinv = LPVcore.lpvio(C.Mat, D.Mat);
    yd = lsim(Hinv, p, ydtilde);
else
    yd = ydtilde;
end

% ys (stochastic)
if ~(iseye(C) && iseye(D) && iseye(A))
    if iseye(D)
        Dtilde = A;
    elseif iseye(A)
        Dtilde = D;
    else
        error('Not yet supported');
        %Dtilde = D * A; % Support proper multiplication
    end
    Hinvtilde = LPVcore.lpvio(C.Mat, Dtilde.Mat);
    ys = y - lsim(Hinvtilde, p, y);
else
    ys = 0;
end

yp = yd + ys;

if ~doReturnNumeric
    data.OutputData = yp;
end

end



==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidpoly/private/regul_LS.m <==
function [Lambda, R, optionsRegul, fval] = regul_LS(~, Rd1, Rd2, Sigma, N, optionsRegul)
%REGUL_LS Finding the regularization parameter Lambda for the following
%   least-squares problem:
%
%       min_theta  || Ynt - Phit * theta ||^2 + Lambda || theta ||^2
%
%   using emprical Bayesian marginal likelihood regression.
%
%   [Lambda, R, optionsRegul] = regul_LS(~, Rd1, Rd2, Sigma_, N, optionsRegul)
%
%   
%   where 
%        Sigma_ = chol(Sigma,'lower');       % Sigma is noise variance
%
%               % Filtering data with inverse noise variance
%          Ynt  = Sigma_ \ Yn;   Ynt = Ynt(:);  
%          Phit = kron(Phi, Sigma_ \ eye(ny) );  
%
%            Rd = triu(qr([Phit Ynt]));
%
%           Rd1 = Rd(1:npar,1:npar);
%           Rd2 = Rd(1:npar,npar+1);
%   

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    npar = size(Rd1,1);
    Optim = ~strcmp(optionsRegul.Advanced.SearchMethod,'gn');
    
    if Optim
       % Note:  check if Optimization Toolbox license ios available before
       % using 'active-set',  'interior-point'.
       alg = {'trust-region-reflective','active-set', 'interior-point','sqp'};
       fminconoptions = optimset('GradObj','on','Hessian','on','Hessian','user-supplied',...
          'Algorithm',alg{1},'Display','off');  
      
       [alpha, fval] = idnlcidsh(@(alpha) localHypermarginal(alpha, Sigma, Rd1, Rd2, N, npar),1,[],[],[],[],1e-40,inf,[],fminconoptions);
      
    else
       [alpha, fval] = idGNMinimize(@(alpha) localHypermarginal(alpha, Sigma, Rd1, Rd2, N, npar), 1, 1e-40, inf);
    end
    
    Lambda = 1/alpha;   % Note that Lambda is 1/alpha
    R = eye(npar);      % Note that R = inv(L1*L1')
end






function [f, g, H] = localHypermarginal(alpha, L2, Rd1, Rd2, N, n)
%LOCALHYPERMARGINAL Evaluate the marginal likelihood of p(Y | alpha).
%


L = sqrt(alpha)*eye(n);

    % Compute second factoruzation
% [Qc, Rc] = qr([Rd1*L Rd2;eye(n),zeros(n,1)]);
Rc = triu(qr([Rd1*L,Rd2;eye(n),zeros(n,1)]));

R1 = Rc(1:n,1:n);

r = Rc(n+1,n+1);

    % Compute the function evaluation
% f = 2*N*det(L2) + log(det(R1)^2) + r^2;

% f = 2*N*det(L2) + log(prod(diag(R1))^2) + r^2;

f = 2*N*det(L2) + 2*sum(log(abs(diag(R1)))) + r^2;  % less troubles with inf


if nargout > 1 % gradient required

    Li = eye(size(L,1)) /L;
    R2 = Rc(1:n,end);
    
    X1 = Li'*Li - Li' / (R1'*R1) * Li;
    X2 = Li' / R1 * (R2 * R2') / (R1') * Li;
    
    g = trace( (X1-X2) );
    
    if nargout > 2 % Hessian required
        H = trace((X1*X2 - (X1-X2)*X1) );
    end

end


end



==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidpoly/uplus.m <==
function A = uplus(A)
% UPLUS   Unary plus for LPVIDPOLY objects.
%
% +A is the unary plus of A, which returns the original IOS system.
%
% See also: PLUS, UMINUS.

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidss/disp.m <==
function disp(obj)
% DISP Provide info on the lpvidss object
%

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

if isempty(obj)
    fprintf('Empty %s %s\n\n',lower(LPVcore.messageStr('LPVcore:timemap:DT')),lower(LPVcore.messageStr('LPVcore:lpvss:lpvss')));
    return;
end


A = obj.A;  isA = ~isempty(A) + ~isconst(A);
if isA ==0;      Astr = '         ';
elseif isA == 1; Astr = '  A  x(t)';
else;            Astr = 'A(p) x(t)';
end

B = obj.B;  isB = ~isempty(B) + ~isconst(B);

if isB ==0;      Bstr = '         ';
elseif isB == 1; Bstr = '  B  u(t)';
else;            Bstr = 'B(p) u(t)';
end

C = obj.C;  isC = ~isempty(C) + ~isconst(C);

if isC ==0;      Cstr = '         ';
elseif isC == 1; Cstr = '  C  x(t)';
else;            Cstr = 'C(p) x(t)';
end

D = obj.D;  isD = ~isempty(D) + ~isconst(D);

if isD ==0;      Dstr = '         ';
elseif isD == 1; Dstr = '  D  u(t)';
else;            Dstr = 'D(p) u(t)';
end

isInnov = obj.IsInnovationForm_;

if isInnov
    K = obj.K;  isK = ~isempty(K) + ~isconst(K);

    if isK ==0;      Kstr = '';
    elseif isK == 1; Kstr = '  K  e(t)'; 
    else;            Kstr = 'K(p) e(t)';
    end

else

    G = obj.G;  isG = ~isempty(G) + ~isconst(G);

    if isG ==0;     Gstr = '';
    elseif isG == 1
        Gstr = '  G  v(t)';
    else;           Gstr = 'G(p) v(t)';
    end
    
    H = obj.H;  isH = ~isempty(H) + ~isconst(H);

    if isH ==0;     Hstr = '';
    elseif isH == 1
        Hstr = '  H  e(t)';
    else;           Hstr = 'H(p) e(t)';
    end

end

Xstr = ' x(t+1) = ';
Ystr = '   y(t) = ';


if isA == 0 && isC == 0; Astr = ''; Cstr = ''; end
if isB == 0 && isD == 0; Bstr = ''; Dstr = ''; end
    


if isA ~=0 && isB ~= 0; Xplus = ' + ';
else;                   Xplus = '   ';  end

if isC ~=0 && isD ~= 0; Yplus = ' + ';
else;                   Yplus = '   ';  end


timeStr = LPVcore.messageStr('LPVcore:timemap:DT');
if isInnov
    fprintf('%s %s\n\n',[upper(timeStr(1)),timeStr(2:end)],lower(LPVcore.messageStr('LPVcore:lpvidss:lpvidssinnov')));
else
    fprintf('%s %s\n\n',[upper(timeStr(1)),timeStr(2:end)],lower(LPVcore.messageStr('LPVcore:lpvidss:lpvidssgen')));
end


if isInnov
    
    if (isA ~=0 || isB ~=0) && isK ~= 0; Xkplus = ' + ';
    else;                                Xkplus = '   ';  end
    
    
    if isA ~=0 || isB ~=0 || isK ~=0 
        fprintf( '\t%s%s%s%s%s%s\n\t%s%s%s%s + e(t)\n\n', Xstr, Astr, Xplus, Bstr, Xkplus, Kstr, Ystr, Cstr, Yplus, Dstr   );
    else
        fprintf( '\t%s%s%s%s + e(t)\n\n', Ystr, Cstr, Yplus, Dstr   );
    end
    
    fprintf('with\n\te(t) ~ N(0,NoiseVariance)\n\n');
    
else
    
	if (isA ~=0 || isB ~=0) && isG ~= 0; Xkplus = ' + ';
    else;                                Xkplus = '   ';  end
    
    if (isC ~=0 || isD ~=0) && isH ~= 0; Ykplus = ' + ';
    else;                                Ykplus = '   ';  end
    
    if (isA ~=0 || isB ~=0 || isG ~=0) && (isC ~=0 || isD ~=0 || isH ~=0)
        fprintf( '\t%s%s%s%s%s%s\n\t%s%s%s%s%s%s\n\n', Xstr, Astr, Xplus, Bstr, Xkplus, Gstr, Ystr, Cstr, Yplus, Dstr, Ykplus, Hstr );
    elseif isA ==0 && isB ==0 && isG ==0
        fprintf( '\nans=\n\t%s%s%s%s%s%s\n\n', Ystr, Cstr, Yplus, Dstr, Ykplus, Hstr );
    else
        fprintf( '\t%s%s%s%s%s%s\n\n', Xstr, Astr, Xplus, Bstr, Xkplus, Gstr );
    end
    
    fprintf('with\n\t[v(t);e(t)] ~ N(0,NoiseVariance)\n\n');
    
end


if obj.Ts == -1; TsStr = 'unspecified';
else;            TsStr = sprintf('%g %s',obj.Ts,obj.TimeUnit);                      end

fprintf('Sampling time: %s\n', TsStr);

fprintf('\nParameterization:\n');
if isD ~=0; fprintf('   Feedthrough: yes\n'); else; fprintf('   Feedthrough: no\n'); end
fprintf('   Number of free coefficients: %d\n',nparams(obj));
fprintf('\nStatus:\n%s\n',obj.Report.Status);

end



==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidss/isempty.m <==
function bool = isempty(obj)
%ISEMPTY Validates if the linear parameter-varying state-space
%representation with noise model is empty.
%
%   bool = isempty(obj)
%
% See also: LPVIDSS, LPVIDSS/SIZE, LPVIDSS/NDIMS.
%

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    if obj.Ny == 0 && obj.Nu == 0 && obj.Nx == 0
        bool = true;
    else
        bool = false;
    end
end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidss/lpvidss.m <==
classdef lpvidss < LPVcore.lpvrep & LPVcore.lpvidsys
    %LPVIDSS State-space LPV model with identifiable parameters
    %
    %   The LPVIDSS class represents a linear parameter-varying state-space
    %   representation in the innovation form:
    %
    %       dx(t)/dt = A(rho(t)) x(t) + B(rho(t)) u(t) + K(rho(t)) e(t),
    %         y(t)   = C(rho(t)) x(t) + D(rho(t)) u(t) + e(t),
    %
    %    or the state-space form with general noise model:
    %
    %       dx(t)/dt = A(rho(t)) x(t) + B(rho(t)) u(t) + G(rho(t)) v(t),
    %         y(t)   = C(rho(t)) x(t) + D(rho(t)) u(t) + H(rho(t)) e(t),
    %
    %   where the white noise processes are normally distributed, i.e.,
    %
    %    e(t) ~ N(0,NoiseVariance)   or    [v(t);e(t)]  ~ N(0,NoiseVariance).
    %
    %
    %   Syntax:
    %    sys = LPVcore.lpvidss(A,B,C)
    %    sys = LPVcore.lpvidss(A,B,C,D)
    %    sys = LPVcore.lpvidss(A,B,C,D,'general',G,H)
    %    sys = LPVcore.lpvidss(A,B,C,D,'general',G,H,NoiseVariance)
    %    sys = LPVcore.lpvidss(A,B,C,D,'general',G,H,NoiseVariance,Ts)
    %    sys = LPVcore.lpvidss(A,B,C,D,'general',G,H,NoiseVariance,Ts,'Property1',Value1,...,'PropertyN',ValueN)
    %    sys = LPVcore.lpvidss(A,B,C,D,'innovation',K)
    %    sys = LPVcore.lpvidss(A,B,C,D,'innovation',K, [], NoiseVariance)
    %    sys = LPVcore.lpvidss(A,B,C,D,'innovation',K, [], NoiseVariance,Ts)
    %    sys = LPVcore.lpvidss(A,B,C,D,'innovation',K, [], NoiseVariance,Ts,'Property1',Value1,...,'PropertyN',ValueN)
    %
    %
    %   A is a matrix/pmatrix. A needs to be square with dimension nx-by-nx
    %     where nx is the state dimension. Default: []. 
    %   B is a matrix/pmatrix. B is of dimension nx-by-nu where nu is the input
    %     dimension and nx is the state dimension. Default: [].
    %   C is a matrix/pmatrix. C is of dimension ny-by-nx where ny is the
    %     output dimension and nx is the state dimension. Default: [].
    %   D is a matrix/pmatrix. D is of dimension ny-by-nu where nu is the input
    %     dimension and ny is the output dimension. Default: [].
    %   K is a matrix/pmatrix. K is of dimension nx-by-ny where ny is the
    %     output dimension and nx is the state dimension. Default: [].
    %   G is a matrix/pmatrix. G needs to be square with dimension nx-by-nx
    %     where nx is the state dimension. Default: []. 
    %   H is a matrix/pmatrix. H needs to be square with dimension ny-by-ny
    %     where ny is the output dimension. Default: []. 
    %   NoiseVariance is a positive definite matrix. For the innovation model,
    %     the NoiseVariance is of dimension ny-by-ny where ny is the output
    %     dimension. For the general noise model, the NoiseVariance is of
    %     dimension (nx+ny)-by-(nx+ny) where ny is the output dimension and nx
    %     is the state dimension. Default: 1.
    %   Ts is the sampling time. For continuous-time models, Ts = 0. For
    %     discrete-time models, Ts is a positive scalar representing the
    %     sampling period (unknown sampling time Ts = -1).
    %
    %   See also LPVREP, LPVCORE.LPVSS, LPVIO, LPVIDPOLY, PMATRIX, TIMEMAP.
    
    properties
        % Scalar or Ny-by-Ny matrix. Default: eye(Ny)
        NoiseVariance
        % Parameter covariance matrix
        Covariance
        % Mode type ('SS')
        Type
    end
    
    properties (Dependent)
        A               % pmatrix
        B               % pmatrix
        C               % pmatrix
        D               % pmatrix
        K               % innovation form only, pmatrix
        G               % pmatrix
        H               % pmatrix
        Structure       % Information on model structure
        Nx              % int, number of states
        X0              % initial state
    end
    
    properties (Access = private)
        A_ = []
        B_ = []
        C_ = []
        D_ = []
        K_ = []
        G_ = []
        H_ = []
        X0_ = []
        IsInnovationForm_   % logical indicating general (false) or innovation form (true)
    end
    
    methods
        function obj = lpvidss(varargin)
            %LPVIDSS Construct an instance of this class
            %
            %   See class description.
            %
            isValidMatrix = @(x) isa(x, 'pmatrix') || isnumeric(x);
            
            p = inputParser();
            p.KeepUnmatched = true;
            addOptional(p, 'A', [], @(x) isValidMatrix(x));
            addOptional(p, 'B', [], @(x) isValidMatrix(x));
            addOptional(p, 'C', [], @(x) isValidMatrix(x));
            addOptional(p, 'D', [], @(x) isValidMatrix(x));
            addOptional(p, 'form', 'general', ...
                @(x) any(strcmpi(x, {'general', 'innovation'})));
            addOptional(p, 'G', [], @(x) isValidMatrix(x));  % K for innovation form
            addOptional(p, 'H', [], @(x) isValidMatrix(x));
            addOptional(p, 'NoiseVariance', 1, @(x) isnumeric(x) || isempty(x));
            addOptional(p, 'Ts', -1, @(x) isnumeric(x) && (isscalar(x) || isempty(x)));
            parse(p, varargin{:});
            
            A = p.Results.A;
            B = p.Results.B;
            C = p.Results.C;
            D = p.Results.D;
            G = p.Results.G;  % K for innovation form
            K = G;
            H = p.Results.H;
            obj.IsInnovationForm_ = strcmp(p.Results.form, 'innovation');
            if obj.IsInnovationForm_
                nx = max([size(A, 1), size(K, 1)]);
                nu = max([size(B, 2), size(D, 2)]);
                ny = max([size(C, 1), size(D, 1), size(K, 2)]);
                H = eye(ny);
            else
                nx = max([size(A, 1), size(G, 1)]);
                nu = max([size(B, 2), size(D, 2)]);
                ny = max([size(C, 1), size(D, 1), size(H, 1)]);
            end
            % Populate empty entries
            if isempty(A); A = zeros(nx); end
            if isempty(B); B = zeros(nx, nu); end
            if isempty(C); C = zeros(ny, nx); end
            if isempty(D); D = zeros(ny, nu); end
            if obj.IsInnovationForm_
                if isempty(G); G = zeros(nx, ny); end
            else
                if isempty(G); G = zeros(nx); end
                if isempty(H); H = zeros(ny); end
            end
            % Verify sizes
            if ~isequal(size(A, 1), size(A, 2), size(B, 1), size(G, 1), size(C, 2))
                error('Nr. of rows of ''A'', ''B'', ''G'', ''K'' and nr. of columns of ''C'' must be equal');
            end
            if ~isequal(size(B, 2), size(D, 2))
                error('Nr. or columns of ''B'', ''D'' must match');
            end
            if ~isequal(size(C, 1), size(D, 1))
                error('Nr. of rows of ''C'' and ''D'' must match');
            end
            if obj.IsInnovationForm_
                if ~isequal(size(G, 2), size(C, 1))
                    error('Nr. of rows of ''C'' must match nr. of columns of ''K''');
                end
            else
                if ~isequal(size(G, 2), size(A, 1))
                    error('Nr. of columns of ''G'' must match state dimension');
                end
                if ~isequal(size(H, 1), size(H, 2), size(C, 1))
                    error('Nr. of rows/columns of ''H'' must match output dimension');
                end
            end

            Ts = p.Results.Ts;
            if isempty(Ts); Ts = -1; end
            
            % Convert to idpmatrix
            if isnumeric(A)
                A = double2idpmatrix(A);
            else
                A = idpmatrix(A);
            end
            if isnumeric(B)
                B = double2idpmatrix(B);
            else
                B = idpmatrix(B);
            end
            if isnumeric(C)
                C = double2idpmatrix(C);
            else
                C = idpmatrix(C);
            end
            if isnumeric(D)
                D = double2idpmatrix(D);
            else
                D = idpmatrix(D);
            end
            if isnumeric(G)
                G = double2idpmatrix(G);
            else
                G = idpmatrix(G);
            end
            if isnumeric(H)
                H = double2idpmatrix(H);
            else
                H = idpmatrix(H);
            end
            if obj.IsInnovationForm_
                H.Free = false;
            end
            
            [obj.A_, obj.B_, obj.C_, obj.D_, obj.G_, obj.H_] = ...
                idpmatrix.commonrho_(A, B, C, D, G, H);
            
            % Set NoiseVariance and convert to matrix if needed
            NoiseVariance = p.Results.NoiseVariance;
            if isempty(NoiseVariance); NoiseVariance = 1; end
            if isscalar(NoiseVariance)
                NoiseVariance = eye(obj.Ny) * NoiseVariance; 
            end
            obj.NoiseVariance = NoiseVariance;
            obj = parsePropertyValuePairs(obj, p.Unmatched);
            
            % Check sampling time
            if strcmp(obj.SchedulingTimeMap.Domain, 'ct') && Ts > 0
                error('Ts must be 0 for CT model.');
            elseif strcmp(obj.SchedulingTimeMap.Domain, 'dt') && Ts == 0
                error('Ts cannot be 0 for DT model.');
            end
            obj.Ts = Ts;
            
            % Initial state defaults to 0
            obj.X0 = zeros(obj.Nx, 1);
        end
        
        function val = nparams(obj, f)
            % NPARAMS Number of model parameters.
            %
            %   Syntax:
            %       np = nparams(sys)
            %       np = nparams(sys, 'free')
            %
            %   Inputs:
            %       sys: lpvidpoly object
            %       'free': returns number of free model parameters
            %
            %   Ouputs:
            %       np: number of (free) model parameters. Note that the
            %       leading coefficients of A, D and F are not counted as
            %       model parameters.
            %
            if nargin <= 1
                f = 'all';
            end
            val = nparams(obj.A_, f);
            val = val + nparams(obj.B_, f);
            val = val + nparams(obj.C_, f);
            val = val + nparams(obj.D_, f);
            val = val + nparams(obj.G_, f);
            val = val + nparams(obj.H_, f);
        end
        
        function val = isfree(obj)
            % ISFREE Returns logical vector indicating which parameters are optimizable.
            val = [obj.A_.Free(:); obj.B_.Free(:); obj.C_.Free(:); ...
                obj.D_.Free(:); obj.G_.Free(:); obj.H_.Free(:)];
        end
        
        function [min, max] = getpMinMax(obj)
            % GETPMINMAX Min. and max. values of parameters in vector form
            %
            %   Syntax:
            %       [min, max] = getpMinMax(obj)
            %
            %   Outputs:
            %       min: nparams-by-1 vector of min. values
            %       max: nparams-by-1 vector of max. values
            %
            min = filt2vec_([obj.A.MinNoMonic, obj.B.Min, obj.C.MinNoMonic, ...
                obj.D.MinNoMonic, obj.F.MinNoMonic]);
            max = filt2vec_([obj.A.MaxNoMonic, obj.B.Max, obj.C.MaxNoMonic, ...
                obj.D.MaxNoMonic, obj.F.MaxNoMonic]);
        end
        
        function pvec = getpvec(obj, varargin)
            % GETPVEC Values of parameters in vector form
            %
            %   Syntax:
            %       pvec = getpvec(sys)
            %       pvec = getpvec(sys, 'free')
            %
            %   Inputs:
            %       sys: lpvidss object
            %       'free': whether to only return data for the free
            %           parameters of sys.
            %
            %   Outputs:
            %       pvec: values of the parameters of sys.
            %
            pvecA = getpvec(obj.A_, varargin{:});
            pvecB = getpvec(obj.B_, varargin{:});
            pvecC = getpvec(obj.C_, varargin{:});
            pvecD = getpvec(obj.D_, varargin{:});
            pvecG = getpvec(obj.G_, varargin{:});
            pvecH = getpvec(obj.H_, varargin{:});
            pvec = [pvecA; pvecB; pvecC; pvecD; pvecG; pvecH];
        end

        function obj = setpvec(obj, p)
            assert(numel(p) == nparams(obj, 'free'), ...
                'Parameter vector must have same number of elements as free parameters');
            [obj.A_, p] = setpvec(obj.A_, p);
            [obj.B_, p] = setpvec(obj.B_, p);
            [obj.C_, p] = setpvec(obj.C_, p);
            [obj.D_, p] = setpvec(obj.D_, p);
            [obj.G_, p] = setpvec(obj.G_, p);
            obj.H_ = setpvec(obj.H_, p);
        end
        
        function obj = applydeltap(obj, delta)
            % APPLYDELTAP Update values of free parameters in vector form
            %
            %   Syntax:
            %       obj = getpvec(obj, delta)
            %
            %   Inputs:
            %       delta: nparams(obj, 'free')-by-1 vector of delta values
            %       that are added to the current value of the free
            %       parameter.
            %
            
            % Input validation
            if numel(delta) < nparams(obj, 'free')
                error('Too few parameters were provided to update values.');
            end
            
            % Loop through filter elements
            [obj.A_, delta] = applydeltap(obj.A_, delta);
            [obj.B_, delta] = applydeltap(obj.B_, delta);
            [obj.C_, delta] = applydeltap(obj.C_, delta);
            [obj.D_, delta] = applydeltap(obj.D_, delta);
            [obj.G_, delta] = applydeltap(obj.G_, delta);
            obj.X0 = obj.X0 + delta;
        end
        
        function val = get.A(obj); val = obj.A_; end
        function val = get.B(obj); val = obj.B_; end
        function val = get.C(obj); val = obj.C_; end
        function val = get.D(obj); val = obj.D_; end
        function val = get.G(obj)
            assert(~obj.IsInnovationForm_, ...
                'G is not available for innovation form LPVIDSS models.');
            val = obj.G_;
        end
        function val = get.H(obj)
            assert(~obj.IsInnovationForm_, ...
                'H is not available for innovation form LPVIDSS models.');
            val = obj.H_;
        end
        function val = get.X0(obj); val = obj.X0_; end
        
        function val = get.K(obj)
            if ~obj.IsInnovationForm_
                warning('Use G for general form LPVIDSS models.');
            end
            val = obj.G_;
        end
        
        function obj = set.A(obj, A)
            obj.A_ = idpmatrix(A);
        end
        
        function obj = set.B(obj, B)
            obj.B_ = idpmatrix(B);
        end
        
        function obj = set.C(obj, C)
            obj.C_ = idpmatrix(C);
        end
        
        function obj = set.D(obj, D)
            obj.D_ = idpmatrix(D);
        end
        
        function obj = set.K(obj, K)
            if ~obj.IsInnovationForm_
                warning('Use G for general form LPVIDSS models.');
            end
            obj.G_ = idpmatrix(K);
        end
        
        function obj = set.G(obj, G)
            assert(~obj.IsInnovationForm_, ...
                'G is not available for innovation form LPVIDSS models.');
            obj.G_ = idpmatrix(G);
        end
        
        function obj = set.H(obj, H)
            assert(~obj.IsInnovationForm_, ...
                'H is not available for innovation form LPVIDSS models.');
            obj.H_ = idpmatrix(H);
        end
        
        function obj = set.X0(obj, val)
            assert(isnumeric(val) && numel(val) == obj.Nx, ...
                'X0 must be vector with same number of elements as state dimension.');
            assert(size(val, 1) == 1 || size(val, 2) == 1, ...
                'X0 must be a vector.');
            if size(val, 2) > size(val, 1)
                val = val';
            end
            obj.X0_ = val;
        end

        function obj = setSchedulingTimeMap(obj, value)
            obj.A.timemap = value;
            obj.B.timemap = value;
            obj.C.timemap = value;
            obj.D.timemap = value;
            if obj.IsInnovationForm_
                obj.K.timemap = value;
            else
                obj.G.timemap = value;
                obj.H.timemap = value;
            end
        end

        function val = getSchedulingTimeMap(obj)
            val = obj.A.timemap;
        end
        
        function val = getNu(obj); val = size(obj.B_, 2); end
        function val = getNy(obj); val = size(obj.C_, 1); end
        function val = get.Nx(obj); val = size(obj.A_, 1); end
        
        function val = get.Type(~); val = 'SS'; end
        
        function val = get.Structure(obj)
            val.A = obj.A_;
            val.B = obj.B_;
            val.C = obj.C_;
            val.D = obj.D_;
            if obj.IsInnovationForm_
                val.K = obj.G_;
            else
                val.G = obj.G_;
                val.H = obj.H_;
            end
            % TODO: add StateName and StateUnit
        end
        
        function val = order(obj)
            % ORDER Return dimension of the state
            val = obj.Nx;
        end
    end
    
    methods (Hidden)
        function sys_equiv = equivlpvss_(obj)
            a = obj.A_;
            b = obj.B_;
            c = obj.C_;
            d = obj.D_;
            g = obj.G_;
            h = obj.H_;
            if isequal(obj.typeNoiseModel, 'general')
                sys_equiv = LPVcore.lpvss(a, [b, g, zeros(obj.Nx, obj.Ny)], ...
                    c, [d, zeros(obj.Ny, obj.Nx), h], obj.Ts);
            else
                sys_equiv = LPVcore.lpvss(a, [b, g], c, [d, h], obj.Ts);
            end
        end
    end
    
    methods (Access = 'private')
    
        function obj = updateFilt_(obj)
            % Get common ext. scheduling parameter and timemap
            [obj.A_, obj.B_, obj.C_, obj.D_, obj.F_] = ...
                pidpoly.commonrho_(obj.A_, obj.B_, obj.C_, obj.D_, obj.F_);
            % Check dimensions
            sizesNy = [size(obj.A_), size(obj.C_), size(obj.D_), size(obj.F_)];
            if ~all(sizesNy == sizesNy(1))
                error('A, C, D and F should all have the same square size.');
            end
            if obj.Nu > 0 && (size(obj.B_, 1) ~= size(obj.A_, 1))
                error('B must have as many rows as the output size.');
            end
        end
    end
    
    methods (Hidden, Access = 'protected')
        function sys = extractLocal_(obj, p)
            % EXTRACTLOCAL_ See LPVREP. Returns IDSS
            assert(obj.IsInnovationForm_, ...
                'Local model extraction is only supported for innovation form.');
            ALocal = freeze(obj.A, p);
            BLocal = freeze(obj.B, p);
            CLocal = freeze(obj.C, p);
            DLocal = freeze(obj.D, p);
            KLocal = freeze(obj.K, p);
            sys = idss(ALocal, BLocal, CLocal, DLocal, KLocal, ...
                'NoiseVariance', obj.NoiseVariance, ...
                'Ts', obj.Ts);
        end
    end
    
end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidss/lpvssest_.m <==
function [sysest, x0] = lpvssest_(sysest, data, options)
%LPVSSEST_ Estimating an LPV-SS model from data    
%
%   sys = lpvssest_(data, init_est)
%      estimates an LPV-SS model from data using the input-scheduling-ouput
%      data DATA.
%
%   DATA is the time-domain estimation data captured in an LPVIDDATA
%      object. Type "help lpviddata" for more information.
%   INIT_EST is an initial LPV-SS model. This can either be an 
%      LPVCORE.LPVSS or LPVIDSS object.
%
%   sys = lpvssest_(data, init_est, options)
%   [sys, x0] = lpvssest_(__)
%
%   OPTIONS specifies the options of the estimation methodology. Use the
%      "lpvssestOptions" command to configure OPTIONS.
%
%   x0 is the estimated initial state.
%
%
% See also PMATRIX, LPVSSESTOPTIONS

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

% TODO: 
% - LPVSSEST_ cannot handle nonfree parameters yet.
% - Implement InputDelay
% - Estimate covariance on the parameters

    %% Input validation
    
    narginchk(2,3);
    
    if sysest.Ts == 0
        LPVcore.error('LPVcore:general:InvalidInputArgument','first','discrete-time LPV SS representation','lpvidss/lpvssest_');
    end
    
    if isempty(sysest); x0 = []; return; end
    
    if ~isa(data, 'lpviddata')
        LPVcore.error('LPVcore:general:InvalidInputArgument','second','lpviddata object','lpvidss/lpvssest_');
    end
    
	[~,ny,np,nu] = size(data);

    if ~isequal(size(sysest),[ny nu]) || np ~= sysest.SchedulingDimension
        LPVcore.error('LPVcore:general:InvalidInput','Data and model object should have equivalent input, scheduling, and output dimension','lpvidss/lpvssest_');
    end
    
    if ny == 0
        LPVcore.error('LPVcore:general:InvalidInput','There is no output defined and, therefore, minimizing w.r.t. the output is not possible.','lpvidss/lpvssest_');
    end
    
    
    if nargin > 2
        if ~isa(options, 'lpvssestOptions')
            LPVcore.error('LPVcore:general:InvalidInputArgument','third','lpvssestOptions object','lpvidss/lpvssest_');
        end
    else
        options = lpvssestOptions;
    end

    
    if strcmp(options.SearchMethod,'em') && strcmp(typeNoiseModel(sysest),'innovation') && ~isempty(sysest.K)
        LPVcore.error('LPVcore:general:InvalidInputArgument','first','lpvidss object with general noise model','lpvidss/lpvssest_');
	elseif ~strcmp(options.SearchMethod,'em') && strcmp(typeNoiseModel(sysest),'general')
        LPVcore.error('LPVcore:general:InvalidInputArgument','first','lpvidss object with innovation noise model','lpvidss/lpvssest_');
    end
    
    
    if strcmp(typeNoiseModel(sysest),'general') && (ispmatrix(sysest.G) || ispmatrix(sysest.H))
        LPVcore.error('LPVcore:general:InvalidInputArgument','first','lpvidss object with parameter independent general noise model','lpvidss/lpvssest_');
    end
    
    
    if (isempty(sysest.A) && isempty(sysest.B) && isempty(sysest.K)) || isempty(sysest.C)
        LPVcore.error('LPVcore:general:InvalidInput','The initial LPV-SS model has either no state dynamics or the state is not observed in the output (C is empty).','lpvidss/lpvssest_');
    end
    

    %% Pre-processing: Remove trend
    data = rmOffset(data, options.OutputOffset,...
                       options.SchedulingOffset, options.InputOffset);
                
                   
	%% Estimation
    
    switch options.SearchMethod
        
        case {'fmincon','lsqnonlin'}
            
            sysest = lpvssest_min_matlab(sysest, data, options);
            
        case 'em'
            
            sysest = lpvssest_em(sysest, data, options);   
            
        otherwise % egn
            
            sysest = lpvssest_egn_(sysest, data, options);      
    end    
    
    
    x0 = sysest.X0;

    %% Post-Processing: add information from data set to model
    
    if ~isempty(data.InputName);      sysest.InputName      = data.InputName; end
    if ~isempty(data.InputName);      sysest.InputUnit      = data.InputUnit; end
    if ~isempty(data.SchedulingName); sysest.SchedulingName = data.SchedulingName; end
    if ~isempty(data.SchedulingUnit); sysest.SchedulingUnit = data.SchedulingUnit; end
    if ~isempty(data.OutputName);     sysest.OutputName     = data.OutputName; end
    if ~isempty(data.OutputName);     sysest.OutputUnit     = data.OutputUnit; end
    
    sysest.Ts = data.Ts;
    sysest.TimeUnit = data.TimeUnit;

    %% Post-Processing: add results report
    [~, predictionFit] = compare(data, sysest, 1);
    [~, simulationFit] = compare(data, sysest, Inf);

    sysest.Report = struct(...
        'Status', 'Estimated using LPVSSEEST', ...
        'Method', 'LPVSSEST', ...
        'Fit', struct('PredictionFit', predictionFit, ...
            'SimulationFit', simulationFit), ...
        'OptionsUsed', options, ...
        'DataUsed', data);

end

%-------------------- LOCAL FUNCTIONS -------------------------------

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function sysest = lpvssest_min_matlab(sysest, data, options, DispWind)


    Disp = ~strcmpi(options.Display,'off');

        % Collect all essential information
    [sys, theta0] = LPVcore.numerics.lpvidss2struct(sysest,options);


    % Pre-compute the extended scheduling signal rho(t)
    if ~isempty(sysest.Structure_.SchedulingTimeMap)
        rho = createRho(sysest.Structure_.SchedulingTimeMap, data.SchedulingData); %, pinit, pterm);
    else
        rho = [];
    end


    W = options.OutputWeight;
    if isempty(W);  W = eye(sysest.IOSize(1));
    else
        LPVcore.error('LPVcore:general:InvalidOption','OutputWeight','lpvssestOptions','empty matrix for enhanced gauss newton method', 'lpvidss/lpvssest_');
    end

    
    if strcmpi(options.SearchMethod,'fmincon')
        
        if Disp && DispWind.ActiveJavaWindow
            idDisplayEstimationInfo('Progress',{' ',LPVcore.messageStr('LPVcore:lpvidss:tabHearderFmincon1'),LPVcore.messageStr('LPVcore:lpvidss:tabHearderFmincon2')},DispWind);
            options.SearchOptions.OutputFcn = {@(x,o,s)localOutFunFmincon(x,o,s,DispWind)};    % Display everything in the window
        end
        options.SearchOptions.Display = 'off';
        
        theta = fmincon(@(x) LPVcore.numerics.lpvssest_fmincon(x, data.InputData, rho, data.OutputData, W, sys), ...
                     theta0,[],[],[],[],[],[],[],options.SearchOptions);
        
    else
        
        if Disp && DispWind.ActiveJavaWindow
            idDisplayEstimationInfo('Progress',{' ',LPVcore.messageStr('LPVcore:lpvidss:tabHearderLsqnonlin1'),LPVcore.messageStr('LPVcore:lpvidss:tabHearderLsqnonlin2')},DispWind);
            options.SearchOptions.OutputFcn = {@(x,o,s)localOutFunLsqnonlin(x,o,s,DispWind)};    % Display everything in the window
        end 
        options.SearchOptions.Display = 'off';
        
        theta = lsqnonlin(@(x) LPVcore.numerics.lpvssest_lsqnonlin(x, data.InputData, rho, data.OutputData, W, sys), ...
                    theta0,[],[],options.SearchOptions);
                
    end
    
    %% Post-processing: Save data in the lpvidss object
    
	sys = LPVcore.numerics.theta2sys(theta,sys);
        
    if sys.isA == 2
        for i = 1:sys.npsiA
           sysest.Structure_.A.Parameter(i).Value = sys.A.Matrices(:,:,i); 
        end
    elseif sys.isA == 1
        sysest.Structure_.A.Parameter.Value = sys.A; 
    end
    
    if sys.isB == 2
        for i = 1:sys.npsiB
           sysest.Structure_.B.Parameter(i).Value = sys.B.Matrices(:,:,i); 
        end
    elseif sys.isB == 1
        sysest.Structure_.B.Parameter.Value = sys.B; 
    end
    
    if sys.isC == 2
        for i = 1:sys.npsiC
           sysest.Structure_.C.Parameter(i).Value = sys.C.Matrices(:,:,i); 
        end
    elseif sys.isC == 1
        sysest.Structure_.C.Parameter.Value = sys.C; 
    end
    
    if sys.isD == 2
        for i = 1:sys.npsiD
           sysest.Structure_.D.Parameter(i).Value = sys.D.Matrices(:,:,i); 
        end
    elseif sys.isD == 1
        sysest.Structure_.D.Parameter.Value = sys.D; 
    end
    
    if sys.isK == 2
        for i = 1:sys.npsiK
           sysest.Structure_.K.Parameter(i).Value = sys.K.Matrices(:,:,i); 
        end
    elseif sys.isK == 1
        sysest.Structure_.K.Parameter.Value = sys.K; 
    end

    if strcmpi(options.InitialState,'estimate')
        sysest.Structure_.X0 = sys.x0;
    end
    
    
	%% Post-processing: create results report.
    
    yh = LPVcore.numerics.lpvssest_predict(data.InputData, rho, data.OutputData, sys);
    
    eh = (data.OutputData-yh);
    N = size(data,1);
    
    sysest.NoiseVariance = eh'*eh/(N-1);

    if Disp && DispWind.ActiveJavaWindow
        idpack.EstimProgress.displayResults(DispWind, sysest.Report);
        DispWind.STOP = true;
    end
    
end



function stop = localOutFunFmincon(~,optimValues,state, DispWind)
     stop = false;
     
     if strcmpi(state,'iter')
        if DispWind.ActiveJavaWindow
            idDisplayEstimationInfo('Progress', sprintf(' %5d   %7d    %1.4e     %1.4e     %1.4e     %1.4e', ...
                        optimValues.iteration, optimValues.funccount, optimValues.fval, optimValues.constrviolation, optimValues.firstorderopt, optimValues.trustregionradius), DispWind);
        end
        drawnow % Else will the stop function not work
     end
     
     if DispWind.STOP == true
         stop = true;
     end
end 

function stop = localOutFunLsqnonlin(~,optimValues,state, DispWind)
     stop = false;
     
     if strcmpi(state,'iter')
        if DispWind.ActiveJavaWindow
            idDisplayEstimationInfo('Progress', sprintf(' %5d   %7d    %1.4e     %1.4e     %1.4e     %1.4e', ...
                        optimValues.iteration, optimValues.funccount, optimValues.resnorm, optimValues.firstorderopt, optimValues.stepsize), DispWind);
        end
        drawnow % Else will the stop function not work
     end
     
     if DispWind.STOP == true
         stop = true;
     end
end 


==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidss/lpvssest_egn_.m <==
function sys = lpvssest_egn_(sys, data, options)
%EGN Enhanced Gauss-Newton based search of DDLC parameterized LPV-SS identification [1]
%
%   [1] Towards efficient identification of linear parameter-varying
%   state-space models (Cox, P. B. 2018)
%
%   Name-Value pairs:
%       'LambdaMin'
%       'Beta1': step size. Default: 1
%       'MaxIterations': maximum number of gradient iterations. Default:
%       100
%       'FunctionTolerance': termination tolerance on the loss function
%       that is minimized, specified as a positive scalar. Default: 1E-5.
%       'StepTolerance': termination tolerance on the estimated parameter
%       values, specified as a positive scalar. Default: 1E-6.
%       'Display': whether to plot identification progress in a window.
%           Accepted values: 'on' or 'off'.
%

if nargin <= 2
    options = lpvssestOptions;
end
beta1 = options.SearchOptions.beta;
gamma = options.SearchOptions.gamma;
lambda_min = options.SearchOptions.lambdaMIN;
alpha_min = options.SearchOptions.alphaMIN;
v = options.SearchOptions.nu;
epsilon = options.SearchOptions.epsilon;
maxIter = options.SearchOptions.maxIter;

lambda = 0;
k = 0;

assert(strcmpi(typeNoiseModel(sys), 'innovation'), ...
    'Only innovation form LPVIDSS models are supported.');
nx = sys.Nx;
nu = sys.Nu;
ny = sys.Ny;
ts = sys.Ts;
u = data.u;
y = data.y;
p = data.p;
N = size(p, 1);

doTerminate = false;

h = progressgui(sys, data, options);

while ~doTerminate
    k = k + 1;
    yp = predict(sys, data, 1);
    e = y - yp;  % (7.5)
    %
    %   Parameter vector theta is split into components:
    %
    %       theta = [thetaA; thetaB; thetaC; thetaD; thetaK; thetaX0]
    %
    %   Each element of theta corresponds to one column in the Jacbian matrix J.
    %   J can also be split into components related to the matrices and init.
    %   state:
    %
    %       J = [JA, JB, JC, JD, JK, JX0]
    %
    %   Each row in J represents a timestep with the value of de / dtheta:
    %
    %       de / dtheta = - [ dyhat_1 / dtheta; ...; dyhat_N / dtheta]
    %
    %   dyhat can be calculated using the following LPV-SS model:
    %
    %       dxhat / dtheta[k+1] = [ A - K * C ] * dxhat / dtheta ...
    %           + [ d(A - K * C)/dtheta, d(B - K * D)/dtheta, dK/dtheta] *
    %               [xhat; u; y]
    %
    %       yhat[k+1] = C dxhat / dtheta + [ dC / dtheta, dD/dtheta, 0 ] * 
    %               [xhat; u; y]
    %
    %   which simplifies for each component in theta.
    %

    % A and C matrices do not depend on partial derivatives w.r.t. theta
    A = (sys.A - sys.K * sys.C);
    C = sys.C;

    %% First, we calculate xhat (7.3a)
    Axhat = A;
    Bxhat = [sys.B - sys.K * sys.D, sys.K];
    sysxhat = LPVcore.lpvss(Axhat, Bxhat, eye(nx), zeros(nx, nu + ny), ts);
    xhat = lsim(sysxhat, p, [u, y]);

    %% thetaA
    der = parder(sys.Structure.A);
    n = nparams(sys.Structure.A, 'free');
    JA = NaN(N, n);
    for i=1:n
        B = der{i};
        D = [];
        syss = LPVcore.lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, xhat)';
        JA(:, i) = -yhat(:)';
    end

    %% thetaB
    der = parder(sys.Structure.B);
    n = nparams(sys.Structure.B, 'free');
    JB = NaN(N, n);
    for i=1:n
        B = der{i};
        D = [];
        syss = LPVcore.lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, u)';
        JB(:, i) = -yhat(:)';
    end

    %% thetaC
    der = parder(sys.Structure.C);
    n = nparams(sys.Structure.C, 'free');
    JC = NaN(N, n);
    for i=1:n
        B = -sys.K * der{i};
        D = der{i};
        syss = LPVcore.lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, xhat)';
        JC(:, i) = -yhat(:)';
    end

    %% thetaD
    der = parder(sys.Structure.D);
    n = nparams(sys.Structure.D, 'free');
    JD = NaN(N, n);
    for i=1:n
        B = -sys.K * der{i};
        D = der{i};
        syss = LPVcore.lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, u)';
        JD(:, i) = -yhat(:)';
    end

    %% thetaK
    der = parder(sys.Structure.K);
    n = nparams(sys.Structure.K, 'free');
    JK = NaN(N, n);
    for i=1:n
        B = [ - der{i} * sys.C, -der{i} * sys.D, der{i} ];
        D = [];
        syss = LPVcore.lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, [xhat, u, y])';
        JK(:, i) = -yhat(:)';
    end 

    %% thetaX0
    n = nx;
    JX0 = NaN(N, n);
    for i=1:n
        B = []; D = [];
        syss = LPVcore.lpvss(A, B, C, D, ts);
        x0 = zeros(nx, 1);
        x0(i) = 1;
        yhat = lsim(syss, p, zeros(N, 0), [], x0)';
        JX0(:, i) = -yhat(:)';
    end

    J = [JA, JB, JC, JD, JK, JX0];

    %% Calculate Q (7.17)
    A = sys.A.matrices;
    B = sys.B.matrices;
    C = sys.C.matrices;
    D = sys.D.matrices;
    K = sys.K.matrices;

    QA = cell(1, size(A, 3));
    for i=1:size(A, 3)
        QA{i} = kron(A(:, :, i), eye(nx)) - kron(eye(nx), A(:, :, i)');
    end
    QA = cell2mat(QA);

    QB = cell(1, size(B, 3));
    for i=1:size(B, 3)
        QB{i} = kron(B(:, :, i), eye(nx));
    end
    QB = cell2mat(QB);

    QC = cell(1, size(C, 3));
    for i=1:size(C, 3)
        QC{i} = -kron(eye(nx), C(:, :, i)');
    end
    QC = cell2mat(QC);

    QD = zeros(nx^2, size(D, 3) * ny * nu);

    QK = cell(1, size(K, 3));
    for i=1:size(K, 3)
        QK{i} = kron(K(:, :, i), eye(nx));
    end
    QK = cell2mat(QK);

    QX = kron(sys.X0, eye(nx));

    Q = -[QA, QB, QC, QD, QK, QX]';

    %% Calculate P (7.18)
    [Qq, ~] = qr(Q);
    P = Qq(:, nx^2+1:end);

    %% Calculate J_DDLC (7.21)
    J_DDLC = J * P;

    %% Calculate gradient (7.27)
    e_grad = J_DDLC' * e;
 
    [U, S, V] = svd(J_DDLC, 'econ');  % (7.28)
    s = diag(S);

    %% Compute step direction q
    fully_orthogonal = true;
    while fully_orthogonal
        cond = (s + lambda) >= gamma * (s(1) + lambda);
        n = find(cond, 1, 'last');

        Sn = diag(s(1:n) + lambda ./ s(1:n));  % (7.29)

        % Compute search direction (7.30)
        q = -(V(:, 1:n) / Sn) * U(:, 1:n)' * e;

        % lines 9-10
        if gamma > epsilon
            gamma = max([epsilon, 0.25 * gamma]);
        else
            lambda = max([lambda_min, 2 * lambda]);
        end

        fully_orthogonal = -q' * e_grad < v * norm(e_grad) * norm(q);  % (7.31)
    end
    
    %% Compute step size
    alpha = 2;  % differs from line 12 since we do while loop iteration at least once!
    repeat_alpha = true;
    while repeat_alpha
        alpha = 0.5 * alpha;
        % Try out candidate system using current alpha
        deltap = alpha * P * q;
        sys_candidate = applydeltap(sys, deltap);
        yp_candidate = predict(sys_candidate, data, 1);
        e_candidate = y - yp_candidate;
        repeat_alpha = ...
            norm(e_candidate)^2 > norm(e)^2 + alpha * beta1 * e_grad' * q;
    end
    
    %% Adapt gamma / lambda based on chosen step size
    if alpha >= 1 - eps
        gamma = max([epsilon, 0.25 * gamma]);
        lambda = lambda / 2;
    elseif alpha <= alpha_min
        lambda = max([lambda_min, 2 * lambda]);
    end
    
    %% Update parameter and GUI
    sys = sys_candidate;
    h = update(h, k, norm(e_candidate), norm(deltap));
        
    %% Check termination condition
    doTerminate = true;
    if k > maxIter
        terminate(h, sys, SysIdTermConditions.MaxIterationsReached);
    elseif (e_grad' / (J_DDLC' * J_DDLC + epsilon * eye(size(J_DDLC, 2)))) * e_grad <= epsilon
        terminate(h, sys, SysIdTermConditions.FunctionTolerance);
    else
        doTerminate = false;
    end
end



==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidss/lsim.m <==
function [y, t, w, yp] = lsim(sys, p, u, varargin)
%LSIM Simulating the lpvidss object
%
%   Type "help lpvidss"
%   for more information on lpvidss models.
%
%   Syntax:
%   lsim(sys,p)
%   lsim(sys,p,u)
%   lsim(sys,p,u,t)
%   lsim(sys,p,u,t,x0)
%   lsim(sys,p,u,t,x0,w)
%   lsim(sys,p,u,t,x0,w,'Property1',Value1,...,'PropertyN',ValueN)
%   y = lsim(___)
%   [y,t]        = lsim(___)
%   [y,t,w]        = lsim(___)
%   [y,t,w,yp]     = lsim(___)
%
%   lsim simulates the (time) response of continuous or discrete linear
%   parameter-varying systems to arbitrary inputs. When invoked without
%   left-hand arguments, lsim plots the response on the screen.
%
%   The input u is an array having as many rows as time samples (length(t))
%   and as many columns as system inputs.
%
%   The scheduling signal p is an array having as many rows as time samples
%   (length(t)) and as many columns as system scheduling dimension.
%
%   x0 is the initial state and set to sys.X0 if left empty.
%
%   yp is the deterministic output, i.e., the output when not considering
%   noise.
%
%   The input w = e for innovation form models and w = [v, e] for general
%   form models. Both e and v are matrices having as many rows as time
%   samples (length(t)) and as many columns as the input dimension.
%
%   
%
%   Property/value pairs
%
%       'p0': M0-by-np matrix, scalar or []. The M0 initial values
%           of p. M0 is the maximum negative time-shift (DT) or the
%           maximum derivative order (CT) of the time-map.
%           Default: 0
%       'pf': Mf-by-np matrix, scalar or []. The Mf final values of
%           p. Mf is the maximum positive time-shift (DT) or the
%           maximum derivative order (CT) of the time-map.
%           Default: 0
%

assert(isdt(sys), ...
    'LSIM is only supported for DT LPVIDSS objects');

lsimOpts = LPVcore.parselsimOpts(sys, p, u, varargin{:});
t = lsimOpts.t;
x0 = lsimOpts.x0;

%% Algorithm
sys_equiv = equivlpvss_(sys);
if strcmp(sys.typeNoiseModel, 'general')
    w = [lsimOpts.v, lsimOpts.e];
else
    w = lsimOpts.e;
end
% TODO: add options here
[y, t] = lsim(sys_equiv, p, [u, w], t, x0);
% Calculate yp if requested
[yp, t] = lsim(sys_equiv, p, [u, zeros(size(w))], t, x0);

if nargout == 0
    figure;
    plotlsim(sys, y, p, u, t);
end

end


==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidss/ndims.m <==
function N = ndims(~)
% NDIMS Number of dimensions of the linear parameter-varying state-space
% representation 
%
%   N = NDIMS(A) always returns 2.
%
% See also: NDIMS, LPVIDSS/SIZE.
%

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    N = 2;
end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidss/predict.m <==
function yp = predict(sys, data, K)
%PREDICT Summary of this function goes here
%   Detailed explanation goes here

if K ~= 1
    error("Only prediction horizon of 1 supported.");
end

if ~sys.IsInnovationForm_
    error("Only innovation form LPVIDSS models are supported.");
end

ny = sys.Ny;
np = sys.Np;
nu = sys.Nu;

% Convert matrix data to lpviddata object
doReturnNumeric = false;
if isnumeric(data)
    doReturnNumeric = true;
    assert(size(data, 2) == ny + np + nu);
    data = lpviddata(data(:, 1:ny), ...
        data(:, ny+1:ny+np), ...
        data(:, ny+np+1:ny+np+nu));
end

% Extract data
y = data.OutputData;
p = data.SchedulingData;
u = data.InputData;

A = sys.A; B = sys.B; C = sys.C; D = sys.D; K = sys.K;

%
%  Predictor form of innovation model:
%
%       xhat[k+1] = (A - K * C) xhat[k] + (B - K * D) u[k] + K y[k]
%       yhat[k] = C xhat[k] + D u[k]
%

Ap = A - K * C;
Bp = [B - K * D, K];
Cp = C;
Dp = [D, zeros(ny)];

predictor = LPVcore.lpvss(Ap, Bp, Cp, Dp, sys.Ts);
yp = lsim(predictor, p, [u, y], [], sys.X0);

if ~doReturnNumeric
    data.OutputData = yp;
end

end



==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidss/private/lpvss2lpvidss.m <==
function obj = lpvss2lpvidss(obj,syslpvss)
%LPVSS2LPVIDSS Transform LPVcore.lpvss object to lpvidss object
%
%   Syntax:
%   sys = lpvidss.lpvss2lpvidss(syslpvss)
%
%   syslpvss is an LPVcore.lpvss object.
%   sys is an lpvidss object.

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    if nargin == 1; return; end
    
    obj = lpvidss;
    
    if ~isa(syslpvss, 'LPVcore.lpvss')
        LPVcore.error('LPVcore:general:InvalidInputArgument','second','LPVcore.lpvss object','lpvidss/private/lpvss2lpvidss');
    end

    
    obj.Ts             = syslpvss.Ts;
    obj.A              = syslpvss.A;
    obj.B              = syslpvss.B;
    obj.C              = syslpvss.C;
    obj.D              = syslpvss.D;

    obj.StateName       = syslpvss.StateName;
    obj.StateUnit       = syslpvss.StateUnit;
    obj.SchedulingName  = syslpvss.SchedulingName;
    obj.SchedulingUnit  = syslpvss.SchedulingUnit;
    obj.NoiseVariance   = 1;
    obj.InputDelay_     = syslpvss.InputDelay;
    obj.TimeUnit_       = syslpvss.TimeUnit;
    obj.InputName_      = syslpvss.InputName;
    obj.InputUnit_      = syslpvss.InputUnit;
    obj.InputGroup_     = syslpvss.InputGroup;
    obj.OutputName_     = syslpvss.OutputName;
    obj.OutputUnit_     = syslpvss.OutputUnit;
    obj.OutputGroup_    = syslpvss.OutputGroup;
    obj.Name_           = syslpvss.Name;
    obj.Notes_          = syslpvss.Notes;
    obj.UserData        = syslpvss.UserData;

    
end




==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidss/private/lpvssest_egn.m <==
function sys = lpvssest_egn(sysinit, data, options, DispWind)
%LPVSSEST_EGN Enhanced Gaus-Newton Data-Driven Local Coordinates LPV SS
%estimator
%
%   Detailed explanation goes here
% 
% See [1, Section 7.2].
%
% [1] Cox, P. B. (2018). Towards Efficient Identification of Linear
% Parameter-Varying State-Space Models. Eindhoven University of Technology.

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

nx = sysinit.Nx;
ny = sysinit.Ny;
nu = sysinit.Nu;
DispWind.STOP = false;

estInit = strcmpi(options.InitialState,'estimate');
Disp = ~strcmpi(options.Display,'off');

% Collect all essential information
[sys, theta] = LPVcore.numerics.lpvidss2struct(sysinit,options);

nt = numel(theta);

% Pre-compute the extended scheduling signal rho(t)
rho = createRho(sysinit.SchedulingTimeMap, data.SchedulingData);

W = options.OutputWeight;
if isempty(W);  W = eye(ny);
else
    LPVcore.error('LPVcore:general:InvalidOption','OutputWeight','lpvssestOptions','empty matrix for enhanced gauss newton method', 'lpvidss/lpvssest_');
end

% Initialize the optimization parameters
beta      = options.SearchOptions.beta;
gamma     = options.SearchOptions.gamma;
lambdaMIN = options.SearchOptions.lambdaMIN;
alphaMIN  = options.SearchOptions.alphaMIN;
nu_       = options.SearchOptions.nu;
epsilon   = options.SearchOptions.epsilon;
lambda    = lambdaMIN;
iter      = 0;

trmntncond = inf;
absChange = inf;
relChange = inf;

sysOld = sys;

if Disp && DispWind.ActiveJavaWindow
    idDisplayEstimationInfo('Progress',{' ',LPVcore.messageStr('LPVcore:lpvidss:tabHearderEGN1'),LPVcore.messageStr('LPVcore:lpvidss:tabHearderEGN2')},DispWind);
end

while ( trmntncond > epsilon ) && (absChange > options.SearchOptions.AbsTol)  ...
        && (relChange > options.SearchOptions.RelTol) && (iter < options.SearchOptions.maxIter) && (DispWind.STOP == false)
    
    %% Compute descent direction
    
        % ------------------------------------
        % 1. Compute the Q and P space
    
    Q = zeros(nt,nx^2);
    eyenx = eye(nx);
    
    for i = 1:numel(sys.A.bfuncs)
        Q(nx^2*(i-1)+1 : nx^2*i,  : ) = ...
             kron(sys.A.matrices(:,:,i)', eyenx) - ...
             kron(eyenx, sys.A.matrices(:,:,i));
    end

    cnt = numel(sys.A.bfuncs) * nx^2;
    
    for i = 1:numel(sys.B.bfuncs)
        Q( cnt + nu*nx*(i-1) + 1 : cnt+ nu*nx*i, : ) = ...
             kron(sys.B.matrices(:,:,i)', eyenx);
    end
    
    cnt = cnt + numel(sys.B.bfuncs) * nu*nx;
    
    for i = 1:numel(sys.C.bfuncs)
        Q( cnt + ny*nx*(i-1) +1 : cnt + ny*nx*i, : ) = ...
            -kron(eyenx, sys.C.matrices(:,:,i));
    end
    
    cnt = cnt + numel(sys.C.bfuncs) * ny*nx + numel(sys.D.bfuncs) * ny*nu; % Filling Di not necessary. This is null
    
    for i = 1:numel(sys.K.bfuncs) 
        Q( cnt + ny*nx*(i-1) +1 : cnt + ny*nx*i, : ) = ...
            kron(sys.K.matrices(:,:,i)', eyenx);
    end
    
    if sys.isX0
        cnt = cnt + numel(sys.K.bfuncs) * ny*nx;
        Q( cnt +1 : cnt + nx, : ) = kron(sys.x0',eyenx);
    end

    [Qt,~] = qr(Q);         % Notation of [2]
    P = Qt(:,nx^2+1:end);       % Find the orthogonal space with P'*P=I and P'*Q=0
    

        % ------------------------------------
        % 2. Compute the PE vector and its Jacobian
    [e,J] = LPVcore.numerics.lpvssest_errorWithGrad(data.InputData, rho, data.OutputData, sys);
    
    Jddlc = J*P;
    gk = Jddlc'*e;

    if ~isempty(find(isnan(Jddlc),1)) || ~isempty(find(isnan(e),1))
        idDisplayEstimationInfo('Progress', {' ', LPVcore.messageStr('LPVcore:general:bold',LPVcore.messageStr('LPVcore:lpvidss:NaNEorJac'))}, DispWind);
        sys = sysOld;
        break;
    end

        % ------------------------------------
        % 3-4. SVD Jacobian
	[UJ,SJ,VJ] = svd(Jddlc,0);
    
        % ------------------------------------
        % 5. Do loop
    loop = true;
    iterL = 1;
    maxIterL = options.SearchOptions.FindSearchDirMaxIter;
    
    while loop && iterL < maxIterL
            % 5.a
        sj = diag(SJ);
        r = find( (sj + lambda) >= gamma*(sj(1)+lambda) , 1, 'last');

            % 5.b
        qk = -VJ(:,1:r) / (diag(sj(1:r)+lambda./sj(1:r))) * UJ(:,1:r)'*e;
        
            % 5.c
        if( -qk'*gk >= nu_ * norm(qk)*norm(gk) )
            loop = false;
        else
            % 5.d-e
            if(gamma > epsilon)
                gamma = max(epsilon, 0.25*gamma);
            else
                lambda = max(lambdaMIN, 2*lambda);
            end
        end
        
        iterL = iterL+1;
    end
    
    if(iterL >= maxIterL)
        idDisplayEstimationInfo('Progress', LPVcore.messageStr('LPVcore:lpvidss:NoSearchDirection'), DispWind);
    end

	%% Compute step length
    
        % ------------------------------------
        % 6. Backstepping
    alpha = 1;
    
    VNo = sqrt(e'*e);
    systmp = theta2sys(theta+alpha*P*qk,sys);
	VNa = LPVcore.numerics.lpvssest_ell2loss(data.InputData, rho, data.OutputData, systmp, W);
    
	iterL = 1;
    maxIterL = options.SearchOptions.BackstepMaxIter;
    
    while VNa >= VNo + alpha*beta*qk'*gk  && iterL < maxIterL
        
        alpha = alpha*0.5;      % [3, Algorithm 6.3.5] upperbound. This ensures robustness
        
        systmp = theta2sys(theta+alpha*P*qk,sys);
        VNa = LPVcore.numerics.lpvssest_ell2loss(data.InputData, rho, data.OutputData, systmp, W);
        
        iterL = iterL+1;
    end
    
    
    if(iterL >= maxIterL)
        idDisplayEstimationInfo('Progress', LPVcore.messageStr('LPVcore:lpvidss:NoStepLength'), DispWind);
    end
    
     
        % ------------------------------------
        % 7-8. Update
    if alpha == 1
        gamma = max(epsilon,0.25*gamma);
        lambda = lambda/2;
    
    elseif alpha <= alphaMIN
        
        gamma = min(1,2*gamma);
    end  
    
        % ------------------------------------
        % 9. Update theta
    absChange = sum(abs( alpha*P*qk ))/nt;
    relChange = sum(abs( alpha*P*qk ))/min(sum(abs(theta)), sum(abs(theta+alpha*P*qk)));
    
    sysOld = sys;   % store old system
    
    theta = theta + alpha*P*qk;
    sys = systmp;   % allready computed
    
        % ------------------------------------
        % 10. update termination condition
	trmntncond = gk'/(Jddlc'*Jddlc + epsilon*eye(nt-nx^2))*gk;
    
    iter = iter +1;
    
    if Disp && DispWind.ActiveJavaWindow
        idDisplayEstimationInfo('Progress', sprintf(' %5d      %1.4e      %1.4e      %1.4e      %1.4e      %1.4e', ...
                        iter, VNa, trmntncond, alpha, absChange, relChange), DispWind);
        drawnow % update GUI handles to obtain correct DispWind.STOP
    end
    
end

    %% Post-processing: Save data in the lpvidss object
    
    sysinit.A = sys.A;
    sysinit.B = sys.B;
    sysinit.C = sys.C;
    sysinit.D = sys.D;
    sysinit.K = sys.K;
    if estInit
        sysinit.X0 = sys.x0;
    end


	%% Post-processing: create results report.
    
    yh = LPVcore.numerics.lpvssest_predict(data.InputData, rho, data.OutputData, sys);
    
    eh = (data.OutputData-yh);
    N = size(data,1);
    
    sysinit.NoiseVariance = eh'*eh/(N-1);
    
% 	ver = version('-release');
%     ver = str2double(ver(1:4));
    
%     if ver > 2017
%         sysinit.Report_ = createReport(sysinit.Report_, yh, sys.nt, data, options, ...
%             LPVcore.messageStr(['LPVcore:lpvidss:',options.SearchMethod]), ...
%             ctrlMsgUtils.message('Ident:estimation:msgStatusPredictionFocusWithOptions','LPV PEM-SS', 'using: Enhanced Gauss Newton Method'));
%     else
%         sysinit.Report_ = createReport(sysinit.Report_, yh, sys.nt, data, options, ...
%             LPVcore.messageStr(['LPVcore:lpvidss:',options.SearchMethod]), ...
%             ctrlMsgUtils.message('Ident:estimation:msgStatusValue','LPV SS using: Enhanced Gauss Newton Method','prediction'));
%     end
%     
%      
%     if Disp && DispWind.ActiveJavaWindow
%         idpack.EstimProgress.displayResults(DispWind, sysinit.Report);
%         DispWind.STOP = true;
%     end
    
    %% Post-Processing: add information from data set to model
    
    if ~isempty(data.InputName);      sysinit.InputName      = data.InputName; end
    if ~isempty(data.InputName);      sysinit.InputUnit      = data.InputUnit; end
    if ~isempty(data.SchedulingName); sysinit.SchedulingName = data.SchedulingName; end
    if ~isempty(data.SchedulingUnit); sysinit.SchedulingUnit = data.SchedulingUnit; end
    if ~isempty(data.OutputName);     sysinit.OutputName     = data.OutputName; end
    if ~isempty(data.OutputName);     sysinit.OutputUnit     = data.OutputUnit; end
    
    sysinit.Ts = data.Ts;
    sysinit.TimeUnit = data.TimeUnit;

    sys = sysinit;
end


function sys = theta2sys(theta,sys)

    nx = sys.nx;
    nu = sys.nu;
    ny = sys.ny;
    count = 1;

    sys.A.matrices = reshape(theta(1:nx^2*sys.npsiA),nx,nx, sys.npsiA);
    count = count+nx^2*sys.npsiA;

    sys.B.matrices = reshape(theta(count:count+nx*nu*sys.npsiB-1),nx,nu, sys.npsiB);
    count = count+nx*nu*sys.npsiB;

    sys.C.matrices = reshape(theta(count:count+nx*ny*sys.npsiC-1),ny,nx, sys.npsiC);
    count = count+nx*ny*sys.npsiC;

    sys.D.matrices = reshape(theta(count:count+ny*nu*sys.npsiD-1),ny,nu, sys.npsiD);
    count = count+ny*nu*sys.npsiD;

    sys.K.matrices = reshape(theta(count:count+ny*nx*sys.npsiK-1),nx,ny, sys.npsiK);
    count = count+ny*nx*sys.npsiK;

    if sys.isX0
        sys.x0 = theta(count:count+nx-1);
    end

end





==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidss/private/lpvssest_em.m <==
function sys = lpvssest_em(sysinit, data, options, DispWind)
%LPVSSEST_EM The Expectation-Maximization
%
%   Does an iteration between an Kalman filter with Rauch-Tung-Striebel
%   smoother and the Expectation-Maximization [1, Sec. 7.3].
%
%   [x(t+1) = [A0,...,Anp,B0,...,Bnp  [kron([1;p(t)],x(t))   +  [w(t)
%    y(t) ]    C0,...,Cnp,D0,...,Dnp]  kron([1;p(t)],u(t))]      v(t)]
%
%   where
%   [w(t)   ~  N(0, Pi)
%    v(t)]
%
%   [sys,x1,Pi,P1,xhtN] = emlpv(x, u, p, y, sysint, x1, Pi, P1, maxIter)
%   
%   x       The true state signal. Size nx x N, where nx state dimension
%           and N the signal length. Only used to compare internal
%           convergence. Should be removed in newer versions. 
%   u       The input signal. Size nu x N, where nu input dimension and N
%           the signal length.
%   p       The scheduling signal. Size np x N, where np scheduling
%           dimension and N the signal length. 
%   y       The output signal. Size ny x N, where ny output dimension and N
%           the signal length.
%   sysint  Initial LPV-SS system.
%   x1      Initial state of the LPV-SS system.
%   Pi      Initial covariance of the noise on the state and output.
%   P1      Initial covariance on the initial state.
%   maxIter Maximum amount of iterations.
%
%   sys     Final system.
%   x1      Initial state after iterations.
%   Pi      Final covariance of the noise on the state and output.
%   P1      Final covariance on the initial state.
%   xhtN    Final filtered state signal.
%
% [1] Cox, P. B. (2018). Towards Efficient Identification of Linear
% Parameter-Varying State-Space Models. Eindhoven University of Technology.

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

nx = sysinit.StateSize;
ny = sysinit.IOSize(1);
nu = sysinit.IOSize(2);
N = size(data,1);
DispWind.STOP = false;

estInit = strcmpi(options.InitialState,'estimate');
Disp = ~strcmpi(options.Display,'off');

sysinit.G = eye(nx);
sysinit.H = eye(ny);


sysinit = combineBasisFunc(sysinit);

    % Collect all essential information
sys = LPVcore.numerics.lpvidss2struct(sysinit,options);


% Pre-compute the extended scheduling signal rho(t)
if ~isempty(sysinit.Structure_.SchedulingTimeMap)
	rho = createRho(sysinit.Structure_.SchedulingTimeMap, data.SchedulingData); %, pinit, pterm);
else
    rho = [];
end

% precompute the matrices over the scheduling trajectory
if     sys.isA == 2; psiA = feval(sys.A,rho,'basis');
elseif sys.isA == 1; psiA = ones(N,1); end

if     sys.isB == 2; psiB = feval(sys.B,rho,'basis');
elseif sys.isB == 1; psiB = ones(N,1); end


% W = options.OutputWeight;
% if isempty(W)
%     W = eye(ny);
% else
%     LPVcore.error('LPVcore:general:InvalidOption','OutputWeight','lpvssestOptions','empty matrix for enhanced gauss newton method', 'lpvidss/lpvssest_');
% end



iter = 0;       % iteration number
relTolQ = options.SearchOptions.RelTolFun;     % relative tolerance of the marginal log likelihood to abort iterations
absTolQ = options.SearchOptions.AbsTolFun;     % absolute tolerance of the marginal log likelihood to abort iterations
relTolP = options.SearchOptions.AbsTolParm;    % relative tolerance of the parameter fluctuations to abort iterations
absTolP = options.SearchOptions.AbsTolParm;    % absolute tolerance of the parameter fluctuations to abort iterations
Qre_min = options.SearchOptions.RelTolFunInit; % the minimal relative marginal log likelihood value change to abort iterations. This will be the percentage which it should drop from the initial
maxIter = options.SearchOptions.maxIter;

Qn = inf;       % inital marginal log likelihood on step iter
Parmo = inf;    % inital absolute parameter variation on step inter-1
RelTolQ_ = inf;
AbsTolQ_ = inf;
RelTolP_ = inf;
AbsTolP_ = inf;
Q_min = -inf;


if Disp && DispWind.ActiveJavaWindow
    idDisplayEstimationInfo('Progress',{' ',LPVcore.messageStr('LPVcore:lpvidss:tabHearderEM1'),LPVcore.messageStr('LPVcore:lpvidss:tabHearderEM2')},DispWind);
end


      
    % The iteration will be stoped if the maximum amound of iterations
    % (maxIter) is reached or when the following 5 conditions are
    % satisfied:
    % 1. The marginal log likelihood has a relative change smaller than
    %    relTolQ.
    % 2. The marginal log likelihood has an absolute change smaller than
    %    absTolQ.
    % 3. The abs sum of the system parameters has a relative change w.r.t.
    %    the previous iteration smaller than relTolP. 
    % 4. The abs sum of the system parameters has an absolute change w.r.t.
    %    the previous iteration smaller than absTolP. 
    % 5. The marginal log likelihood is smaller the Q_min. This value will
    %    be determined on the first iteration and will be Qre_min %
    %    smaller.
    
while (iter < maxIter) && ( RelTolQ_ > relTolQ || AbsTolQ_ > absTolQ || ...
                            RelTolP_ > relTolP || AbsTolP_ > absTolP || ...
                            Qn > Q_min) && DispWind.STOP == false

%% E-step, estimate the state and covariance matrices. 
                        
                        
	[xhtN, PtN, MN, P1_s] = LPVcore.numerics.lpvssest_em_filters(sys, data.OutputData, rho, data.InputData);
        
        
%% E-step, compute the data matrices.

%         % ---- Begin: Slow construction Phi, Psi, Sigma
%         % Be aware that the fast algorithm changes dimension on PtN. So
%         % use PtN(:,t,:) in stead of PtN(:,:,t)
% 	Phi1 = zeros(nx+ny,nx+ny);
%     Psi1 = zeros(nx+ny,sys.npsiA*nx+sys.npsiB*nu);
%     Sigma1 = zeros(sys.npsiA*nx+sys.npsiB*nu,sys.npsiA*nx+sys.npsiB*nu);
%     
% 
%     for t = 1:N
% 
%         Phi1 = Phi1+ [ xhtN(:,t+1)*xhtN(:,t+1)'+PtN(:,:,t+1)  , xhtN(:,t+1)*data.OutputData(t,:)
%                      data.OutputData(t,:)'*xhtN(:,t+1)'       , data.OutputData(t,:)'*data.OutputData(t,:)];
% 
%         Psi1 = Psi1+ [  kron(psiA(t,:), xhtN(:,t+1)*xhtN(:,t)' + MN(:,:,t+1)), kron(psiB(t,:), xhtN(:,t+1)*data.InputData(t,:))
%                       kron(psiA(t,:), data.OutputData(t,:)'*xhtN(:,t)')                    , kron(psiB(t,:), data.OutputData(t,:)'*data.InputData(t,:)) ];
% 
% 
%         Sigma1 = Sigma1+  [  kron(psiA(t,:)'*psiA(t,:), xhtN(:,t)*xhtN(:,t)' + PtN(:,:,t)), kron(psiA(t,:)'*psiB(t,:), xhtN(:,t)*data.InputData(t,:))
%                            kron(psiB(t,:)'*psiA(t,:), data.InputData(t,:)'*xhtN(:,t)')  , kron(psiB(t,:)'*psiB(t,:), data.InputData(t,:)'*data.InputData(t,:)) ];
% 
% 
%     end
%         % ---- End: Slow construction Phi, Psi, Sigma

        
        % ---- Begin: Fast construction of Phi, Psi, Sigma
    Phi = zeros(nx+ny,nx+ny);

    Phi(1:nx,1:nx) = xhtN(:,2:end)*xhtN(:,2:end)'+sum(PtN(:,:,2:end),3);
    
    Phi(1:nx,nx+1:nx+ny) = xhtN(:,2:end)*data.OutputData;
    
    Phi(nx+1:nx+ny,1:nx) = Phi(1:nx,nx+1:nx+ny)';
    
    Phi(nx+1:nx+ny,nx+1:nx+ny) = data.OutputData'*data.OutputData;

    
    Psi = zeros(nx+ny,sys.npsiA*nx+sys.npsiB*nu);
    
    MN = permute(MN,[1 3 2]);      % Change dimensions for faster computation
    
    for i = 1:sys.npsiA
        for j = 1:nx
            for k = 1:nx
                Psi(j, (i-1)*nx+k) = ( xhtN(j,2:end).*xhtN(k,1:end-1) + MN(j,2:end,k) ) * psiA(:,i);
            end
        end
    end
    
    for i = 1:sys.npsiB
        for j = 1:nx
            for k = 1:nu
                Psi(j, sys.npsiA*nx+(i-1)*nu+k) = ( xhtN(j,2:end).*data.InputData(:,k)' ) * psiB(:,i);
            end
        end
    end
    
	for i = 1:sys.npsiA
        for j = 1:ny
            for k = 1:nx
                Psi(nx+j, (i-1)*nx+k) = ( data.OutputData(:,j)'.*xhtN(k,1:end-1) ) * psiA(:,i);
            end
        end
	end
    
	for i = 1:sys.npsiB
        for j = 1:ny
            for k = 1:nu
                Psi(nx+j, sys.npsiA*nx+(i-1)*nu+k) = ( data.OutputData(:,j).*data.InputData(:,k) )'* psiB(:,i);
            end
        end
	end
    
    
	Sigma = zeros(sys.npsiA*nx+sys.npsiB*nu,sys.npsiA*nx+sys.npsiB*nu);
    
    PtN = permute(PtN,[1 3 2]);      % Change dimensions for faster computation
        
    for i = 1:sys.npsiA
        for j = 1:sys.npsiA
            for k = 1:nx
                for l = 1:nx
                    Sigma((i-1)*nx+k, (j-1)*nx+l) = ( xhtN(k,1:end-1).*xhtN(l,1:end-1) +PtN(k,1:end-1,l) ) * (psiA(:,i).*psiA(:,j));
                end
            end
        end
    end
    
	for i = 1:sys.npsiA
        for j = 1:sys.npsiB
            for k = 1:nx
                for l = 1:nu
                    Sigma((i-1)*nx+k, sys.npsiA*nx+(j-1)*nu+l) = ( xhtN(k,1:end-1).*data.InputData(:,l)' )*( psiA(:,i).*psiB(:,j) );
                end
            end
        end
	end
    
    
    Sigma(sys.npsiA*nx+1:end,1:sys.npsiA*nx) = Sigma(1:sys.npsiA*nx,sys.npsiA*nx+1:end)';
    
	for i = 1:sys.npsiB
        for j = 1:sys.npsiB
            for k = 1:nu
                for l = 1:nu
                    Sigma(sys.npsiA*nx+(i-1)*nu+k, sys.npsiA*nx+ (j-1)*nu+l) = ( data.InputData(:,k).*data.InputData(:,l) )' * ( psiB(:,i).*psiB(:,j) );
                end
            end
        end
	end
   
        % ---- End: Fast construction of Phi, Psi, Sigma

    Phi = Phi/N;
    Psi = Psi/N;
    Sigma = Sigma/N;


%% M - step

% %   Compute the estimate by Matlab inverse
%     Gammah = Psi / Sigma;

    Rfac = triu(qr([Sigma Psi']));
    R1fac = Rfac(:,1:sys.npsiA*nx+sys.npsiB*nu);
    R2fac = Rfac(:,sys.npsiA*nx+sys.npsiB*nu+1:end);
    
    Gammah = idpack.mldividecov(R1fac,R2fac,1e-12)';  %     Gammah = R2fac' / R1fac';
    
    
    [Rch,sucC] = chol([Sigma, Psi'; Psi, Phi]);
    
    if(sucC ~= 0)
%       Abort if chol cannot be computed anymore. In future versions we
%       could include in this case an eigenvalue decomposition. In my
%       experience this case only happens when the solution diverges

        idDisplayEstimationInfo('Progress','Cannot update covariance of the noise. Most likely did the system not converge and resulted in an unstable system. Try again with different initial guess.',DispWind);
        break;
    end
    
    sys.x0 = xhtN(:,1);     % Update initial state
    sys.P1s = P1_s;         % Update initial covariance of state

    sys.NoiseVariance = (Rch(end-(nx+ny)+1:end,end-(nx+ny)+1:end))' * ...
          Rch(end-(nx+ny)+1:end,end-(nx+ny)+1:end); % Update NoiseVariance
      
	sys = gamma2sys(Gammah,sys);
    
        % Update Qo and iter
    iter = iter+1;
    Qo = Qn;
    P1 = P1_s'*P1_s;
    x1 = sys.x0;
    Pi = sys.NoiseVariance;
    Qn = log(det(P1)) + N*log(det(sys.NoiseVariance)) + trace( P1 \ (xhtN(:,1)*xhtN(:,1)'+squeeze(PtN(:,1,:)) -xhtN(:,1)*x1'-x1*xhtN(:,1)' +x1*x1' ) ) ...
            + trace(Pi \ ( Phi-Psi*Gammah'-Gammah*Psi'+Gammah*Sigma*Gammah' ));

    AbsTolQ_ = abs(Qn - Qo);
    RelTolQ_ = AbsTolQ_ / min(abs(Qn), abs(Qo));
    AbsTolP_ = sum(abs(Parmo - Gammah(:)))/numel(Parmo);
    RelTolP_ = sum(abs(Parmo - Gammah(:))) / min(sum(abs(Parmo)), min(sum(Gammah(:))));

    Parmo = Gammah(:);
    
    if iter == 1
        Q_min = (1-sign(Qn)*Qre_min)*Qn; % sign is needed such that negative number becomes more negative
    end

    if Disp && DispWind.ActiveJavaWindow
        if iter == 1
            idDisplayEstimationInfo('Progress',sprintf(' %5d      %1.4e',iter, Qn),DispWind);
        else
            idDisplayEstimationInfo('Progress',sprintf(' %5d      %1.4e      %1.4e      %1.4e      %1.4e      %1.4e      %1.4e',iter, Qn, AbsTolQ_, RelTolQ_,AbsTolP_,RelTolP_),DispWind);
        end
        drawnow; % update GUI handles to obtain correct DispWind.STOP
    end
    
end


    %% Post-processing: Save data in the lpvidss object
    
    if sys.isA == 2
        for i = 1:sys.npsiA
           sysinit.Structure_.A.Parameter(i).Value = sys.A.Matrices(:,:,i); 
        end
    elseif sys.isA == 1
        sysinit.Structure_.A.Parameter.Value = sys.A; 
    end
    
    if sys.isB == 2
        for i = 1:sys.npsiB
           sysinit.Structure_.B.Parameter(i).Value = sys.B.Matrices(:,:,i); 
        end
    elseif sys.isB == 1
        sysinit.Structure_.B.Parameter.Value = sys.B; 
    end
    
    if sys.isC == 2
        for i = 1:sys.npsiC
           sysinit.Structure_.C.Parameter(i).Value = sys.C.Matrices(:,:,i); 
        end
    elseif sys.isC == 1
        sysinit.Structure_.C.Parameter.Value = sys.C; 
    end
    
    if sys.isD == 2
        for i = 1:sys.npsiD
           sysinit.Structure_.D.Parameter(i).Value = sys.D.Matrices(:,:,i); 
        end
    elseif sys.isD == 1
        sysinit.Structure_.D.Parameter.Value = sys.D; 
    end

    if estInit
        sysinit.Structure_.X0 = sys.x0;
        sysinit.Structure_.X0CovT = idpack.FactoredCovariance(idpack.mldividecov(sys.P1s',eye(nx)),[],[]);  % Note that this is cov = inv(R1'*R3'*R3*R1)
    end


	%% Post-processing: create results report.
    
    yh = LPVcore.numerics.lpvssest_em_predict(sys,data.OutputData, rho, data.InputData );
    
    sysinit.NoiseVariance = sys.NoiseVariance;
    
    	ver = version('-release');
    ver = str2double(ver(1:4));
    
    if ver > 2017
        sysinit.Report_ = createReport(sysinit.Report_, yh, sys.nt, data, options, ...
            LPVcore.messageStr(['LPVcore:lpvidss:',options.SearchMethod]), ...
            ctrlMsgUtils.message('Ident:estimation:msgStatusPredictionFocusWithOptions','LPV PEM-SS', 'using: Expectation-Maximization Method'));
    else
        sysinit.Report_ = createReport(sysinit.Report_, yh, sys.nt, data, options, ...
            LPVcore.messageStr(['LPVcore:lpvidss:',options.SearchMethod]), ...
            ctrlMsgUtils.message('Ident:estimation:msgStatusValue','LPV SS using: Expectation-Maximization Method','prediction'));
    end
     
    if Disp && DispWind.ActiveJavaWindow
        idpack.EstimProgress.displayResults(DispWind, sysinit.Report);
        DispWind.STOP = true;
    end
    
    %% Post-Processing: add information from data set to model
    
    if ~isempty(data.InputName);      sysinit.InputName      = data.InputName; end
    if ~isempty(data.InputName);      sysinit.InputUnit      = data.InputUnit; end
    if ~isempty(data.SchedulingName); sysinit.SchedulingName = data.SchedulingName; end
    if ~isempty(data.SchedulingUnit); sysinit.SchedulingUnit = data.SchedulingUnit; end
    if ~isempty(data.OutputName);     sysinit.OutputName     = data.OutputName; end
    if ~isempty(data.OutputName);     sysinit.OutputUnit     = data.OutputUnit; end
    
    sysinit.Ts = data.Ts;
    sysinit.TimeUnit = data.TimeUnit;
    
    
    sys = sysinit;
    
    
end


function sys = gamma2sys(Gamma,sys)

    nx = sys.nx;
    nu = sys.nu;
    ny = sys.ny;
    count = 1;

    if sys.isA == 2
        sys.A.Matrices = reshape(Gamma(1:nx,1:sys.npsiA*nx),nx,nx, sys.npsiA);
        count = count+sys.npsiA*nx;
    elseif sys.isA == 1
        sys.A = Gamma(1:nx,1:nx);
        count = count+nx;
    end

    if sys.isB == 2
        sys.B.Matrices = reshape(Gamma(1:nx,count:count+sys.npsiB*nu-1),nx,nu, sys.npsiB);
    elseif sys.isB == 1
        sys.B = Gamma(1:nx,count:count+nu-1);
    end


    if sys.isC == 2
        sys.C.Matrices = reshape(Gamma(nx+1:end,1:sys.npsiA*nx),ny,nx, sys.npsiC);
        count = sys.npsiA*nx;
    else
        sys.C = Gamma(nx+1:end,1:nx);
        count = nx;
    end

    if sys.isD == 2
        sys.D.Matrices = reshape(Gamma(nx+1:end,count:count+sys.npsiD*nu-1),ny,nu, sys.npsiD);
    elseif sys.isD == 1
        sys.D = Gamma(nx+1:end,count:count+nu-1);

    end

end


function sys = combineBasisFunc(sys)

    A = sys.A;
    if isa(A,'pmatrix'); typeA = getTypeBasis_(A);
    elseif ~isempty(A);  typeA = {0,[]};
    else;                typeA = {};                    
    end
    
	C = sys.C;  % C needs to be nonempty
    if isa(C,'pmatrix'); typeC = getTypeBasis_(C);
    else;                typeC = {0,[]};                 end
    
    if isa(A,'pmatrix') && isa(C,'pmatrix')
        
        [typeBasis,idxA,idxC] = localCombTypeBasis(typeA, typeC);
        np = size(typeBasis,1);
        basisFun = cell(1,np);
        basisFun(idxA) = A.BasisFunctions;
        basisFun(idxC) = C.BasisFunctions;
        
        MatA = zeros(size(A,1),size(A,2),np);
        MatC = zeros(size(C,1),size(C,2),np);
        
        MatA(:,:,idxA) = A.Matrices;
        MatC(:,:,idxC) = C.Matrices;
        
        sys.A = pmatrix.constructPmatrix(MatA,basisFun,A.SchedulingTimeMap,typeBasis);
        sys.C = pmatrix.constructPmatrix(MatC,basisFun,A.SchedulingTimeMap,typeBasis);
        
    elseif isa(A,'pmatrix') && ~isempty(C)
        
        [typeBasis,idxA,idxC] = localCombTypeBasis(typeA, typeC);
        np = size(typeBasis,1);
        basisFun = cell(1,np);
        basisFun(idxA) = A.BasisFunctions;
        
        MatA = zeros(size(A,1),size(A,2),np);
        MatC = zeros(size(C,1),size(C,2),np);
        
        MatA(:,:,idxA) = A.Matrices;
        MatC(:,:,idxC) = C;
        
        sys.A = pmatrix.constructPmatrix(MatA,basisFun,A.SchedulingTimeMap,typeBasis);
        sys.C = pmatrix.constructPmatrix(MatC,basisFun,A.SchedulingTimeMap,typeBasis);
        
        
    elseif isa(C,'pmatrix') && ~isempty(A)
        
        [typeBasis,idxA,idxC] = localCombTypeBasis(typeA, typeC);
        np = size(typeBasis,1);
        basisFun = cell(1,np);
        basisFun(idxC) = C.BasisFunctions;
        
        MatA = zeros(size(A,1),size(A,2),np);
        MatC = zeros(size(C,1),size(C,2),np);
        
        MatA(:,:,idxA) = A;
        MatC(:,:,idxC) = C.Matrices;
        
        sys.A = pmatrix.constructPmatrix(MatA,basisFun,C.SchedulingTimeMap,typeBasis);
        sys.C = pmatrix.constructPmatrix(MatC,basisFun,C.SchedulingTimeMap,typeBasis);
        
    elseif isa(C,'pmatrix')   
        % if C and A constant, nothing to change. Not treated in this if
        % A is empty but not C. Then construct A
        
        sys.A = pmatrix.constructPmatrix(zeros(sys.StateSize,sys.StateSize,C.SchedulingDimension),C.BasisFunctions,C.SchedulingTimeMap,getTypeBasis_(C));
        
    else
        % A is empty but not C. Then construct A
        
        sys.A = zeros(sys.StateSize,sys.StateSize);
    end
    
    
    
	B = sys.B;
    if isa(B,'pmatrix'); typeB = getTypeBasis_(B);
    elseif ~isempty(B);  typeB = {0,[]};
    else;                typeB = {};                    
    end
    
	D = sys.D;  
    if isa(D,'pmatrix'); typeD = getTypeBasis_(D);
    else;                typeD = {0,[]};                 end
    
    if isa(B,'pmatrix') && isa(D,'pmatrix')
        
        [typeBasis,idxB,idxD] = localCombTypeBasis(typeB, typeD);
        np = size(typeBasis,1);
        basisFun = cell(1,np);
        basisFun(idxB) = B.BasisFunctions;
        basisFun(idxD) = D.BasisFunctions;
        
        MatB = zeros(size(B,1),size(B,2),np);
        MatD = zeros(size(D,1),size(D,2),np);
        
        MatB(:,:,idxB) = B.Matrices;
        MatD(:,:,idxD) = D.Matrices;
        
        sys.B = pmatrix.constructPmatrix(MatB,basisFun,B.SchedulingTimeMap,typeBasis);
        sys.D = pmatrix.constructPmatrix(MatD,basisFun,B.SchedulingTimeMap,typeBasis);
        
    elseif isa(B,'pmatrix') && ~isempty(D)
        
        [typeBasis,idxB,idxD] = localCombTypeBasis(typeB, typeD);
        np = size(typeBasis,1);
        basisFun = cell(1,np);
        basisFun(idxB) = B.BasisFunctions;
        
        MatB = zeros(size(B,1),size(B,2),np);
        MatD = zeros(size(D,1),size(D,2),np);
        
        MatB(:,:,idxB) = B.Matrices;
        MatD(:,:,idxD) = D;
        
        sys.B = pmatrix.constructPmatrix(MatB,basisFun,B.SchedulingTimeMap,typeBasis);
        sys.D = pmatrix.constructPmatrix(MatD,basisFun,D.SchedulingTimeMap,typeBasis);
        
    elseif isa(B,'pmatrix') %&& isempty(D)
             
        sys.D = pmatrix.constructPmatrix(zeros([sys.IOSize,B.SchedulingDimension]),B.BasisFunctions,B.SchedulingTimeMap,getTypeBasis_(B));
        
    elseif ~isempty(B) && isa(D,'pmatrix')
        
        [typeBasis,idxB,idxD] = localCombTypeBasis(typeB, typeD);
        np = size(typeBasis,1);
        basisFun = cell(1,np);
        basisFun(idxD) = D.BasisFunctions;
        
        MatB = zeros(size(B,1),size(B,2),np);
        MatD = zeros(size(D,1),size(D,2),np);
        
        MatB(:,:,idxB) = B;
        MatD(:,:,idxD) = D.Matrices;
        
        sys.B = pmatrix.constructPmatrix(MatB,basisFun,D.SchedulingTimeMap,typeBasis);
        sys.D = pmatrix.constructPmatrix(MatD,basisFun,D.SchedulingTimeMap,typeBasis);
        
    elseif ~isempty(B)  && isempty(D)  
        % if B and D constant, nothing to change. Not treated in this if
        % if B and D empty, do noting.
        % D is empty but not B. Then construct D
        
        sys.D = zeros(sys.IOSize);
        
    elseif isempty(B) && isa(D,'pmatrix')
        
        sys.B = pmatrix.constructPmatrix(zeros(sys.StataSize,sys.IOSize(2),D.SchedulingDimension),D.BasisFunctions,D.SchedulingTimeMap,getTypeBasis_(D));
        
    elseif isempty(B) && ~isempty(D)
        sys.B = zeros(sys.StataSize,sys.IOSize(2));
    end
    
    
end

function [typeBasis,idx1,idx2] = localCombTypeBasis(type1, type2)
    
    typeBasis = type1;
    idx1 = 1:size(type1,1);
    idx2 = zeros(1,size(type2,1));
    
    cnt = size(type1,1)+1;
    
    numType1 = num2cell(type1,2);
    
    for i = 1:size(type2,1)
        
        idx = find(cellfun(@(x) isequal(x,type2(i,:)), numType1),1);
        
        if isempty(idx) % does not exist
            typeBasis = cat(1,typeBasis,type2(i,:));
            idx2(i) = cnt;
            cnt  = cnt+1;
        else
            idx2(i) = idx;
        end
        
    end

end



==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidss/size.m <==
function varargout = size(obj,varargin)
% SIZE The size of the linear parameter-varying state-space representation
% with noise model.
%
%   D = size(A), returns the two-element row vector D = [ny,nu] containing
%   the number of outputs and inputs of the input-output representation/
%
%
%   [m,n] = SIZE(A), returns the number of outputs and inputs in A as
%   separate output variables.
%
%   D = SIZE(A,dim) returns the length of the dimension specified by the
%   scalar dim. If DIM > 3, D will be 1.
%
% See also: SIZE, LPVIDSS/NDIMS.
%

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    no = nargout;

    if isempty(varargin)
        if no == 0
            if isa(obj.Structure_.SchedulingTimeMap,'timemap')
                np = obj.Structure_.SchedulingTimeMap.SchedulingDimension;
            else
                np =0;
            end
            if obj.IOSize(1) == 1; adjO  = ''; else; adjO  = 's'; end
            if np == 1;            adjS  = ''; else; adjS  = 's'; end
            if obj.IOSize(2) == 1; adjI  = ''; else; adjI  = 's'; end
            if obj.StateSize == 1; adjSt = ''; else; adjSt = 's'; end
            
            if isempty(obj.G) && isempty(obj.H)
                fprintf('%s\n', LPVcore.messageStr('LPVcore:lpvidss:sizeInnovation',obj.IOSize(1),adjO,np,adjS,obj.IOSize(2),adjI,obj.StateSize,adjSt));
            else
                fprintf('%s\n', LPVcore.messageStr('LPVcore:lpvidss:sizeGeneral',   obj.IOSize(1),adjO,np,adjS,obj.IOSize(2),adjI,obj.StateSize,adjSt));
            end
            
            varargout = {};
        elseif no == 1
            varargout{1} = [obj.Ny, obj.Nu];
        elseif no >= 2
            varargout = cell(1,no);
            varargout(:) = {1};
            varargout{1} = obj.Ny;
            varargout{2} = obj.Nu;
        end
    else
        if no <= 1
            tmp_ = varargin{1};

            if isscalar(tmp_) && isnumeric(tmp_) && tmp_ > 0 && uint16(tmp_) == tmp_

                if tmp_ >= 3; varargout{1} = 1;
                else; varargout{1} = size(obj, tmp_);
                end
            else
                LPVcore.error('LPVcore:general:InvalidInputArgument', 'second','positive scalar integer','lpvidss/size');
            end

        else
            ctrlMsgUtils.error('MATLAB:TooManyOutputs');
        end
    end
end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidss/typeNoiseModel.m <==
function Val = typeNoiseModel(obj)
%TYPENOISEMODEL Provides the type of noise model for an LPVIDSS object.
%
%   Val = typeNoiseModel(obj)
%
%   Val is either a string with 'general' or 'innovation'.
    
if obj.IsInnovationForm_
    Val = 'innovation';
else
    Val = 'general';
end

end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/_lpvidss/uplus.m <==
function A = uplus(A)
% UPLUS   Unary plus for LPVIDSS objects.
%
% +A is the unary plus of A, which returns the original SS system.
%
% See also: PLUS, UMINUS.

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/error.m <==
function error( errId, varargin )
% LPVCORE.ERROR(errId, varargin) goes from errId to error message then error
%   Will translate a messageId into a string and pass both of them to
%   the MATLAB error function.
%
%   See also LPVCORE.MESSAGE, MESSAGE, CTRLMSGUTILS.ERROR

%   To use this function for an already created error id
%   call LPVcore.error( errId, args)
%
%   This function is closely related to ctrlMsgUtils.error( errId, args).
%   However, custom toolboxes cannot uses the message catalog in MATLAB,
%   e.g., 'message' function
%
%   Valid syntax for errId in DAStudio.error is
%
%   LPVcore:component:messageId
%
%   The variable arguments args are used to fill in the predefined 
%   holes in the message string. The XML catalog message library can be
%   found in resources/en/

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

msg = LPVcore.message(errId, varargin{:});

% Throw error as caller
throwAsCaller(MException(errId, '%s', msg.message))



==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/estimDataReport.m <==
function ed = estimDataReport(ed, data, yOff, pOff, uOff)
% Populate DataUsed structure (ed) based on estimation data.

% Based on idresults.estimDataReport. However, the LPV extention need the
% schedlung signal to be included.

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

ed.Name = data.Name;
ed.OutputOffset = yOff;
ed.SchedulingOffset = pOff;
ed.InputOffset =  uOff;
ed.Type = idresults.getDataTypeStr(true, true, []);
ed.Ts = data.Ts;
ed.Length = size(data,1);

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/findProp.m <==
function Value = findProp(Prop, varg, PVstart, Value)
% FINDPROP searches for the property value in varargin for LPVcore classes.
%
% Value = findProp(Prop, varg, PVstart, ValueDefault) searches and returns
% the value of the property "Prop" in varargin "varg". It starts searching
% from PVstart index. If the property is not contained in varargin then
% Value in the calling argument is returned.
%

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    if isempty(PVstart), return, end
    Loc = find(strcmpi(varg(PVstart:2:end),Prop));
    if ~isempty(Loc)
       Loc = 2*Loc + PVstart-2;
       Value = varg{Loc(end)+1};
    end
end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/get.m <==
function value = get(obj,varargin)
% LPVCORE/GET  Access/query property values of any class object.
%   This is the generic method included for all objects in the LPVcore
%   toolbox.
%      
%   VALUE = get(M,'PropertyName') returns the value of the specified
%   property of the input/output model M. An equivalent syntax is 
%   VALUE = M.PropertyName.
%      
%   VALUES = get(M,{'Prop1','Prop2',...}) returns the values of several
%   properties at once in a cell array VALUES.
%         
%   get(M) displays all properties of M and their values.  
%      
%   S = get(M) returns a structure whose field names and values are the
%   property names and values of M. 
%     
%   See also LPVCORE/SET.

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).
 


    narginchk(1,2);     % Validate correct number of inputs
    
    n = nargin;
    
    if n == 2
    
        if ~ ( (ischar(varargin{1}) || iscellstr(varargin{1})) && isvector(varargin{1}) )
            LPVcore.error('LPVcore:general:InvalidInputArgument','second', 'character array or 1 x n cell with character arrays',class(obj));
        end

        if iscell(varargin{1})
            nv = length(varargin{1});
            value = cell(1,nv);
            for i = 1:nv
                if isprop(obj, varargin{1}{i})
                     value{i} = obj.(varargin{1}{i});
                else
                    ctrlMsgUtils.error('Control:utility:pnmatch4',class(obj),varargin{1}{i});
                end
            end
        else
            if isprop(obj, varargin{1})
                 value = obj.(varargin{1});
            else
                ctrlMsgUtils.error('Control:utility:pnmatch4',class(obj),varargin{1});
            end
        end
        
    else
        
        value = struct();
        prop = properties(obj);
        
        for i = 1:length(prop)
            value.(prop{i}) = obj.(prop{i});
        end
        
        if nargout == 0 && n == 1
            disp(value);
            clear value
        end
    end
end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/lpvidsys.m <==
classdef (Abstract, Hidden) lpvidsys
    %LPVIDSYS Parent class for systems with identifiable parameters
    
    properties (Abstract)
        Type  % Character vector denoting the type of system, e.g. "ARX" or "SS"
    end
    
    properties
        % Structure containing identification report with the following
        % fields:
        %
        %   Status: character vector denoting how the model was created or
        %       estimated.
        %
        %   Fit: structure containing prediction fit and simulation fit.
        %
        %   Method: method used for the identification.
        %
        %   OptionsUsed: option set used for the command under 'Method'.
        %
        %   DataUsed: lpviddata object used for the command under 'Method'.
        %
        Report = struct(...
            'Status', 'Created by direct construction or transformation. Not estimated.', ...
            'Method', '', ...
            'Fit', struct('PredictionFit', [], ...
                'SimulationFit', []), ...
            'OptionsUsed', [], ...
            'DataUsed', []);
    end
   
end



==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/message.m <==
function msgobj = message(msgid, varargin)
% LPVCORE.MESSAGE is a LPVcore internal utility to access translated
%   message strings. MSGOBJ = LPVCORE.MESSAGE(MSGID,PARAMS) constructs an 
%   object that includes localized text associated with identifier MSGID.
%
%   The MESSAGE function searches only LPVcore message catalogs.
%
%   See also LPVCORE.ERROR, LPVCORE.MESSAGESTR, MESSAGE, CTRLMSGUTILS.ERROR

%   This function is closely related to message. However, custom toolboxes
%   cannot uses the message catalog in MATLAB.
%
%   The variable arguments args are used to fill in the predefined 
%   holes in the message string. The XML catalog message library can be
%   found in resources/en/
%
%
%   The XML sheet should consist of one three called 'message' with
%   children called 'entry'. The entry should have the item called 'key'.
%   The message itself is processed via sprinft and special characters
%   should be handled accordingly. 
%   Additionally, it is possible to include PARAMS in the string by using
%   {1}, {2}, {3}, ... corresponding to the input number. Formating of the
%   passed PARAMS can be done by:
%     - {#}                (Default) Seen as string. Equivalent to %s in
%                          sprintf.
%     - {#,number}         Seen as number. Equivalent to %g in sprintf.
%     - {#,number,exp}     Format as exponent. Equivalent to %e in sprintf.
%     - {#,number,integer} Format as integer. Equivalent to %d in sprintf.
%
%   Example: 
%
%   Create following entry in general.xml.
%
%   <entry key="testMsg">Prop. ''{1}'' is not a {2,number,integer} dimensional vector. Type "help {3}" for more information.</entry>
%
%   
%   >> LPVcore.message('LPVcore:general:testMsg', 'Myprop', 5, 'LPVcore')
%   
%   and = 
%
%   struct with fields:
%   
%     identifier: 'LPVcore:general:testMsg'
%        message: 'Prop. ''Myprop'' is not a 5 dimensional vector. Type "help LPVcore" for more information.'
%

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).
    
    % Get LPVcore package directory
    [path,~,~] = fileparts(mfilename('fullpath'));

    msgid_s = split(msgid,':');
    
    if ~isequal(size(msgid_s),[3 1])
        throwAsCaller(MException('LPVcore:message:InvalidIdentifier', '%s', ...
            'Invalid MATLAB message identifier in the LPVcore library.  For more information, read about MException Identifiers in the MATLAB help.'));
    end
    
    
    xmlfile = [path, filesep , 'resources', filesep , 'en', filesep ,msgid_s{2}, '.xml'];
    
    try
        xml = xmlread(xmlfile);
    catch
        throwAsCaller(MException('LPVcore:message:UnknownCatalog', '%s', ...
            sprintf('Unable to load the LPVcore message catalog ''%s''. Please check the file location and format.',msgid_s{2})));
    end

    entry_list = xml.getElementsByTagName('entry');
    
    message = [];

    for k = 0:entry_list.getLength-1   % The Node is implemented in JAVA, index starts with 0
        
       ent_ = entry_list.item(k);
       key = char(ent_.getAttributes.getNamedItem('key').getNodeValue);

       if strcmp(key, msgid_s{3})
            att = ent_.getChildNodes;
            message = char(att.item(0).getNodeValue);
            break;
       end
    end
    
    if isempty(message)
        throwAsCaller(MException(msgid, '%s', ...
            sprintf('Unable to find message key ''%s'' in catalog ''LPVcore:%s''.',msgid_s{3},msgid_s{2})));
    end
    
    msgobj.identifier = msgid;
    
    if ~isempty(varargin)
        message = regexprep(message, ...
            {'{(\d+)}', '{(\d+),number}', '{(\d+),number,exp}', '{(\d+),number,integer}'}, ...
            {'\%$1\$s', '\%$1\$g',        '\%$1\$e',            '\%$1\$d'} );
        msgobj.message = sprintf(message, varargin{:});
    else
        msgobj.message = message;
    end
    
end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/messageStr.m <==
function msgstr = messageStr(msgid, varargin)
% LPVCORE.MESSAGESTR LPVcore internal utility to access translated message
% strings. MSGSTR = LPVCORE.MESSAGESTR(MSGID,PARAMS) provides the string
% associated to the message ID MSGID.
%
%   Equivalent to:
%   msg = LPVcore.message(msgid, varargin{:});
%   msgstr = msg.message;
%
%   The MESSAGE function searches only LPVcore message catalogs.
%
%   See also LPVCORE.ERROR, LPVCORE.MESSAGE, MESSAGE, CTRLMSGUTILS.ERROR

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

   try
       msg = LPVcore.message(msgid, varargin{:});
       msgstr = msg.message;
   catch Err
       throw(Err)
   end
    
end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/resources/en/general.xml <==
<?xml version="1.0" encoding="UTF-8" ?>
<rsccat version="1.0" locale="en_US" product="LPVcore" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance" xsi:noNamespaceSchemaLocation="../../schema/msgcat.xsd">
  <message>
    <!--THIS FILE CONTAINS THE LPVCORE MESSAGE CATALOGS-->
    <!--(c) Copyright 2018 - Control systems group, University of Eindhoven-->
    <!-- Pepijn Cox (p.b.cox@tue.nl) AND Roland Tóth (r.toth@tue.nl).-->
    <!-- v.1.0.b -->  
      
    <entry key="Lpvcore_title">The LPVcore Toolbox</entry>
    <entry key="Lpvcore_Description">The LPVcore Toolbox enables users to model, simulate, identify, and control linear parameter-varying model representations</entry>

    <!-- General messages -->
    <entry key="InvalidInput">{1} Type "help {2}" for more information.</entry>
    <entry key="InvalidInputArgument">The {1} argument must be a {2}. Type "help {3}" for more information.</entry>
    <entry key="InvalidProperty">The value of the "{1}" property must be a {2}. Type "help {3}" for more information.</entry>
    <entry key="InvalidNumOfInputs">Invalid number of inputs. Type "help {1}" for more information.</entry>
    <entry key="InvalidOption">The option "{1}" in "{2}" must be a {3}. Type "help {4}" for more information.</entry>
    <entry key="CompletePropertyValuePairs">Use name/value pairs to specify property values. Type "help {1}" for more information.</entry>
    <entry key="UnknownPropertyValuePairs">Unknown name "{1}" for the name/value pairs to specify property values. Type "help {2}" for more information.</entry>
    <entry key="NoCharPropertyValuePairs">Name of the name/value pairs must be a single-line character vector. Type "help {1}" for more information.</entry>
    <entry key="PropertyNotInUse">The property "{1}" is not used. Hence, it cannot be modified. Type "help {2}" for more information.</entry>
    <entry key="NotImplemented"> The operation for {1} is not implemented in LPVcore yet. </entry>
    <entry key="InternalError">The LPVcore toolbox encountered an internal problem in file {1}. If this error occurs regularly, please contact the developers.</entry>
    
    <entry key="hline">--------------------------------------\n</entry>
    <entry key="bold">&lt;strong&gt;{1}&lt;/strong&gt;</entry>
    
    <entry key="EstimationProc">Estimation Process</entry>
    <entry key="Result">Result</entry>
    
  </message>
</rsccat>


==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/resources/en/lpviddata.xml <==
<?xml version="1.0" encoding="UTF-8" ?>
<rsccat version="1.0" locale="en_US" product="LPVcore" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance" xsi:noNamespaceSchemaLocation="../../schema/msgcat.xsd">
  <message>
    <!--THIS FILE CONTAINS THE LPVCORE MESSAGE CATALOGS-->
    <!--(c) Copymiddle 2018 - Control systems group, University of Eindhoven-->
    <!-- Pepijn Cox (p.b.cox@tue.nl) AND Roland Tóth (r.toth@tue.nl).-->
    
    <!-- LPVIDDATA messages -->
    <entry key="EmptyInputOutputData">{1} Type "help {2}" for more information.</entry>
    
    
    <!-- LPV Identification messages -->
    <entry key="EstDataMess">Data has {1,number,integer} outputs, {2,number,integer} scheduling signals, {3,number,integer} inputs, and {4,number,integer} samples.</entry>
    
  </message>
</rsccat>


==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/resources/en/lpvidpoly.xml <==
<?xml version="1.0" encoding="UTF-8" ?>
<rsccat version="1.0" locale="en_US" product="LPVcore" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance" xsi:noNamespaceSchemaLocation="../../schema/msgcat.xsd">
  <message>
    <!--THIS FILE CONTAINS THE LPVCORE MESSAGE CATALOGS-->
    <!--(c) Copymiddle 2018 - Control systems group, University of Eindhoven-->
    <!-- Pepijn Cox (p.b.cox@tue.nl) AND Roland Tóth (r.toth@tue.nl).-->
    
    <!-- LPVIDPOLY messages -->
    <entry key="noYinit">'The output initial conditions are not taken into account and set to zero. Type "help lpvidpoly/lsim" for more information.</entry>
    <entry key="noEinit">The noise initial conditions are set to zero. Type "help lpvidpoly/lsim" for more information.</entry>
    
    <entry key="notSifficientData">The model order is larger then the amount of data in the data set and, therefore, it is not possible to estimate a model. Type "help {1}" for more information.</entry>
    
    <entry key="MakeNoiseVarPD">The estimated noise variance is not strictly positive definite. A small number is added to make the noise variance positive definite.</entry>
    
    <entry key="EstimateRegul">Iterative optimization to estimate the regularization parameter using emprical Bayesian marginal likelihood regression.</entry>
    <entry key="EstimateRegulFinal">Final value of the marginal log likelihood {1,number,exp}.</entry>
    
    <entry key="mixedTimeElements">The system can only contain continuous or discrete time elements. The "A", "B", "C", "D", "F", and "Ts" property provide mixed continuous and discrete time items. Type "help lpvidpoly" for more information.</entry>
    
    <entry key="size">Linear parameter-varying input-output representation with noise model and {1,number,integer} output{2},\n {3,number,integer} scheduling signal{4}, and {5,number,integer} input{6}.</entry>
    
  </message>
</rsccat>


==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/resources/en/lpvidss.xml <==
<?xml version="1.0" encoding="UTF-8" ?>
<rsccat version="1.0" locale="en_US" product="LPVcore" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance" xsi:noNamespaceSchemaLocation="../../schema/msgcat.xsd">
  <message>
    <!--THIS FILE CONTAINS THE LPVCORE MESSAGE CATALOGS-->
    <!--(c) Copymiddle 2018 - Control systems group, University of Eindhoven-->
    <!-- Pepijn Cox (p.b.cox@tue.nl) AND Roland Tóth (r.toth@tue.nl).-->
    
    <!-- LPVIDSS messages -->
    <entry key="lpvssmodel">Linear parameter-varying state-space model structure.</entry>
    <entry key="lpvidssinnov">Linear parameter-varying state-space model in innovation form.</entry>
    <entry key="lpvidssgen">Linear parameter-varying state-space structure with general noise model.</entry>
    
    <entry key="notfilledKGH">Either the property "K" is empty or the property pair ("G", "H") is empty. Type "help {1}" for more information.</entry>
    
    <entry key="mixedTimeElements">The system can only contain continuous or discrete time elements. The "A", "B", "C", "D", "K", "G", "H", and "Ts" property provide mixed continuous and discrete time items. Type "help lpvidss" for more information.</entry>
    
    <entry key="noDataSupplied">The input and scheduling signal are both empty and, therefore, the model cannot be simulated. Type "help lpvidss" for more information.</entry>
    
    <entry key="sizeInnovation">Linear parameter-varying state-space representation in innovation form with {1,number,integer} output{2},\n {3,number,integer} scheduling signal{4}, {5,number,integer} input{6}, and {7,number,integer} state{8}.</entry>
    
    <entry key="sizeGeneral">Linear parameter-varying state-space representation with general noise and {1,number,integer} output{2},\n {3,number,integer} scheduling signal{4}, {5,number,integer} input{6}, and {7,number,integer} state{8}.</entry>
    
    
        <!-- LPVIDSS/LPVSSEST_ -->
        
        <entry key="egn">the Enhanced Gauss-Newton method</entry>
        <entry key="em">the Expectation-Maximization method</entry>
        <entry key="fmincon">Fmincon</entry>
        <entry key="lsqnonlin">Nonlinear least-squares solver</entry>
        
        <entry key="tabHearderEGN1">                         Termination                   Absolute Tol    Relative Tol</entry>
        <entry key="tabHearderEGN2">  Iter            f(x)       condition     Step length      Parmameter      Parmameter</entry>
        
        <entry key="tabHearderEM1">                   log    Absolute Tol    Relative Tol    Absolute Tol    Relative Tol</entry>
        <entry key="tabHearderEM2">  Iter       likelihood      likelihood      likelihood      Parmameter      Parmameter</entry>
        
        <entry key="tabHearderFmincon1">                                             First-order        Norm of</entry>
        <entry key="tabHearderFmincon2">  Iter   F-count          f(x)    Feasibility     optimality           step</entry>
        
        <entry key="tabHearderLsqnonlin1">                               First-order        Norm of</entry>
        <entry key="tabHearderLsqnonlin2">  Iter   F-count          f(x)     optimality           step</entry>
        
        <entry key="NaNEorJac">Something went wrong with the simulation. NaN in the Jacobian or error vector. Returning last iteration.</entry>
        <entry key="NoSearchDirection">   Unable to find appropriate search direction.</entry>
        <entry key="NoStepLength">   Unable to find appropriate step length.</entry>
        
  </message>
</rsccat>


==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/resources/en/lpvio.xml <==
<?xml version="1.0" encoding="UTF-8" ?>
<rsccat version="1.0" locale="en_US" product="LPVcore" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance" xsi:noNamespaceSchemaLocation="../../schema/msgcat.xsd">
  <message>
    <!--THIS FILE CONTAINS THE LPVCORE MESSAGE CATALOGS-->
    <!--(c) Copymiddle 2018 - Control systems group, University of Eindhoven-->
    <!-- Pepijn Cox (p.b.cox@tue.nl) AND Roland Tóth (r.toth@tue.nl).-->
    
    <!-- LPVIO messages -->
    <entry key="lpviomodel">Linear parameter-varying input-output model structure.</entry>
    <entry key="lpvio">Linear parameter-varying input-output representation.</entry>
    
    <entry key="mixedTimeElements">The system can only contain continuous or discrete time elements. The "A", "B", and "Ts" property provide mixed continuous and discrete time items. Type "help lpvio" for more information.</entry>
    
    <entry key="SetNoScheduling">Property "{1}" cannot be set, as there is no scheduling signal defined. Type "help lpvio" for more information.</entry>
    
    <entry key="size">Linear parameter-varying input-output representation with {1,number,integer} output{2},\n {3,number,integer} scheduling signal{4}, and {5,number,integer} input{6}.</entry>
  </message>
</rsccat>


==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/resources/en/lpvpolynomial.xml <==
<?xml version="1.0" encoding="UTF-8" ?>
<rsccat version="1.0" locale="en_US" product="LPVcore" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance" xsi:noNamespaceSchemaLocation="../../schema/msgcat.xsd">
  <message>
    <!--THIS FILE CONTAINS THE LPVCORE MESSAGE CATALOGS-->
    <!--(c) Copymiddle 2018 - Control systems group, University of Eindhoven-->
    <!-- Pepijn Cox (p.b.cox@tue.nl) AND Roland Tóth (r.toth@tue.nl).-->
    
    <!-- LPVPOLYNOMIAL messages -->
    <entry key="badp">Invalid parameterization of variable "{1}" for the {2,number,integer}-th order and {3,number,integer}-th basis function. Should be param.Continuous object</entry>
    
    <entry key="badbas">Invalid basis function of variable "{1}" for the {2,number,integer}-th order and {3,number,integer}-th basis function. Either empty ( [] ) or function handle.</entry>
    
    <entry key="pNotRow">Parameterization of variable "{1}" should be a vector.</entry>
    
    <entry key="parmNotRow">The parameter set of the {1,number,integer}-th order of the parameterization of variable "{2}" should be a vector.</entry>
    
    <entry key="basisNotRow">The parameter set of the {1,number,integer}-th order of the parameterization of variable "{2}" should be a vector.</entry>
   
    <entry key="parmBasisDifferSize">The number of parameters matrices is different from the number of basis functions of the {1,number,integer}-th order of the parameterization of variable "{2}".</entry>
    
    <entry key="parmOrBasisEmpty">Either the parameter or the basis function of variable "{1}" for the {2,number,integer}-th order and {3,number,integer}-th basis function is empty.</entry>

    <entry key="emptypolyval">The value of the "{1}" parameter for the {2,number,integer}-th order and {3,number,integer}-th basis function cannot be empty.</entry>
    
    
  </message>
</rsccat>


==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/resources/en/lpvss.xml <==
<?xml version="1.0" encoding="UTF-8" ?>
<rsccat version="1.0" locale="en_US" product="LPVcore" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance" xsi:noNamespaceSchemaLocation="../../schema/msgcat.xsd">
  <message>
    <!--THIS FILE CONTAINS THE LPVCORE MESSAGE CATALOGS-->
    <!--(c) Copymiddle 2018 - Control systems group, University of Eindhoven-->
    <!-- Pepijn Cox (p.b.cox@tue.nl) AND Roland Tóth (r.toth@tue.nl).-->
    
    <!-- LPVIDSS messages -->
    <entry key="lpvss">Linear parameter-varying state-space representation.</entry>
    <entry key="lpvssmodel">Linear parameter-varying state-space model structure.</entry>
    
    <entry key="mixedTimeElements">The system can only contain continuous or discrete time elements. The "A", "B", "C", "D", and "Ts" property provide mixed continuous and discrete time items. Type "help LPVcore.lpvss" for more information.</entry>
    
    <entry key="size">Linear parameter-varying state-space representation with {1,number,integer} output{2},\n {3,number,integer} scheduling signal{4}, {5,number,integer} input{6}, and {7,number,integer} state{8}.</entry>
  </message>
</rsccat>


==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/resources/en/pmatrix.xml <==
<?xml version="1.0" encoding="UTF-8" ?>
<rsccat version="1.0" locale="en_US" product="LPVcore" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance" xsi:noNamespaceSchemaLocation="../../schema/msgcat.xsd">
  <message>
    <!--THIS FILE CONTAINS THE LPVCORE MESSAGE CATALOGS-->
    <!--(c) Copymiddle 2018 - Control systems group, University of Eindhoven-->
    <!-- Pepijn Cox (p.b.cox@tue.nl) AND Roland Tóth (r.toth@tue.nl).-->
    
    <entry key="OnlyOneTypeOfBasesCnst">During the construction of the "pmatrix" object, you can select either 'affineBasis', 'polyBasis', or 'customBasis'. To combine different basis, use pmatrix.plus(A,B). Type "help pmatrix" for more information.</entry>
    <entry key="InvalidNumberingBasis">Invalid numbering of the {1} basis function. Type "help pmatrix" for more information.</entry>
    <entry key="InvalidNumberingBasisBiggerThenScheduling">Invalid numbering of the {1} basis function. The extended scheduling signal defined to be selected in the function is bigger then the property 'ExtendedSchedulingDimension'. Type "help pmatrix" for more information.</entry>
    <entry key="InvalidNumberingBasisSp">Invalid numbering of the {1,number,integer}-th {2} basis function. Type "help pmatrix" for more information.</entry>
    <entry key="InvalidPVTimeMapAndSchedul">With the property/value pair, both "SchedulingTimeMap" and "SchedulingDimension/SchedulingName" have been defined. Please use either one. To use more complex SchedulingTimeMaps, construct a timemap object. Type "help pmatrix" or "help timemap" for more information.</entry>
    <entry key="InvalidSchedulingDimVSAffineBasis">The number of affine basis functions is bigger then the dimension of the extended scheduling signal rho(t). Type "help pmatrix" for more information</entry>
    <entry key="DoubleBasis">Some basis are double defined. Type "help pmatrix" for more information.</entry>
    <entry key="DoubleBasisI">The {1,number,integer}-th basis is double defined. Type "help pmatrix" for more information</entry>
    <entry key="PolyDoublePower">The {1,number,integer}-th polynomial has a signal with certain power double. Type "help pmatrix" for more information.</entry>
    <entry key="InvalidNumberOfBasisFnc">Number of basis functions is not equal to the third dimension of pmatrix.mat. Type "help pmatrix" for more information.</entry>
    <entry key="BasisFncOneInput">All function handles require to have only one input. Type "help pmatrix" for more information.</entry>
    <entry key="InvalidateBasisFnc">Unable to validate the basis function for random vector of dimension {1,number,integer}. In addition, make sure that the function can handle multiple rows of data. Type "help pmatrix" for more information.</entry>
     <entry key="NoCustomBasis">Differentiation is not implemented for custom basis. Type "help pmatrix/{1}" for more information.</entry>
    
    <!-- plus, minus, multiply Operation -->
    <entry key="InvalidOperationType">Cannot {1} these two objects. A and B should be a pbasis and/or a real matrix. Type "help pmatrix/{2}" for more information.</entry>
    <entry key="InvalidOperationSize">Cannot {1} these two pmatrix objects. The first and/or second dimensions of the objects are incorrect. Type "help pmatrix/{2}" for more information.</entry>
    <entry key="InvalidOperationMixTime">Cannot {1} the pmatrix objects. One object is in continuous-time and the other object in discrete-time. Type "help pmatrix/{2}" for more information.</entry>
    <entry key="InvalidOperationSchedulingDim">Cannot {1} the pmatrix objects. Scheduling signal dimensions are different. Type "help pmatrix/{2}" for more information.</entry>
    <entry key="InvalidOperationMatSize">Cannot {1} the matrix and pmatrix, because the dimensions are incorrect. Type "help pmatrix/{2}" for more information.</entry>
    <entry key="UnknownOperator">Unknown operator {1}. Type "help pbasis" for more information.</entry>
    
    <entry key="InvalidMultiplyOverDimBothPmatrixMultDim">Cannot {1} multiply both pmatrix objects over dimension {2,number,integer}. At least one of the pmatrix objects should have at most one basis function. Type "help pbasis/{3}" for more information.</entry>
    <entry key="InvalidOpMaxDim">Cannot {1} over dimension {2,number,integer}, as the maximum dimension is {3,number,integer}. Type "help pbasis/{4}" for more information.</entry>
    <entry key="InvalidMOpSquare">Cannot matrix {1} over dimension {2,number,integer}. The outcome of this matrix {1} cannot change the size of the pmatrix with multiple basis functions. Therefore, the matrix or the pmatrix with one basis function should be square. Type "help pbasis/{3}" for more information.</entry>
    
    <!-- cat vertcat horzcat -->
    <entry key="InvalidCatTypeInput">Cannot concatunate the entries, because not all entries are pmatrices or real valued matrices. Type "help {1}" for more information.</entry>
    <entry key="InvalidCatCTmixDT">Cannot concatunate the entries, because some pmatrices are in continuous-time and others in discrete-time. Type "help {1}" for more information.</entry>
    <entry key="InvalidCatDim">Dimensions of matrices and/or pmatrices being concatenated are not consistent. Type "help {1}" for more information.</entry>
    
    <!-- reidxbytimemap -->
    <entry key="reidxbytimemapNotAllSchedulingContained">Cannot reassing variables. The obj.SchedulingTimeMap is not a subset of the timemap inputed. Type "help pmatrix/reidxbytimemap" for more information.</entry>


   
    

  </message>
</rsccat>


==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/resources/en/refFieldnames.xml <==
<?xml version="1.0" encoding="UTF-8" ?>
<rsccat version="1.0" locale="en_US" product="LPVcore" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance" xsi:noNamespaceSchemaLocation="../../schema/msgcat.xsd">
  <message>
    <!--THIS FILE CONTAINS THE LPVCORE MESSAGE CATALOGS-->
    <!--(c) Copymiddle 2018 - Control systems group, University of Eindhoven-->
    <!-- Pepijn Cox (p.b.cox@tue.nl) AND Roland Tóth (r.toth@tue.nl).-->
    
    <!-- Just a dummy item -->
    <entry key="OnlyOneTypeOfBasesCnst">During the construction of the "pmatrix" object, you can select either 'affineBasis', 'polyBasis', or 'customBasis'. To combine different basis, use pmatrix.plus(A,B). Type "help pmatrix" for more information.</entry>
    
  </message>
</rsccat>


==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/resources/en/repFieldnames.xml <==
<?xml version="1.0" encoding="UTF-8" ?>
<rsccat version="1.0" locale="en_US" product="LPVcore" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance" xsi:noNamespaceSchemaLocation="../../schema/msgcat.xsd">
  <message>
    <!--THIS FILE CONTAINS THE LPVCORE MESSAGE CATALOGS-->
    <!--(c) Copymiddle 2018 - Control systems group, University of Eindhoven-->
    <!-- Pepijn Cox (p.b.cox@tue.nl) AND Roland Tóth (r.toth@tue.nl).-->
    
    <!-- REPFIELDNAMES messages -->
    <entry key="samplingtime">Sampling time</entry>
    <entry key="unspecified">unspecified</entry>

  </message>
</rsccat>


==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/resources/en/timemap.xml <==
<?xml version="1.0" encoding="UTF-8" ?>
<rsccat version="1.0" locale="en_US" product="LPVcore" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance" xsi:noNamespaceSchemaLocation="../../schema/msgcat.xsd">
  <message>
    <!--THIS FILE CONTAINS THE LPVCORE MESSAGE CATALOGS-->
    <!--(c) Copyright 2018 - Control systems group, University of Eindhoven-->
    <!-- Pepijn Cox (p.b.cox@tue.nl) AND Roland Toth (r.toth@tue.nl).-->
    <!-- v.1.0.b -->  
    
    <entry key="CT">continuous-time</entry>
    <entry key="DT">discrete-time</entry>
    <entry key="tMCTWithNegMap">The "timemap" object is specified as a continuous-time mapping. "TimeMap" property cannot contain a negative element which implies integration (negative derivative) of the scheduling signal. Type "help timemap" for more information.</entry>
    <entry key="plustMInv">Only two "timemap" objects can be added together. Type "help timemap/plus" for more information.</entry>
    <entry key="plustMMixedTime">Cannot add these two "timemap" objects. One object is in continuous time and the other is in discrete time.</entry>
    <entry key="InvalidOperationSchedulingDim">Cannot {1} the timemap objects. Scheduling signal dimensions are different. </entry>
    <entry key="SchedulingChanelOutOfRange">Some scheduling channel index is out of range. Type "help timemap" for more information.</entry>
    <entry key="SchedulingChanelDouble">Some scheduling channel indeces are double defined. Type "help timemap" for more information.</entry>
    <entry key="SchedulingDifferentUnits">Scheduling signal "{1}" has two different units, namely '{2}' and '{3}'. Hence, it is not possible to add the two timemaps. Type "help timemap/plus" for more information.</entry>
    <entry key="SchedulingDifferentRanges">Scheduling signal "{1}" has two different ranges, namely '[{2,number};{3,number}]' and '[{4,number};{5,number}]'. Hence, it is not possible to add the two timemaps. Type "help timemap/plus" for more information.</entry>
  
  </message>
</rsccat>


==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/set.m <==
function obj = set(obj,varargin)
% LPVCORE/SET  Modifies values of any class object.
%   This is the generic method included for all objects in the LPVcore
%   toolbox.
%      
%   OBJ = set(OBJ,'Property',VALUE) sets the property with name 'Property'
%   to the value VALUE. This is equivalent to OBJ.Property = VALUE.
% 	
%   OBJ = set(OBJ,'Property1',Value1,'Property2',Value2,...) sets multiple
%   property values in a single command.
% 	
%   OBJOUT = set(OBJ,'Property1',Value1,...) returns the modified object
%   OBJOUT.
% 	
%   See also LPVcore/GET.

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).
    
    n = nargin;

    if n < 2 || mod(n-1,2) ~= 0 || ~iscellstr(varargin(1:2:n-1)) %#ok<ISCLSTR>
        LPVcore.error('LPVcore:general:CompletePropertyValuePairs',[class(obj),'/set']);
    end

    
    for i = 1:(n-1)/2
        tmp = varargin{(i-1)*2+1};
        if isprop(obj, tmp)
            obj.(tmp) = varargin{i*2};
        else
            ctrlMsgUtils.error('Control:utility:pnmatch4',class(obj),tmp);
        end
        
    end
    
end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/validateNamesPVpairs.m <==
function bool = validateNamesPVpairs(varg, list)
% LPVCORE/VALIDATENAMESPVPAIRS  Validates Name/Property pairs for LPVcore
%   classes. Helper function to validate if the property names in varg are
%   in the list.
%      
%   bool = validateNamesPVpairs(varg, list) validates if the cell string
%   varg are all contained in the cell string list. Returns bool = true if
%   true otherwise bool = false.
% 

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).
    
    bool = true;
    
    if iscellstr(varg) || isstring(varg)
        X = cellfun(@(x)strcmpi(x,list),varg,'UniformOutput',false);
        X = vertcat(X{:});
        if any(~any(X,2)); bool = find(~any(X,2),1); end
        
    else
        bool = false;
    end

end

==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/validatePVpairsClass.m <==
function bool = validatePVpairsClass(varg, className, exclList)
% LPVCORE/VALIDATEPVPAIRSCLASS  Validate Name/Property pair.
%   Helper function to validate if the property names in varg are
%   properties of the class 'className'
%      
%   bool = validatePVpairsClass(varg, className, exclList) validates if the
%   cell string varg are all properties of className excluding exclList.
%   Returns bool = true if true otherwise bool = false.
% 

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).
    
    bool = true;
    
    if iscellstr(varg) || isstring(varg)

        classInfo = eval(['?',className]);
        list      = cell(length(classInfo.PropertyList),1);

        for i = 1:length(classInfo.PropertyList)

            if strcmpi(classInfo.PropertyList(i).GetAccess, 'public') && ...
                    ~any(strcmpi(classInfo.PropertyList(i).Name,exclList))

                list{i} = classInfo.PropertyList(i).Name;
            end 
        end

        list(cellfun(@isempty,list)) = []; % Remove empty elements
        
        X = cellfun(@(x)~any(strcmpi(x,list)),varg);
        if any(X); bool = find(X,1); end
        
    else
        bool = false;
    end

end







==> anc/Code1705/LPVcorev010/src/sysid/+LPVcore/validatepmatrixCellArray.m <==
function v = validatepmatrixCellArray(C)
%VALIDATEPMATRIXCELLARRAY Validates whether each entry in cell array is a
%pmatrix with compatible dimensions.
%
%   This function is used to validate LPVIO and LPVIDOLY objects.
%
%   Syntax:
%       v = LPVcore.validatepmatrixCellArray(C)
%
%   Inputs:
%       C: cell array of PMATRIX objects.
%
%   Outputs:
%       v: logical indicating whether all objects in C have the same first
%       two dimensions.
%

sz1 = cellfun(@(x) size(x, 1), C);
sz2 = cellfun(@(x) size(x, 2), C);

v = false;
if ~isempty(sz1) && ~all(sz1 == sz1(1))
    return;
end
    
if ~isempty(sz2) && ~all(sz2 == sz2(1))
    return;
end

v = true;

end



==> anc/Code1705/LPVcorev010/src/sysid/SysIdTermConditions.m <==
classdef SysIdTermConditions
    %SYSIDTERMCONDITIONS Enumeration of termination conditions for sys id
    %algorithms
    %   Detailed explanation goes here
    
    enumeration
        FunctionTolerance, StepTolerance, ...
            MaxIterationsReached, NonIterative
    end
end



==> anc/Code1705/LPVcorev010/src/sysid/_idpmatrix/idpmatrix.m <==
classdef idpmatrix < pmatrix
    %IDPMATRIX pmatrix with identifiable coefficients
    %
    % The idpmatrix object extends the functionality of pmatrix with
    % additional attributes on the coefficients. These attributes are
    % useful for identification purposes:
    %   * Free: logical denoting which coefficients are free.
    %   * Max/Min: the max. and min. values of the coefficients.
    %
    % Syntax:
    %
    %   p = idpmatrix(mat, free, min, max, bfuncs, Name, Value)
    %   p = idpmatrix(mat, [], [], [], bfuncs, Name, Value)
    %   
    % creates a new idpmatrix object. The input arguments mat, bfuncs and the Name, Value
    % pairs are identical to the standard pmatrix object. The input
    % arguments free, min and max are arrays of the same size as mat and
    % determine the corresponding properties of each coefficients of the
    % scheduling dependent matrix. Setting them empty ([]) fills in the
    % default values.
    %
    % Syntax:
    %
    %   p = idpmatrix(p0)
    %
    % converts a standard pmatrix object p0 into an idpmatrix object. By
    % default, all coefficients are set to free, with min. value -Inf and
    % max. value +Inf. To set different defaults, use the following syntax:
    %
    %   p = idpmatrix(p0, free, min, max)
    %
    % See also PMATRIX
    %
    
    properties
        Min
        Max
        Free
    end

    properties (Dependent)
        Value
    end
    
    methods
        function obj = idpmatrix(mat, free, min, max, varargin)
            %IDPMATRIX Construct an instance of this class
            
            % Handle conversion from pmatrix to idpmatrix
            if strcmp(class(mat), 'pmatrix') %#ok<STISA> 
                pmat = mat;
                mat = pmat.matrices;
                varargin = {pmat.bfuncs, 'SchedulingTimeMap', pmat.timemap};
            end

            obj@pmatrix(mat, varargin{:});
            if nargin <= 1 || isempty(free)
                if ~isa(mat, 'idpmatrix')
                    free = true(size(obj.matrices));
                else
                    free = mat.Free;
                end
            end
            if nargin <= 2 || isempty(min)
                if ~isa(mat, 'idpmatrix')
                    min = -Inf(size(obj.matrices));
                else
                    min = mat.Min;
                end
            end
            if nargin <= 3 || isempty(max)
                if ~isa(mat, 'idpmatrix')
                    max = +Inf(size(obj.matrices));
                else
                    max = obj.Max;
                end
            end
            obj.Free = free;
            obj.Min = min;
            obj.Max = max;
        end
        
        function disp(obj)
            % DISP Print object information to screen
            if isempty(obj)
                disp('Empty scheduling dependent matrix with identifiable coefficients');
                return
            end
            sz1 = size(obj,1);
            sz2 = size(obj,2);
            domain = [];
            if isct(obj)
                domain = 'Continuous-time ';
            elseif isdt(obj)
                domain = 'Discrete-time ';
            end

            symbolRepr = symbstr(obj);
            if sz1 == 1 && sz2 == 1
                disp( [ domain , 'scheduling dependent matrix with identifiable coefficients'] )
                disp( ' ' )
                fprintf(['\t', symbolRepr])
                fprintf('\n\n');
            else
                disp( [ domain , 'scheduling dependent ' ,num2str(sz1), 'x', ...
                    num2str(sz2),' matrix with identifiable coefficients'] )
                disp( ' ' )
                fprintf(['\t', symbolRepr])
                fprintf('\n\n')
                dispcoeff(obj, 'A');
            end

            % Display information on number of parameters
            fprintf('Parameterization:\n');
            fprintf('\tNumber of coefficients: %d (free: %d)\n', ...
                nparams(obj), nparams(obj, 'free'));
        end

        function val = get.Value(obj)
            val = obj.matrices;
        end

        function obj = set.Free(obj, value)
            if isscalar(value)
                value = value * true(size(obj.matrices));
            end
            obj.Free = value;
        end

        function obj = set.Min(obj, value)
            if isscalar(value)
                value = value * ones(size(obj.matrices));
            end
            obj.Min = value;
        end

        function obj = set.Max(obj, value)
            if isscalar(value)
                value = value * ones(size(obj.matrices));
            end
            obj.Max = value;
        end
        
        function D = parder(obj)
            % PARDER Return derivatives with respect to free parameters
            %
            %   Syntax:
            %       D = parder(A)
            %
            %   Inputs:
            %       A: idpmatrix object
            %
            %   Outputs:
            %       D: cell array of idpmatrix objects representing the partial derivative
            %       of A for each free parameter.
            %
            
            % Loop through filters
            D = cell(1, nparams(obj, 'free'));
            DCount = 1;
            free = obj.Free;  % 3-dimensional double
            mat = obj;    % pmatrix
            [n, m, o] = size(free);
            for j=1:o
                bfunc = mat.bfuncs{j};
                for k=1:n
                    for l=1:m
                        if free(k, l, j)
                            matMasked = zeros(n, m);
                            matMasked(k, l) = 1;
                            P = pmatrix(matMasked, {bfunc}, ...
                                'SchedulingTimeMap', mat.timemap);
                            D{DCount} = P;
                            DCount = DCount + 1;
                        end
                    end
                end
            end
        end
        
        function [obj, delta] = applydeltap(obj, delta)
            % APPLYDELTAP Update free parameters
            %
            %   Syntax:
            %       [obj, delta] = applydeltap(obj, delta)
            %
            %   Inputs:
            %       delta: N-by-1 vector of free parameter
            %       updates (corresponding e.g. to a single gradient step).
            %       If N > nparams(obj, 'free'), then only the first
            %       nparams(obj, 'free') elements will be used.
            %
            %   Outputs:
            %       delta: (N-nparams(obj, 'free'))-by-1 vector of free
            %       parameters that were not used to update this particular
            %       filter.
            
            % Input validation
            if numel(delta) < nparams(obj, 'free')
                error('Too few parameters were provided to update values.');
            end
            free = obj.Free;
            mat = obj;
            [n, m, o] = size(free);
            % Update pmatrix values
            for j=1:o
                for k=1:n
                    for l=1:m
                        if free(k, l, j)
                            mat.matrices(k, l, j) = ...
                                mat.matrices(k, l, j) + delta(1);
                            delta(1) = [];
                        end
                    end
                end
            end
            % Write pmatrix with updated values back
            obj = mat;
        end

        function [obj, p] = setpvec(obj, p)
            % SETPVEC Set free parameters
            %
            %   Syntax:
            %       [obj, p] = setpvec(obj, p)
            %
            %   Inputs:
            %       p: N-by-1 vector of free parameter
            %       updates (corresponding e.g. to a single gradient step).
            %       If N > nparams(obj, 'free'), then only the first
            %       nparams(obj, 'free') elements will be used.
            %
            %   Outputs:
            %       p: (N-nparams(obj, 'free'))-by-1 vector of free
            %       parameters that were not used to update this particular
            %       filter.
            
            % Input validation
            if numel(p) < nparams(obj, 'free')
                error('Too few parameters were provided to update values.');
            end
            free = obj.Free;
            mat = obj;
            [n, m, o] = size(free);
            % Update pmatrix values
            for j=1:o
                for k=1:n
                    for l=1:m
                        if free(k, l, j)
                            mat.matrices(k, l, j) = p(1);
                            p(1) = [];
                        end
                    end
                end
            end
            % Write pmatrix with updated values back
            obj = mat;
        end
        
        function pvec = getpvec(obj, ~)
            % GETPVEC Values of parameters in vector form
            %
            %   Syntax:
            %       pvec = getpvec(filt)
            %       pvec = getpvec(filt, 'free')
            %
            %   Inputs:
            %       filt: idpmatrix object
            %       'free': whether to only return data for the free
            %           parameters of filt.
            %
            %   Outputs:
            %       pvec: values of the parameters of filt.
            %
            pvec = obj.Value(:);      % 2D to 1D
            if nargin > 1
                pvec = pvec(obj.Free(:) == true);
            end
        end
        
        function val = nparams(obj, mode)
            % NPARAMS Returns number of model parameters
            %
            %   Syntax:
            %       np = nparams(obj)
            %       np = nparams(obj, 'free')
            %
            %   Inputs:
            %       return all model parameters unless 'free'.
            %       'free': return free model parameters.
            %
            %   Outputs:
            %       np: number of model parameters.
            %
            %   Note: for monic filters, the first term does not constitute to
            %   the number of parameters.
            %
            if nargin <= 1
                mode = 'all';
            end
            if strcmp(mode, 'free')
                val = sum(obj.Free, 'all');
            else
                val = numel(obj.Free);
            end
        end
    end
end



==> anc/Code1705/LPVcorev010/src/sysid/_lpviddata/compare.m <==
function [ySys, fit] = compare(data, varargin)
%COMPARE Compare identified model output and measured output
%
%   This function simulates the response of one or more LPV system
%   models, and superimposes the response for each model over the plotted 
%   input/output measurement data contained in data.
%
%   Note that the scheduling signal is not plotted. Use lpviddata/plot to
%   visualize the scheduling signal.
%
%   Syntax:
%       compare(data, sys, LineSpec)
%       compare(data, sys, LineSpec, kstep)
%       compare(data, sys, kstep)
%       compare(data, sys1, sys2, ..., sysn, ___)
%       [y, fit] = compare(data, sys, kstep)
%       compare(__, opt)
%
%   Inputs:
%       data: lpviddata object with the measured input-scheduling-output
%       data
%       sys, sys1, ..., sysn: identified lpvidpoly system to compare with data
%       kstep: number of timesteps to predict the output. If left out, or
%           set to Inf, then the measured output is not used to do the
%           comparison.
%       opt: structure with additional options. Contains the following fields:
%           * 'InitialCondition': handling of initial conditions:
%               * 'e': estimate initial conditions such that the error
%                   criterion associated with the selected horizon in kstep is
%                   minimized. Default.
%               * Specify as a column vector of doubles to use a fixed value
%                   for the initial conditions.
%
%   Outputs:
%       y: simulated or predicted output response.
%       fit: fit in percentage between simulated/predicted and measured output
%           response, based on Normalized Root Mean Square Error (NRMSE)
%           between them.
%
kstep = [];
syss = {};  % Cell array of systems
sysNames = {};
lineSpecs = {};  % Line specifications
% Check if last argument is an options structure
opt = [];
if isstruct(varargin{end})
    opt = varargin{end};
    varargin(end) = [];
end
% Extract options
if isempty(opt)
    opt = struct('InitialCondition', 'e');
end
% Validate options
x0_method = getfielddef(opt, 'InitialCondition', 'e');
assert(strcmp(x0_method, 'e') || (iscolumn(x0_method) && isnumeric(x0_method)), ...
    'The ''InitialCondition'' option is invalid');

i = 1;
while i <= numel(varargin)
    v = varargin{i};
    if isa(v, 'LPVcore.lpvrep')
        syss = [syss(:)', {v}];
        sysNames = [sysNames(:)', {inputname(i+1)}];
        % Next argument may be a LineSpec
        if i < numel(varargin) && ischar(varargin{i+1})
            lineSpecs = [lineSpecs(:)', varargin(i+1)];
            i = i + 1;
        else
            lineSpecs = [lineSpecs(:)', {NaN}];
        end
    elseif isint(v) || (isscalar(v) && isinf(v))
        assert(i == numel(varargin), 'kstep must be last argument');
        kstep = v;
        break;
    else
        error('Invalid argument: %s\n', inputname(i+1));
    end
    i = i + 1;
end

p = data.p;
u = data.u;
y = data.y;
t = data.SamplingInstants;

% Prediction or simulation
if isempty(kstep) || isinf(kstep)
    kstep = Inf;
    isPred = false;
else
    isPred = true;
end

% Initial condition handling
x0s = cell(1, numel(syss));
if strcmp(x0_method, 'e')
    for i=1:numel(x0s)
        % TODO: add initial condition estimation for non-lpvlfr objects
        if isa(syss{i}, 'LPVcore.lpvlfr')
            x0s{i} = findstates(syss{i}, data, kstep);
        end
    end
else
    for i=1:numel(x0s)
        x0s{i} = x0_method;
    end
end

% Simulate or predict response
ySys = cell(numel(syss), 1);
fit = cell(numel(syss), 1);
for i=1:numel(syss)
    sys = syss{i};
    x0 = x0s{i};
    if ~isPred
        % Simulation
        if isa(sys, 'LPVcore.lpvidsys')
            % Get the deterministic output (4th)
            [~, ~, ~, ySys{i}] = lsim(sys, p, u, t);
        elseif isa(sys, 'LPVcore.lpvlfr')
            ySys{i} = lsim(sys, p, u, t, 'x0', x0);
        else
            error('Unexpected error occured');
        end
    else
        % Prediction
        if ~isa(sys, 'LPVcore.lpvidsys')
            error(['Input ', sysNames{i}, 'is not a model with identifiable parameters. ', ...
                'This is not supported at the moment for kstep = 1']);
        end
        ySys{i} = predict(sys, data, kstep);
    end
    % Calculate fit
    fit{i} = 100 * (1 - LPVcore.goodnessOfFit(ySys{i}, y, 'NRMSE'));
end

if nargout == 0
    % Show plot
    ny = sys.Ny;
    tile = tiledlayout(ny, 1);
    for i=1:ny
        ax(i) = nexttile; %#ok<AGROW>
        plot(t, y(:, i), 'k'); hold on;
        for j=1:numel(syss)
            tmp = ySys{j};
            if ~isnan(lineSpecs{j})
                plot(t, tmp(:, i), lineSpecs{j});
            else
                plot(t, tmp(:, i));
            end
        end
        if ~isempty(data.OutputName{i})
            outputName = data.OutputName{i};
        else
            outputName = ['y', int2str(i)];
        end
        % Build legend
        legendEntries = cell(1, numel(syss));
        legendEntries{1} = sprintf('%s (%s)', inputname(1), outputName);
        for j=1:numel(syss)
            f = fit{j};
            legendEntries{j+1} = sprintf('%s: %.2f%%', ...
                sysNames{j}, f(i));
        end
        legend(legendEntries, 'interpreter', 'none'); hold off;
        ylabel(outputName);
    end
    % Share x-axis between plots
    linkaxes(ax, 'x');
    % Format figure
    tile.TileSpacing = 'compact';
    if isPred
        type = [int2str(kstep), '-step Predicted'];
    else
        type = 'Simulated';
    end
    title(tile, [type, ' Response Comparison']);
    xlabel(tile, sprintf('Time (%s)', data.TimeUnit));
    ylabel(tile, 'Amplitude');
end

% Convert single-model output arguments from cell array
if numel(syss) == 1
    ySys = ySys{1};
    fit = fit{1};
end

end



==> anc/Code1705/LPVcorev010/src/sysid/_lpviddata/disp.m <==
function disp(obj)
% DISP Provide info on the lpviddata object

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    fprintf('\nTime domain data set with %d samples.\n',obj.lengthDataSet);
    fprintf('Sample time: %g %s.\n\n',obj.Ts,obj.TimeUnit);
    

    space = 3;
    offsO = cellfun('length',obj.OutputName(:));
    offsS = cellfun('length',obj.SchedulingName(:));
    offsI = cellfun('length',obj.InputName(:));

    offs  = max([offsO;offsS;offsI;7]);

    tabL = offs+2*space;

    if ~isempty(obj.OutputData)
        
        fprintf('Outputs%sUnit (if specified)\n',repmat(' ',[tabL-7 1]));
        for i = 1:length(obj.OutputName)
            fprintf('%s%s',repmat(' ',[space 1]),obj.OutputName{i});
            
            if ~isempty(obj.OutputUnit)
                fprintf('%s%s\n',repmat(' ',[tabL-offsO(i) 1]),obj.OutputUnit{i});
            else
                fprintf('\n');
            end
        end
        fprintf('\n');
    end
    
    
    if ~isempty(obj.SchedulingData)
        fprintf('Scheduling%sUnit (if specified)\n',repmat(' ',[tabL-10 1]));
        for i = 1:length(obj.SchedulingName)
            fprintf('%s%s',repmat(' ',[space 1]),obj.SchedulingName{i});

            if ~isempty(obj.SchedulingUnit)
                fprintf('%s%s\n',repmat(' ',[tabL-offsS(i) 1]),obj.SchedulingUnit{i});
            else
                fprintf('\n');
            end
        end
        fprintf('\n');
    end

    if ~isempty(obj.InputData)
        
        fprintf('Inputs%sUnit (if specified)\n',repmat(' ',[tabL-6 1]));
        for i = 1:length(obj.InputName)
            fprintf('%s%s',repmat(' ',[space 1]),obj.InputName{i});
            
            if ~isempty(obj.InputUnit)
                fprintf('%s%s\n',repmat(' ',[tabL-offsI(i) 1]),obj.InputUnit{i});
            else
                fprintf('\n');
            end
        end
        fprintf('\n');
    end
    
end

==> anc/Code1705/LPVcorev010/src/sysid/_lpviddata/end.m <==
function idx = end(obj,k, ~)
%END The end function of the lpviddata object.
%
%   ind = end(obj,k,n)
%
%   The arguments are described as follows:
% 
%       k is the index in the expression using the end syntax
%       n is the total number of indices in the expression
% 
%       ind is the index value to use in the expression
%
%   See also LPVIDDATA/SUBSREF, LPVIDDATA

% https://nl.mathworks.com/help/matlab/matlab_oop/object-end-indexing.html

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    if k > 4
        idx = 1;
    elseif k == 1
        idx = obj.lengthDataSet;
    else
        idx = obj.OSISize(k-1);
    end

end

==> anc/Code1705/LPVcorev010/src/sysid/_lpviddata/get.m <==
function value = get(obj,varargin)
%GET  Access/query property values of lpviddata.
%
%   VALUE = get(M,'PropertyName') returns the value of the specified
%   property of the input/output model M. An equivalent syntax is VALUE =
%   M.PropertyName.
%
%   VALUES = get(M,{'Prop1','Prop2',...}) returns the values of several
%   properties at once in a cell array VALUES.
%
%   get(M) displays all properties of M and their values.
%
%   S = get(M) returns a structure whose field names and values are the
%   property names and values of M.
%
%   See also TIMEMAP/SET, TIMEMAP.

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).
    
    try
        value = LPVcore.get(obj,varargin{:});
    catch ME
        throw(ME);
    end

    if nargout == 0 && nargin == 1
        disp(value);
        clear value;
    end
end

==> anc/Code1705/LPVcorev010/src/sysid/_lpviddata/length.m <==
function value = length(obj)
%LENGTH The number of data points in the data set
%
%   m = length(A), returns a scalar number containing the
%   number of data points in the data set
%
%   See also LPVIDDATA/SIZE, LPVIDDATA

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    value = obj.lengthDataSet;
end

==> anc/Code1705/LPVcorev010/src/sysid/_lpviddata/lpviddata.m <==
classdef lpviddata
%LPVIDDATA Create a data object for input/scheduling/output data and the
%properties of the data set
%
%    data = LPVIDDATA(y,p,u,Ts) to create a data object with output p,
%       scheduling signal p and input U and sample time Ts. Default Ts = 1.
%       y: a N-by-ny matrix where N is the number of observations and ny
%          the number of output channels.
%       p: a N-by-np matrix where np is the number of scheduling channels.
%       u: a N-by-nu matrix, where Nu is the number of input channels.
%       y, p, and u must have the same number of rows. However:
%       If u = [], or not assigned, DAT defines a signal or a time series.
%       If y = [], DAT describes just the input.
%   
%   See also IDDATA.
    
% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).    

    properties (Dependent)
        % Domain - Specifies that the data is in the time domain.
        %
        % Default: 'Time'
        Domain
        
        % ExperimentName - Name of each data set contained in the iddata
        % object.
        %
        % Default: 'Exp1'
        ExperimentName
        
        % InputData - Name of MATLAB variable that stores the input signal
        % to a system.
        %
        % Default: [Matrix of size nu input channels and N data samples]
        InputData
        
        % InputName - Specifies the names of individual input channels.
        % 
        % Default: {'u1';'u2';...}
        InputName
        	
        % InputUnit - Specifies the units of each input channel.
        InputUnit
        
        % SchedulingData - Name of MATLAB variable that stores the
        % scheduling signal to a system.
        %
        % Default: [Matrix of size np scheduling channels and N data samples]
        SchedulingData
        
        % SchedulingName - Specifies the names of individual scheduling
        % channels.
        % 
        % Default: {'p1';'p2';...}
        SchedulingName
        	
        % SchedulingUnit - Specifies the units of each scheduling channel.
        SchedulingUnit
        
        % InterSample - Specifies the behavior of the input signals between
        % samples for transformations between discrete-time and
        % continuous-time.
        % 
        % Currently not used, as the toolbox has no continuous-time
        % identification methods.
        InterSample
        
        % Name - Name of the data set.
        %
        % Default: ''
        Name
        
        % Notes - Comments about the data set.
        % Can be a character vector or cell array.
        %
        % Default: ''
        Notes
        
        % OutputData - Name of MATLAB variable that stores the output
        % signal from a system.
        %
        % Default: [Matrix of size ny output channels and N data samples]
        OutputData
        
        % OutputName - For a multiple-output system, specifies the names of
        % individual output channels.
        %
        % Default: {'y1';'y2';...}
        OutputName
        
        % OutputUnit - 	Specifies the units of each output channel.
        OutputUnit
        
        % Period - Period of the input signal.
        %
        % Default: inf   (nonperiodic signal)
        Period
        
        % TimeUnit - Time unit
        %
        % Default: 'seconds'
        TimeUnit
        
        % Ts - Time interval between successive data samples in seconds.
        %
        % Default: 1
        Ts
        
        % Tstart - Specifies the start time of the time vector.
        %
        % Default: 0
        Tstart
        
        % SamplingInstants - The time values in the time vector calculated
        % from the properties Tstart and Ts.
        SamplingInstants

    end  % end of public, dependent properties
    
    
    properties
        % UserData - Additional comments
        % Can be any MATLAB data type
        % 
        % Default: []
        UserData = [];
    end
    
	properties (Access = private, Constant = true)
        
        % Set of available time unites for TimeUnit, InputUnit, OutputUnit
        unitsTime = {'nanoseconds', 'microseconds', 'milliseconds', ...
            'seconds', 'minutes', 'hours', 'days', 'weeks', 'months', ...
            'years'};
    end
    
	properties (Hidden, Dependent)
      % Alias for "OutputData" property.
      y
      
      % Alias for "SchedulingData" property.
      p
      
      % Alias for "InputData" property.
      u
      
      % Alias for "SamplingInstants" property.
      t
    end
    
    
	properties (Access = protected)
            % String
        Domain_ = 'Time';
            % String
        ExperimentName_ = 'Exp1';
            % N-by-nu matrix
        InputData_ = [];
            % Cell array with strings
        InputName_ = cell(0,1);
            % Cell array with strings
        InputUnit_ = cell(0,1);
            % N-by-np matrix
        SchedulingData_ = [];
            % Cell array with strings
        SchedulingName_ = cell(0,1);
        	% Cell array with strings
        SchedulingUnit_ = cell(0,1);
            % String
        Name_ = '';
            % Character vector or cell array.
        Notes_ = cell(0,1);
            % N-by-ny matrix
        OutputData_ = '';
            % Cell array with string
        OutputName_ = cell(0,1);
            % Cell array with string
        OutputUnit_ = cell(0,1);
            % Positive real number (or inf
        Period_ = inf;
            % String with an element of unitsTime
        TimeUnit_ = 'seconds';
            % Positive number
        Ts_ = 1;
            % Real number
        Tstart_ = 0;
        
        % The length of the data set
        lengthDataSet = 1;
      
        % The ouput, scheduling, and input dimension [ny, np, nu]
        OSISize = [0 0 0];
    end
    
    
    methods
        function obj = lpviddata(y,p,varargin)
            %LPVIDDATA Construct this class
            %   Detailed explanation goes here
            
            % p cannot be empty
            % y can be empty
            % u can be empty.  But u and y empty cannot exist
            
            narginchk(2,30);     % Validate correct number of inputs
            
            n = nargin;
                        
            if n > 4 && mod(n,2) ~= 0
                LPVcore.error('LPVcore:general:InvalidNumOfInputs','lpviddata');
            end
            
            if n >= 5 % Check the PV pairs
                
                listPVpairs = {'ExperimentName', 'InputName', 'InputUnit', 'SchedulingName', 'SchedulingUnit',...
                    'Name', 'Notes', 'OutputName', 'OutputUnit', 'Period', 'TimeUnit', 'Tstart','UserData'};
                tst = LPVcore.validateNamesPVpairs(varargin(3:2:end), listPVpairs);
                
                if tst == false; LPVcore.error('LPVcore:general:NoCharPropertyValuePairs', 'lpviddata');
                elseif ~islogical(tst); LPVcore.error('LPVcore:general:UnknownPropertyValuePairs',varargin{ 2*(tst-1)+3 },'lpviddata'); end
            end
            
                % Validate that at least y or u is nonempty
            if n == 2
                if isempty(y)
                    LPVcore.error('LPVcore:general:InvalidInputArgument','first','matrix of dimension N x ny','lpviddata');
                end
            else
                if isempty(y) && isempty(varargin{1})
                    LPVcore.error('LPVcore:general:InvalidInput','No data input nor output data assigned.','lpviddata');
                end
            end
            
            
            % Validate length of the input/scheduling/output data sets
            N_y = size(y,1);
            N_p = size(p,1);
            if n > 2; N_u = size(varargin{1},1); else; N_u = 0; end
            
            if (N_y > 0 && N_p > 0 && N_y ~= N_p) || (N_u > 0 && N_p > 0 && N_u ~= N_p)
                LPVcore.error('LPVcore:general:InvalidInput','The provided input/scheduling/output data have different lenght.','lpviddata');
            end
            
            obj.lengthDataSet = max([N_y, N_u, N_p]);
            if n == 2; obj.OSISize = [size(y,2), size(p,2), 0]; else; obj.OSISize = [size(y,2), size(p,2), size(varargin{1},2)]; end
            obj.OutputData = y;
            obj.SchedulingData = p;
            if n == 2; obj.InputData = []; else; obj.InputData = varargin{1}; end
            if n >= 4; obj.Ts = varargin{2}; end

            obj.ExperimentName = LPVcore.findProp('ExperimentName', varargin, 3, 'Exp1'); 
            obj.InputName      = LPVcore.findProp('InputName',      varargin, 3, cell(0,1));
            obj.InputUnit      = LPVcore.findProp('InputUnit',      varargin, 3, cell(0,1)); 
            obj.SchedulingName = LPVcore.findProp('SchedulingName', varargin, 3, cell(0,1)); 
            obj.SchedulingUnit = LPVcore.findProp('SchedulingUnit', varargin, 3, cell(0,1)); 
            obj.Name           = LPVcore.findProp('Name',           varargin, 3, ''); 
            obj.Notes          = LPVcore.findProp('Notes',          varargin, 3, cell(0,1)); 
            obj.OutputName     = LPVcore.findProp('OutputName',     varargin, 3, cell(0,1)); 
            obj.OutputUnit     = LPVcore.findProp('OutputUnit',     varargin, 3, cell(0,1)); 
            obj.Period         = LPVcore.findProp('Period',         varargin, 3, inf);
            obj.TimeUnit       = LPVcore.findProp('TimeUnit',       varargin, 3, 'seconds');
            obj.Tstart         = LPVcore.findProp('Tstart',         varargin, 3, 0); 
            obj.UserData       = LPVcore.findProp('UserData',       varargin, 3, []); 
        end
        
        % -----------------------------
        % Get Set operators properties
                
        function val = get.Domain(obj)
            val = obj.Domain_;
        end
        
        
        function obj = set.Domain(obj, ~)
            LPVcore.error('LPVcore:general:PropertyNotInUse', 'Domain', 'lpviddata');
        end
        
        
        function val = get.ExperimentName(obj)
            val = obj.ExperimentName_;
        end
        
        
        function obj = set.ExperimentName(obj,val)
            
            if ~isstring(val) && (~ischar(val) || ~isvector(val))
                LPVcore.error('LPVcore:general:InvalidProperty', 'ExperimentName','1-by-n character array', 'lpviddata');
            else
                obj.ExperimentName_ = val;
            end
        end
        
        
        function val = get.InputData(obj)
            val = obj.InputData_;
        end
        

        function obj = set.InputData(obj,val)
            
            if isempty(val)
                obj.InputData_ = [];
                obj.OSISize(3) = 0;
                obj.InputName_ = cell(0,1);
                obj.InputUnit_ = cell(0,1);
                return;
            end
            
            if ~ismatrix(val) || ~isnumeric(val) || any(any(isnan(val))) || any(any(isinf(val))) || size(val,1) ~= obj.lengthDataSet
                LPVcore.error('LPVcore:general:InvalidProperty', 'InputData','a N-by-nu finite, real matrix', 'lpviddata');
            else


                obj.InputData_ = val;
                
                nuOld = obj.OSISize(3);
                nuNew = size(val,2);
                
                if obj.OSISize(3) ~= size(val,2)
                    obj.OSISize(3) = size(val,2);
                end
                
                if nuOld > nuNew
                    
                    obj.InputName_ = obj.InputName_(1:nuNew);
                    if ~isempty(obj.InputUnit_)
                        obj.InputUnit_ = obj.InputUnit_(1:nuNew);
                    end
                elseif nuOld < nuNew
                    
                    
                    Ntmp = cell(nuNew,1);
                    Ntmp(1:nuOld) = obj.InputName_;
                    for i = nuOld+1:nuNew
                        Ntmp{i} = localFindEmptyName('u', '', i-1, Ntmp(1:i));
                    end
                    obj.InputName_ = Ntmp;
                    
                    if ~isempty(obj.InputUnit_)
                        tmp = cell(nuNew - nuOld,1); tmp(:) = {''};
                        obj.InputUnit_ = [obj.InputUnit_; tmp];
                    end
                end
                
                
            end
            
        end
        
        
        function val = get.InputName(obj)
            val = obj.InputName_;
        end
        
        
        function obj = set.InputName(obj,InputName)
            
            if ~isempty(InputName)               
                if ~isstring(InputName) && ~ischar(InputName) && (~iscellstr(InputName) || ~isvector(InputName))
                    LPVcore.error('LPVcore:general:InvalidProperty','InputName', 'character array or cell array filled with unique character arrays','lpviddata');
                end
                
                if iscell(InputName) && length(unique(InputName)) ~= length(InputName)
                    LPVcore.error('LPVcore:general:InvalidProperty','InputName', 'character array or cell array filled with unique character arrays','lpviddata');
                end
            end

            if iscell(InputName) && isscalar(InputName); InputName = InputName{1,1}; % If 1x1 cell array, then unfold
            elseif ~ischar(InputName) && isrow(InputName); InputName = InputName'; end
            nu_ = size(InputName,1);
            
            nu = obj.OSISize(3); 

            if nu_ == nu
                if ~ischar(InputName); obj.InputName_ = InputName;
                else; obj.InputName_ = {InputName}; end
            elseif nu_ == 1 && nu_ ~= 0 % if scalar, create vector of names with indeces
                tmp_ = cell(nu,1);
                for i = 1:nu ; tmp_{i,1} = [InputName, num2str(i)]; end
                obj.InputName_ = tmp_;
            elseif nu_ == 0 || nu == 0  % Empty vector
                tmp_ = cell(nu,1);
                for i = 1:nu ; tmp_{i,1} = ['u', num2str(i)]; end
                obj.InputName_ = tmp_;
            else
                LPVcore.error('LPVcore:general:InvalidProperty','InputName', [sprintf('%d',nu),' x 1 cell array or character array'],'lpviddata');
            end
        end
        
        
        function val = get.InputUnit(obj)
            val = obj.InputUnit_;
        end
        
        function obj = set.InputUnit(obj,InputUnit)
            
            if ~isempty(InputUnit)

                if ~isstring(InputUnit) && ~ischar(InputUnit) && (~iscellstr(InputUnit) || ~isvector(InputUnit))
                    LPVcore.error('LPVcore:general:InvalidProperty', 'InputUnit', 'cell array or character array', 'lpviddata');
                end
            end
            
            if iscell(InputUnit) && isscalar(InputUnit); InputUnit = InputUnit{1,1}; % If 1x1 cell array, then unfold
            elseif ~ischar(InputUnit) && isrow(InputUnit); InputUnit = InputUnit'; end
            nu_ = size(InputUnit,1);
           
            nu = obj.OSISize(3);

            if nu_ == nu
                if ~ischar(InputUnit); obj.InputUnit_ = InputUnit;
                else; obj.InputUnit_ = {InputUnit}; end
            elseif nu_ == 1 && nu ~= 0 % if scalar, create vector of names with indeces
                tmp_ = cell(nu,1);
                tmp_(:,1) = {InputUnit};
                obj.InputUnit_ = tmp_;
            elseif nu_ == 0 || nu == 0% Empty vector
                tmp_ = cell(0,1);
                obj.InputUnit_ = tmp_;
            else
                LPVcore.error('LPVcore:general:InvalidProperty', 'InputUnit', [sprintf('%d',nu), ' x 1 cell array or character array'], 'lpviddata');
            end
        end
        
        
        function val = get.SchedulingData(obj)
            val = obj.SchedulingData_;
        end
        
        
        function obj = set.SchedulingData(obj,val)
            
            if ~ismatrix(val) || ~isnumeric(val) ...
                    || any(any(isnan(val))) || any(any(isinf(val))) ...
                    || size(val,2) ~= obj.OSISize(2) ...
                    || (~isempty(val) && size(val, 1) ~= obj.lengthDataSet)
                LPVcore.error('LPVcore:general:InvalidProperty', 'SchedulingData','a N-by-np finite, real matrix', 'lpviddata');
            else
                obj.SchedulingData_ = val;
                
                npOld = obj.OSISize(2);
                npNew = size(val,2);
                
                if obj.OSISize(2) ~= size(val,2)
                    obj.OSISize(2) = size(val,2);
                end
                
                if npOld > npNew
                    
                    obj.SchedulingName_ = obj.SchedulingName_(1:npNew);
                    if ~isempty(obj.SchedulingUnit_)
                        obj.SchedulingUnit_ = obj.SchedulingUnit_(1:npNew);
                    end
                elseif npOld < npNew
                    
                    
                    Ntmp = cell(npNew,1);
                    Ntmp(1:npOld) = obj.SchedulingName_;
                    for i = npOld+1:npNew
                        Ntmp{i} = localFindEmptyName('p', '', i-1, Ntmp(1:i));
                    end
                    
                    obj.SchedulingName_ = Ntmp;
                    
                    if ~isempty(obj.SchedulingUnit_)
                        tmp = cell(npNew - npOld,1); tmp(:) = {''};
                        obj.SchedulingUnit_ = [obj.SchedulingUnit_; tmp];
                    end
                end
            end
            
        end
        
        
        function val = get.SchedulingName(obj)
            val = obj.SchedulingName_;
        end
        
        
        function obj = set.SchedulingName(obj,SchedulingName)
            
            if ~isempty(SchedulingName)

                if ~isstring(SchedulingName) && ~ischar(SchedulingName) && (~iscellstr(SchedulingName) || ~isvector(SchedulingName))
                    LPVcore.error('LPVcore:general:InvalidProperty','SchedulingName', 'character array or cell array filled with unique character arrays','lpviddata');
                end
                
                if iscell(SchedulingName) && length(unique(SchedulingName)) ~= length(SchedulingName)
                    LPVcore.error('LPVcore:general:InvalidProperty','SchedulingName', 'character array or cell array filled with unique character arrays','lpviddata');
                end
            end

            if iscell(SchedulingName) && isscalar(SchedulingName); SchedulingName = SchedulingName{1,1}; % If 1x1 cell array, then unfold
            elseif ~ischar(SchedulingName) && isrow(SchedulingName); SchedulingName = SchedulingName'; end
            np_ = size(SchedulingName,1);
            
            np = obj.OSISize(2); 
            
            if np_ == np
                if ~ischar(SchedulingName); obj.SchedulingName_ = SchedulingName;
                else; obj.SchedulingName_ = {SchedulingName}; end
            elseif np_ == 1 && np_ ~= 0 % if scalar, create vector of names with indeces
                tmp_ = cell(np,1);
                for i = 1:np ; tmp_{i,1} = [SchedulingName, num2str(i)]; end
                obj.SchedulingName_ = tmp_;
            elseif np_ == 0 || np == 0  % Empty vector
                tmp_ = cell(np,1);
                for i = 1:np ; tmp_{i,1} = ['p', num2str(i)]; end
                obj.SchedulingName_ = tmp_;
            else
                LPVcore.error('LPVcore:general:InvalidProperty','SchedulingName', [sprintf('%d',np),' x 1 cell array or character array'],'lpviddata');
            end
        end
        
        
        function val = get.SchedulingUnit(obj)
            val = obj.SchedulingUnit_;
        end
        
        
        function obj = set.SchedulingUnit(obj,SchedulingUnit)
            
            if ~isempty(SchedulingUnit)

                if ~isstring(SchedulingUnit) && ~ischar(SchedulingUnit) && (~iscellstr(SchedulingUnit) || ~isvector(SchedulingUnit))
                    LPVcore.error('LPVcore:general:InvalidProperty', 'SchedulingUnit', 'cell array or character array of either of the following: ', 'lpviddata');
                end 
            end
            
            if iscell(SchedulingUnit) && isscalar(SchedulingUnit); SchedulingUnit = SchedulingUnit{1,1}; % If 1x1 cell array, then unfold
            elseif ~ischar(SchedulingUnit) && isrow(SchedulingUnit); SchedulingUnit = SchedulingUnit'; end
            np_ = size(SchedulingUnit,1);
           
            np = obj.OSISize(2); 

            if np_ == np
                if ~ischar(SchedulingUnit); obj.SchedulingUnit_ = SchedulingUnit;
                else; obj.SchedulingUnit_ = {SchedulingUnit}; end
            elseif np_ == 1 && np ~= 0 % if scalar, create vector of names with indeces
                tmp_ = cell(np,1);
                tmp_(:,1) = {SchedulingUnit};
                obj.SchedulingUnit_ = tmp_;
            elseif np_ == 0 || np == 0% Empty vector
                tmp_ = cell(0,1);
                obj.SchedulingUnit_ = tmp_;
            else
                LPVcore.error('LPVcore:general:InvalidProperty', 'SchedulingUnit', [sprintf('%d',np), ' x 1 cell array or character array'], 'lpviddata');
            end
        end
        
        
        function val = get.InterSample(~)
            val = [];
        end
        
        
        function obj = set.InterSample(obj, ~)
            LPVcore.error('LPVcore:general:PropertyNotInUse', 'InterSample', 'lpviddata');
        end
        
        
        function val = get.Name(obj)
            val = obj.Name_;
        end
        
        
        function obj = set.Name(obj,Name)
            
            if ~isempty(Name) && ( ~ischar(Name) || ~isvector(Name))
                LPVcore.error('LPVcore:general:InvalidProperty', 'Name','1-by-n character array', 'lpviddata');
            else
                obj.Name_ = Name;
            end
        end
        
        
        function val = get.Notes(obj)
            val = obj.Notes_;
        end
        
        
        function obj = set.Notes(obj,Notes)
            
            if ~isempty(Notes) ...
                    && ((~isstring(Notes) && ~ischar(Notes) && ~iscellstr(Notes)) || ~isvector(Notes))
                LPVcore.error('LPVcore:general:InvalidProperty', 'Notes','1-by-n character array or a cell vector of character arrays', 'lpviddata');
            end
            
            
            if iscolumn(Notes) && size(cell(0,1),1)>0; Notes = Notes'; end
                
            obj.Notes_ = Notes;
            
        end
        
        function val = get.OutputData(obj)
            val = obj.OutputData_;
        end
        
        
        function obj = set.OutputData(obj,OutputData)
            
            if isempty(OutputData)
                obj.OutputData_ = [];
                obj.OSISize(1) = 0;
                obj.OutputName_ = cell(0,1);
                obj.OutputUnit_ = cell(0,1);                
                return;
            end
            
            
            if ~ismatrix(OutputData) || ~isnumeric(OutputData) || any(any(isnan(OutputData))) || any(any(isinf(OutputData))) || size(OutputData,1) ~= obj.lengthDataSet
                LPVcore.error('LPVcore:general:InvalidProperty', 'OutputData','a N-by-ny finite, real matrix', 'lpviddata');
            else
                obj.OutputData_ = OutputData;
                
                nyOld = obj.OSISize(1);
                nyNew = size(OutputData,2);
                
                if obj.OSISize(1) ~= size(OutputData,2)
                    obj.OSISize(1) = size(OutputData,2);
                end
                
                if nyOld > nyNew
                    
                    obj.OutputName_ = obj.OutputName_(1:nyNew);
                    if ~isempty(obj.OutputUnit_)
                        obj.OutputUnit_ = obj.OutputUnit_(1:nyNew);
                    end
                elseif nyOld < nyNew
                    
                    Ntmp = cell(nyNew,1);
                    Ntmp(1:nyOld) = obj.OutputName_;
                    for i = nyOld+1:nyNew
                        Ntmp{i} = localFindEmptyName('y', '', i-1, Ntmp(1:i));
                    end
                    obj.OutputName_ = Ntmp;
                    
                    if ~isempty(obj.OutputUnit_)
                        tmp = cell(nyNew - nyOld,1); tmp(:) = {''};
                        obj.OutputUnit_ = [obj.OutputUnit_; tmp];
                    end
                end
            end
            
        end
        
        
        function val = get.OutputName(obj)
            val = obj.OutputName_;
        end
        
        
        function obj = set.OutputName(obj,OutputName)
            
            if ~isempty(OutputName)

                if ~isstring(OutputName) && ~ischar(OutputName) && (~iscellstr(OutputName) || ~isvector(OutputName))
                    LPVcore.error('LPVcore:general:InvalidProperty','OutputName', 'character array or cell array filled with unique character arrays','lpviddata');
                end
                
                if iscell(OutputName) && length(unique(OutputName)) ~= length(OutputName)
                    LPVcore.error('LPVcore:general:InvalidProperty','OutputName', 'character array or cell array filled with unique character arrays','lpviddata');
                end
            end

            if iscell(OutputName) && isscalar(OutputName); OutputName = OutputName{1,1}; % If 1x1 cell array, then unfold
            elseif ~ischar(OutputName) && isrow(OutputName); OutputName = OutputName'; end
            ny_ = size(OutputName,1);
            
            ny = obj.OSISize(1);

            if ny_ == ny
                if ~ischar(OutputName); obj.OutputName_ = OutputName;
                else; obj.OutputName_ = {OutputName}; end
            elseif ny_ == 1 && ny_ ~= 0 % if scalar, create vector of names with indeces
                tmp_ = cell(ny,1);
                for i = 1:ny ; tmp_{i,1} = [OutputName, num2str(i)]; end
                obj.OutputName_ = tmp_;
            elseif ny_ == 0 || ny == 0  % Empty vector
                tmp_ = cell(ny,1);
                for i = 1:ny ; tmp_{i,1} = ['y', num2str(i)]; end
                obj.OutputName_ = tmp_;
            else
                LPVcore.error('LPVcore:general:InvalidProperty','OutputName', [sprintf('%d',ny),' x 1 cell array or character array'],'lpviddata');
            end
        end
        
        
        function val = get.OutputUnit(obj)
            val = obj.OutputUnit_;
        end
        
        
        function obj = set.OutputUnit(obj,OutputUnit)
            
            if ~isempty(OutputUnit)

                if ~isstring(OutputUnit) && ~ischar(OutputUnit) && (~iscellstr(OutputUnit) || ~isvector(OutputUnit))
                    LPVcore.error('LPVcore:general:InvalidProperty', 'OutputUnit', 'cell array or character array', 'lpviddata');
                end            
            end
            
            if iscell(OutputUnit) && isscalar(OutputUnit); OutputUnit = OutputUnit{1,1}; % If 1x1 cell array, then unfold
            elseif ~ischar(OutputUnit) && isrow(OutputUnit); OutputUnit = OutputUnit'; end
            ny_ = size(OutputUnit,1);
           
            ny = obj.OSISize(1);

            if ny_ == ny
                if ~ischar(OutputUnit); obj.OutputUnit_ = OutputUnit;
                else; obj.OutputUnit_ = {OutputUnit}; end
            elseif ny_ == 1 && ny ~= 0 % if scalar, create vector of names with indeces
                tmp_ = cell(ny,1);
                tmp_(:,1) = {OutputUnit};
                obj.OutputUnit_ = tmp_;
            elseif ny_ == 0 || ny == 0% Empty vector
                tmp_ = cell(0,1);
                obj.OutputUnit_ = tmp_;
            else
                LPVcore.error('LPVcore:general:InvalidProperty', 'OutputUnit', [sprintf('%d',ny), ' x 1 cell array or character array'], 'lpviddata');
            end
        end
        
        
        function val = get.Period(obj)
            val = obj.Period_;
        end
        
        
        function obj = set.Period(obj,Period)
           
            if ~isscalar(Period) || ~isnumeric(Period) || isnan(Period) || ~isreal(Period) || Period <= 0
                LPVcore.error('LPVcore:general:InvalidProperty', 'Period', 'positive real number or inf', 'lpviddata');
            else
                obj.Period_ = Period;
            end
        end
        
        
        function val = get.TimeUnit(obj)
            val = obj.TimeUnit_;
        end
        
        
        function obj = set.TimeUnit(obj,TimeUnit)

            if ~isempty(TimeUnit) && (~isrow(TimeUnit) || ~ischar(TimeUnit))
                LPVcore.error('LPVcore:general:InvalidProperty','TimeUnit', ['charachter string of either of the following: ',strjoin(obj.unitsTime,', ')], 'lpviddata');
            end
            
            if any(strcmp(TimeUnit,obj.unitsTime))
                obj.TimeUnit_ = TimeUnit;
            elseif isempty(TimeUnit)
                obj.TimeUnit_ = 'seconds';
            else
                LPVcore.error('LPVcore:general:InvalidProperty','TimeUnit', ['charachter string of either of the following: ',strjoin(obj.unitsTime,', ')], 'lpviddata');
            end
        end
        
        
        function val = get.Ts(obj)
            val = obj.Ts_;
        end
        
        
        function obj = set.Ts(obj,Ts)
            
            if ~isscalar(Ts) || ~isnumeric(Ts) || ~isreal(Ts) || isnan(Ts) || isinf(Ts) || Ts <= 0
                LPVcore.error('LPVcore:general:InvalidProperty','Ts','number greater than 0', 'lpviddata');
            end
            
            obj.Ts_ = Ts;
        end
        
        
        function val = get.Tstart(obj)
            val = obj.Tstart_;
        end
        
 
        function obj = set.Tstart(obj,Tstart)
            
            if ~isscalar(Tstart) || ~isnumeric(Tstart) || ~isreal(Tstart) || isnan(Tstart) || isinf(Tstart)
                LPVcore.error('LPVcore:general:InvalidProperty','Tstart','real number', 'lpviddata');
            end
            
            obj.Tstart_ = Tstart;
        end
        

        function val = get.SamplingInstants(obj)
            N = obj.lengthDataSet;
            val = ((0:N-1)*obj.Ts + obj.Tstart )';
        end

        
        function val = get.y(obj)
            % y is alias for OutputData property
            val = obj.OutputData;
        end
        
        
        function obj = set.y(obj,val)
           try obj.OutputData = val; catch err; throw(err); end % Throws errors as caller function
        end
        
        function val = get.p(obj)
            % p is alias for SchedulingData
            val = obj.SchedulingData;
        end
        
        
        function obj = set.p(obj,val)
           try obj.SchedulingData = val; catch err; throw(err); end % Throws errors as caller function
        end
        
        
        function val = get.u(obj)
            % u is alias for InputData
            val = obj.InputData;
        end
        
        
        function obj = set.u(obj,val)
           try obj.InputData = val; catch err; throw(err); end % Throws errors as caller function
        end
        
        function val = get.t(obj)
            % t is alias for SamplingInstants
            val = obj.SamplingInstants;
        end
        
        
        function obj = set.t(obj,val)
           try obj.SamplingInstants = val; catch err; throw(err); end % Throws errors as caller function
        end
        
        [ySim, fit] = compare(data, sys, varargin);

    end % end of public methods
    
end



%-------------------- LOCAL FUNCTIONS -------------------------------

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function name = localFindEmptyName(prefix, surfix, idxS, list)
    % Finds a name that is not contained in the list by incrementing a
    % number starting from idxS. Returns the name  [prefix,idx,surfix]
    
    for i = idxS+1:idxS+1e4
        name = [prefix,sprintf('%d',i),surfix];
        if ~any(strcmpi(name,list))
            break;
        end
    end
    
end


==> anc/Code1705/LPVcorev010/src/sysid/_lpviddata/ndims.m <==
function N = ndims(~)
% NDIMS Number of dimensions of the parameter-varying data set
%   N = NDIMS(A) always returns 3.
%
% See also: LPVIDDATA/SIZE.
%

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    N = 3;
end

==> anc/Code1705/LPVcorev010/src/sysid/_lpviddata/plot.m <==
function h0 = plot(obj)
%PLOT Plot the data in the data set (lpviddata object).
%
%   plot(data) will display a figure of the measurements recoreded in the
%   data objects.
%
%   h = plot(obj) returns the function handle in h.
%
%   See also LPVIDDATA

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    ny = size(obj.y,2);
    np = size(obj.p,2);
    nu = size(obj.u,2);
    t  = obj.t;
    
    if ny == np && np == nu && ny == nu
        n = ny;
        z = 3;
    elseif (ny == 0 || nu == 0) && (np == nu || np == ny)
        n = np;
        z = 2;
    else
        if ny == 0; n = np*nu; z = 2;
        elseif nu == 0; n = ny*np; z = 2;
        else; n = ny*np*nu; z = 3; 
        end
    end

    figure; clf;
    
    if ny ~= 0
       for i = 1:ny
           shft = n/ny;
           subplot(z,n,shft*(i-1)+1 : shft*i);
           plot(t,obj.OutputData(:,i));
           title(obj.OutputName{i});
       end
       off = n; off1 = n*2;
    else
        off = 0; off1 = n;
    end
    
    for i = 1:np
        shft = n/np;
        subplot(z,n,shft*(i-1)+1+off : shft*i+off);
        plot(t,obj.SchedulingData(:,i));
        title(obj.SchedulingName{i});
    end
    
    
    if nu ~= 0
        for i = 1:nu
            shft = n/nu;
            subplot(z,n,shft*(i-1)+1+off1 : shft*i+off1);
            plot(t,obj.InputData(:,i));
            title(obj.InputName{i});
        end
    end
    
    a = axes;
    t1 = title('Input-Scheduling-Output Data');
    y1 = ylabel('Amplitude');
    x1 = xlabel(['Time (',obj.TimeUnit,')']);
    a.Visible = 'off';
    t1.Visible = 'on';
    set(t1,'Position',[0.5000    1.0400    0.5000])
    y1.Visible = 'on';
    x1.Visible = 'on';
    drawnow;
    
    if nargout
        h0 = gcf;
    end

end



==> anc/Code1705/LPVcorev010/src/sysid/_lpviddata/rmOffset.m <==
function data = rmOffset(data,OutputOff,SchedulingOff,InputOff)
%RMOFFSET Removes the offset from the given data.
%
%   data = rmOffset(data,OutputOffset,SchedulingOffset,InputOffset)
%       removes OutputOffset from the output signal, removes
%       SchedulingOffset from the scheduling signal, and removes
%       InputOffset from the input signal in DATA.
%
%   DATA is the time-domain estimation data captured in an LPVIDDATA
%      object.
%   OUTPUTOFFSET is a scalar or Ny-by-1 dimensional real vector. If the
%      output dimension (Ny) is bigger than 1 and OUTPUTOFFSET is scalar
%      then OUTPUTOFFSET is applied to all output signals.
%   SCHEDULINGOFFSET is a scalar or Np-by-1 dimensional real vector. If the
%      scheduling dimension (Np) is bigger than 1 and SCHEDULINGOFFSET is
%      scalar then SCHEDULINGOFFSET is applied to all output signals.
%   INPUTOFFSET is a scalar or Nu-by-1 dimensional real vector. If the
%      input dimension (Nu) is bigger than 1 and INPUTOFFSET is scalar
%      then INPUTOFFSET is applied to all output signals.

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    [N,ny,np,nu] = size(data);
    
    if nargin < 4; InputOff = []; end
    if nargin < 3; SchedulingOff = []; end
    if nargin < 2; OutputOff = []; end
    
    
    if ~validateOff(OutputOff, ny)
        LPVcore.error('LPVcore:general:InvalidInputArgument','second',sprintf('scalar or %d-by-1 dimensional real vector',ny),'lpviddata/rmOffset'); 
    end
    
    if ~validateOff(SchedulingOff, np)
        LPVcore.error('LPVcore:general:InvalidInputArgument','third',sprintf('scalar or %d-by-1 dimensional real vector',np),'lpviddata/rmOffset');
    end

    if ~validateOff(InputOff, nu)
        LPVcore.error('LPVcore:general:InvalidInputArgument','fourth',sprintf('scalar or %d-by-1 dimensional real vector',nu),'lpviddata/rmOffset');
    end

    
    if isscalar(OutputOff)
        data.y = data.y - ones(size(data.y))*OutputOff;
    elseif ~isempty(OutputOff)
        if iscolumn(OutputOff); OutputOff = OutputOff'; end
        data.y = data.y - repmat(OutputOff,[N 1]);
    end
    
    if isscalar(SchedulingOff)
        data.p = data.p - ones(size(data.p))*SchedulingOff;
    elseif ~isempty(SchedulingOff)
        if iscolumn(SchedulingOff); SchedulingOff = SchedulingOff'; end
        data.p = data.p - repmat(SchedulingOff,[N 1]);
    end
    
    if isscalar(InputOff)
        data.u = data.u - ones(size(data.u))*InputOff;
    elseif ~isempty(InputOff)
        if iscolumn(InputOff); InputOff = InputOff'; end
        data.u = data.u - repmat(InputOff,[N 1]);
    end
    
end  
    
    
function bool = validateOff(num, n)

    bool = false;

    if isempty(num) || ...
            ( isscalar(num) && isnumeric(num) && ~isinf(num) && ~isnan(num) ) || ...
            ( isvector(num) && numel(num) == n && isnumeric(num) && ~any(isinf(num)) && ~any(isnan(num)) )
        bool = true;
    end

end

==> anc/Code1705/LPVcorev010/src/sysid/_lpviddata/set.m <==
function obj = set(obj,varargin)
%SET  Modifies values of lpviddata properties.
%
%   OBJ = set(OBJ,'Property',VALUE) sets the property with name 'Property'
%   to the value VALUE. This is equivalent to OBJ.Property = VALUE.
%
%   OBJ = set(OBJ,'Property1',Value1,'Property2',Value2,...) sets multiple
%   property values in a single command.
%
%   OBJOUT = set(OBJ,'Property1',Value1,...) returns the modified
%   object OBJOUT.
%
%   See also LPVIDDATA/GET, LPVIDDATA.

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    try   % Error is thrown as the class constructor function not LPVcore.set
        obj = LPVcore.set(obj,varargin{:});
    catch ME
        throw(ME);
    end
end

==> anc/Code1705/LPVcorev010/src/sysid/_lpviddata/size.m <==
function varargout = size(obj,varargin)
%SIZE The dimension of the input, scheduling, output data set.
%
%   m = size(A), returns a scalar number containing the
%   number of data points in the data set.
%
%   [m,n] = size(A), returns the scalar numbers containing the
%   number of data points and number of output chanels.
%
%   [m,n,o] = size(A), returns the scalar numbers containing the
%   number of data points, number of output chanels, number of scheduling
%   chanels.
%
%   [m,n,o,q] = size(A), returns the scalar numbers containing the
%   number of data points, number of output chanels, number of scheduling
%   chanels, number of input chanels.
%
%   m = size(A,dim), returns a scalar number containing the dim dimension.
%   In case dim = 2, then m is the number of data points in the data set.
%   In case dim = 2, then m is the number of output chanels. In case dim =
%   3, then m is the number of scheduling chanels. In case dim = 4, then m
%   is the number of input chanels. Else m = 1
%
%   See also LPVIDDATA/LENGTH, LPVIDDATA

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    narginchk(1,2);     % Validate correct number of inputs
    no = nargout;

    if isempty(varargin)
        
        
        switch no
            case 0 
            
                if obj.OSISize(1) ~= 1; adjO = 's'; else; adjO = ''; end
                if obj.OSISize(2) ~= 1; adjS = 's'; else; adjS = ''; end
                if obj.OSISize(3) ~= 1; adjI = 's'; else; adjI = ''; end

                fprintf(['Data set with %d output',adjO,', %d scheduling signal',adjS,', and %d input',adjI,'.\n'], obj.OSISize);
                fprintf('The number of data points is %d.\n',obj.lengthDataSet);

            case no == 1
                [ST,~] = dbstack;   % Small workaround to get the variable editor to show the object properties
                if isstruct(ST) && size(ST,1)>1 && strcmpi(ST(2).file, 'arrayviewfunc.m')
                    varargout{1} = [obj.OSISize(1),obj.OSISize(2)];%obj.lengthDataSet;
                else
                    varargout{1} = [obj.lengthDataSet, obj.OSISize];
                end
            otherwise
                varargout = cell(1,no);
                varargout(:) = {1};
                tmp_ = {obj.lengthDataSet, obj.OSISize(1), obj.OSISize(2), obj.OSISize(3)};
                n = min(no,4);
                varargout(1:n) = tmp_(1:n);
        end
    else
        
        if no > 1; ctrlMsgUtils.error('MATLAB:TooManyOutputs'); end
        
        if isscalar(varargin{1}) && isnumeric(varargin{1}) && ~any(isnan(varargin{1})) && ~any(isinf(varargin{1})) && uint16(varargin{1}) == varargin{1} && varargin{1} > 0
            
            switch varargin{1}
                case 1; varargout{1} = obj.lengthDataSet;
                case 2; varargout{1} = obj.OSISize(1);
                case 3; varargout{1} = obj.OSISize(2);
                case 4; varargout{1} = obj.OSISize(3);
                otherwise; varargout{1} = 1;
            end
        else
            LPVcore.error('LPVcore:general:InvalidInputArgument','second','positive integer','lpviddata/size');
        end
        
    end
end

==> anc/Code1705/LPVcorev010/src/sysid/_lpviddata/subsref.m <==
function varargout = subsref(obj,s,varargin)
%SUBSREF Construct a subselection of the data set (lpviddata object).
%
%   This function will overload the buildin subsref function of Matlab.
%
%   data = lpviddata(y,p,u,Ts);
%
%   tmp = data(idxT); tmp is a subselection of the data set containing the
%   data samples of the output, scheduling, and input signal at time
%   indexes idxT.
%
%   tmp = data(idxT, idxY, idxP, idxU); tmp is a subselection of the data
%   set containing the data samples of the idxY-th output chanels, idxP-th
%   scheduling chanels, and idxU-th input channels at time indexes idxT.
%
%   Examples
%
%   tmp = data(1:20); tmp is a subselection of data containing the first 21
%   time samples of the output, scheduling, and input signal.
%
%   tmp = data(20:end); tmp is a subselection of data containing the last
%   end-20 time samples of the output, scheduling, and input signal.
%
%   tmp = data(20:end, [2 3], :, 4);
%
%   See also LPVIDDATA


% https://nl.mathworks.com/help/matlab/matlab_oop/code-patterns-for-subsref-and-subsasgn-methods.html
% To include 'end' command, we require the end function of the lpviddata
% object.

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).


    switch s(1).type
        case '.'
            try [varargout{1:nargout}] = builtin('subsref',obj,s);
            catch ME; throw(ME); end
            
        case '()'
            
            if length(s) == 1
             
                exclList = {'InputData','SchedulingData','OutputData','Ts','SamplingInstants','Domain','InterSample'};

                if length(s.subs) == 1
                    
                    if ischar(s.subs{1}) && strcmp(s.subs{1},':')
                        varargout{1} = obj;
                        return;                       
                    end
                    
                    try
                        if ~isempty(obj.y); y = obj.y(s.subs{1},:);
                        else; y = [];end

                        if ~isempty(obj.u); u = obj.u(s.subs{1},:);
                        else; u = [];end

                        propList     = localCopyProps(obj,exclList);
                        varargout{1} = lpviddata(y,obj.p(s.subs{1},:),u,obj.Ts,propList{:});
                        
                    catch ME
                        throw(ME)
                    end

                elseif length(s.subs) == 4
                    
                    try
                        if ~isempty(obj.y) && ~isempty(s.subs{2}); y = obj.y(s.subs{1},s.subs{2});
                        else; y = [];end
                        
                        if isempty(s.subs{3})
                            LPVcore.error('LPVcore:general:InvalidInputArgument','third','nonempty vector with indeces. The lpviddata object requires a scheduling signal. Otherwise, use "iddata"','lpviddata');
                        end

                        if ~isempty(obj.u) && ~isempty(s.subs{4}); u = obj.u(s.subs{1},s.subs{4});
                        else; u = [];end

                        propList     = localCopyProps(obj,exclList);
                        
                        % Modify InputName, InputUnit
                        idx = find(cellfun(@(x) ischar(x) && isvector(x) && any(strcmp(x,'InputName')), propList(1:2:end-1)),1);
                        if ~isempty(propList{idx*2}); propList{idx*2} = propList{idx*2}(s.subs{4}); end
                        
                        idx = find(cellfun(@(x) ischar(x) && isvector(x) && any(strcmp(x,'InputUnit')), propList(1:2:end-1)),1);
                        if ~isempty(propList{idx*2}); propList{idx*2} = propList{idx*2}(s.subs{4}); end
                        
                        % Modify SchedulingName, SchedulingUnit
                        idx = find(cellfun(@(x) ischar(x) && isvector(x) && any(strcmp(x,'SchedulingName')), propList(1:2:end-1)),1);
                        propList{idx*2} = propList{idx*2}(s.subs{3}); % Always defined
                        
                        idx = find(cellfun(@(x) ischar(x) && isvector(x) && any(strcmp(x,'SchedulingUnit')), propList(1:2:end-1)),1);
                        if ~isempty(propList{idx*2}); propList{idx*2} = propList{idx*2}(s.subs{3}); end
                        
                        % Modify OutputName, OutputUnit
                        idx = find(cellfun(@(x) ischar(x) && isvector(x) && any(strcmp(x,'OutputName')), propList(1:2:end-1)),1);
                        if ~isempty(propList{idx*2}); propList{idx*2} = propList{idx*2}(s.subs{2}); end
                        
                        idx = find(cellfun(@(x) ischar(x) && isvector(x) && any(strcmp(x,'OutputUnit')), propList(1:2:end-1)),1);
                        if ~isempty(propList{idx*2}); propList{idx*2} = propList{idx*2}(s.subs{2}); end
                        
                        varargout{1} = lpviddata(y,obj.p(s.subs{1},s.subs{3}),u,obj.Ts,propList{:});
                        
                    catch ME
                        throw(ME)
                    end
                   
                else
                    ctrlMsgUtils.error('MATLAB:badsubscript','Subscript indices must either be real positive integers or logicals.');
                end
                
                
                
            else
                [varargout{1:nargout}] = builtin('subsref',obj,s);
            end
            
            
        otherwise
            ctrlMsgUtils.error('MATLAB:cellRefFromNonCell');
    end

end


%-------------------- LOCAL FUNCTIONS -------------------------------

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function propList = localCopyProps(obj,exclList)
    % Create a cell with all properties and its values of obj. This can be
    % used to create new object and assign all props. The properties in
    % exclList will not be taken into account.
    
    prop = properties(obj);
    n = length(prop);
    propList = cell(n*2,1);
    propList(1:2:end-1) = prop;

    for i = 1:n
        propList{i*2} = obj.(prop{i});
    end

    idx = cellfun(@(x) ischar(x) && isvector(x) && any(strcmp(x,exclList)), propList(1:2:end-1));
    
    if any(idx)
        idx = repmat(idx',[2 1]);
        idx = idx(:);
        propList(idx) = [];
    end
end

==> anc/Code1705/LPVcorev010/src/sysid/_pidpoly/disp.m <==
function disp(obj)
%DISP Display for pidpoly objects

narginchk(1, 1);

if isempty(obj)
    fprintf('Empty pidpoly');
    return;
end

if isct(obj)
    Qstr  = '(d/dt)';
    Qistr = '(d/dt)^i';
else
    Qstr  = '(q^-1)';
    Qistr = '(q^-i)';
end

% Type (monic or not)
if ismonic(obj)
    typeStr = 'Monic polynomial';
else
    typeStr = 'Polynomial';
end

% Domain
if isct(obj)
    timeStr = 'Continuous-time';
else
    timeStr = 'Discrete-time';
end
fprintf('%s in %s (%s) with identifiable scheduling dependent coefficients:\n', typeStr, Qstr, lower(timeStr));

s = '';
for i=1:obj.N
    if numel(obj.Mat{i}.bfuncs) <= 1
        s = [s, symbstr(obj.Mat{i}, ['A', int2str(i)])]; %#ok<AGROW>
    else
        s = [s, '(', symbstr(obj.Mat{i}, ['A', int2str(i)]), ')']; %#ok<AGROW>
    end
    if i >= 2
        s = [s, strrep(Qistr, 'i', int2str(i-1))]; %#ok<AGROW>
    end
    if i < obj.N
        s = [s, ' + ']; %#ok<AGROW>
    end
end
fprintf('\n\t%s\n\n', s);

fprintf('with\n\n');

% Display coefficient values in non-SISO case
if size(obj, 1) > 1 || size(obj, 2) > 1
    for i=1:obj.N
        dispcoeff(obj.Mat{i}, ['A', int2str(i)]);
    end
end

fprintf('\tN:\t\t\t%d\n', obj.N);
fprintf('\tSize:\t\t%d-by-%d\n', size(obj, 1), size(obj, 2));
fprintf('\tParameters: %d (free: %d)\n', nparams(obj), nparams(obj, 'free'));
fprintf('\tNr. of scheduling signals:\t%d (extended: %d)\n', ...
    obj.SchedulingTimeMap.np, obj.SchedulingTimeMap.nrho);

fprintf('\n');

end



==> anc/Code1705/LPVcorev010/src/sysid/_pidpoly/pidpoly.m <==
classdef pidpoly
    %PIDPOLY Helper class for lpvidpoly
    %
    %   An LPVIDPOLY system consists of 5 polynomials: A, B, C, D and F.
    %   These polynomials have scheduling-dependent coefficients: PMATRIX
    %   objects. Each coefficient represents a time-delay or differentiation,
    %   i.e.:
    %
    %       A(p, q) := A0(p) + A1(p) q^{-1} + ... + AN(p) q^{-N}
    %
    %   The above structure is captured by PIDPOLY. It provides
    %   convenient methods for concatenation, retrieving information on the
    %   parameter set, and some operations such as subtraction by 1 (A -
    %   1).
    %
    %   You generally do not need to manipulate PIDPOLY objects directly:
    %   the logic is handled by the higher-level LPVIDPOLY object.
    %
    %   Syntax:
    %       A = pidpoly(Mat, Free, Min, Max, monic, Name, Value)
    %
    %   Inputs:
    %       Mat: cell array of PMATRIX objects A0, ..., AN
    %       Free: cell array of logical arrays indicating which parameters in the
    %           pmatrix coefficients A0, ..., AN are free. [] creates the default.
    %           The size of each array must match the size of the
    %           corresponding coefficient.
    %       Min, Max: cell array of double arrays indicating the range of the
    %           free parameters. [] creates the default (-Inf to +Inf).
    %       monic: logical indicating whether the object is monic, i.e.,
    %           has a leading identity coefficient. This coefficient does
    %           not contribute to the number of identifiable parameters
    %           (see NPARAMS).
    %
    %   Name, Value pairs:
    %       'ZeroIsNonFree': logical indicating whether a 0 entry in Mat
    %       constitutes a non-free parameter  (e.g. {A0, 0, A2}). Default:
    %       true.
    %
    
    properties
        % Boolean indicating whether zero entries in A are non-free parameters. Default: true
        ZeroIsNonFree = true
    end
    
    properties (Dependent)
        % Cell array of pmatrix coefficients. The polynomial is represented
        % as Mat{1} + Mat{2} * q + Mat{3} * q^2 + ... with "q" either
        % the time shift (DT) or differentiation (CT) operator.
        Mat
        % Cell array of logical arrays indicating which of the coefficients
        % are free model parameters.
        Free
        % Cell array of double arrays indicating the minimum value of each
        % coefficient.
        Min
        % Cell array of double arrays indicating the maximum value of each
        % coefficient.
        Max
        % Number of coefficients, i.e., size of Mat property.
        N
        SchedulingTimeMap
        Value           % Current values of the matrices in Mat
        MatNoMonic      % Alias to Mat without leading term
        FreeNoMonic     % Alias to Free without leading term
        MinNoMonic      % Alias to Min without leading term
        MaxNoMonic      % Alias to Max without leading term
        ValueNoMonic    % Alias to Value without leading term
    end
    
    properties (Hidden)
        Mat_
        Free_
        Min_
        Max_
        MustBeMonic_
    end
    
    methods
        function obj = pidpoly(Mat, Free, Min, Max, MustBeMonic, ZeroIsNonFree)
            %PIDPOLY Construct an instance of this class
            %
            %   Syntax:
            %
            %       F = pidpoly(Mat, Free, Min, Max)
            %       F = pidpoly(Mat, [], [], [], monic, ZeroIsNonFree)
            %
            %   Inputs:
            %       
            %       Mat: cell array of pmatrix objects.
            %       Free: empty or cell array of logicals.
            %       Min / Max: empty or cell array of doubles.
            %       MustBeMonic: logical indicating whether filter is monic and must remain monic.
            %           Default: false
            %      ZeroIsNonFree: logical indicating whether zero pmatrix
            %           objects are set to non-free parameters. Default: true
            %
            if nargin <= 4; MustBeMonic = false; end
            if nargin <= 5; ZeroIsNonFree = true; end
            obj.MustBeMonic_ = MustBeMonic;
            obj.Mat = Mat;
            obj.ZeroIsNonFree = ZeroIsNonFree;
            obj = defaultStruct_(obj, MustBeMonic);
            if nargin <= 1; Free = []; end
            if nargin <= 2; Min = []; end
            if nargin <= 3; Max = []; end
            if ~isempty(Free); obj.Free = Free; end
            if ~isempty(Min); obj.Min = Min; end
            if ~isempty(Max); obj.Max = Max; end
        end
        
        function D = parder(obj)
            % PARDER Return derivatives with respect to free parameters
            %
            %   Syntax:
            %       D = parder(A)
            %
            %   Inputs:
            %       A: pidpoly object
            %
            %   Outputs:
            %       D: cell array of pidpoly objects representing the partial derivative
            %       of A for each free parameter.
            %
            
            % Loop through filters
            D = cell(1, nparams(obj, 'free'));
            Z = {};
            DCount = 1;
            for i=1:obj.N
                free = obj.Free{i};  % 3-dimensional double
                mat = obj.Mat{i};    % pmatrix
                [n, m, o] = size(free);
                for j=1:o
                    bfunc = mat.bfuncs{j};
                    for k=1:n
                        for l=1:m
                            if free(k, l, j)
                                matMasked = zeros(n, m);
                                matMasked(k, l) = 1;
                                P = pmatrix(matMasked, {bfunc}, ...
                                    'SchedulingTimeMap', mat.timemap);
                                D{DCount} = pidpoly([Z(:)', {P}]);
                                DCount = DCount + 1;
                            end
                        end
                    end
                end
                Z = [Z{:}, {zeros(n, m)}];
            end
        end

        % TODO: merge functionality with APPLYDELTAP
        function [obj, p] = setpvec(obj, p)
            % SETPVEC Set free parameters
            %
            %   Syntax:
            %       [obj, p] = setpvec(obj, p)
            %
            %   Inputs:
            %       p: N-by-1 vector of free parameter values.
            %           If N > nparams(obj, 'free'), then only the first
            %           nparams(obj, 'free') elements will be used.
            %
            %   Outputs:
            %       delta: (N - nparams(obj, 'free'))-by-1 vector of free
            %           parameters that were not used to update this particular
            %           filter.
            %
            
            % Input validation
            if numel(p) < nparams(obj, 'free')
                error('Too few parameters were provided to update values.');
            end
            % Loop through filters
            for i=1:obj.N
                free = obj.Free{i};
                [~, ~, o] = size(free);
                % Update pmatrix values
                % Loop through basis functions
                for j=1:o
                    % Loop through columns
                    for k=1:size(obj, 1)
                        for l=1:size(obj, 2)
                            if free(k, l, j)
                                % Assign parameter and remove
                                obj.Mat_{i}.matrices(k, l, j) = p(1);
                                p(1) = [];
                            end
                        end
                    end
                end
            end
        end

        function [obj, delta] = applydeltap(obj, delta)
            % APPLYDELTAP Update free parameters
            %
            %   Syntax:
            %       [obj, delta] = applydeltap(obj, delta)
            %
            %   Inputs:
            %       delta: N-by-1 vector of free parameter
            %       updates (corresponding e.g. to a single gradient step).
            %       If N > nparams(obj, 'free'), then only the first
            %       nparams(obj, 'free') elements will be used.
            %
            %   Outputs:
            %       delta: (N-nparams(obj, 'free'))-by-1 vector of free
            %       parameters that were not used to update this particular
            %       filter.
            
            % Input validation
            if numel(delta) < nparams(obj, 'free')
                error('Too few parameters were provided to update values.');
            end
            assert(isscalar(obj), '''setpvec'' can only be used on scalar polynomials');
            % Loop through filters
            for i=1:obj.N
                free = obj.Free{i};
                mat = obj.Mat{i};
                [~, ~, o] = size(free);
                % Update pmatrix values
                for j=1:o
                    if free(1, 1, j) %TODO: update for MIMO
                        mat.matrices(1, 1, j) = ...
                            mat.matrices(1, 1, j) + delta(1);
                        delta(1) = [];
                    end
                end
                % Write pmatrix with updated values back
                obj.Mat{i} = mat;
            end
        end
        
        function B = truncate(A, n)
            % TRUNCATE Truncates filter to n terms
            %
            %   Example:
            %
            %       A := A0 + A1 q^{-1} + ... + A(n+m) q^{-n-m}
            %
            %   Calling truncate(A, n) leads to:
            %
            %       A0 + A1 q^{-1} + ... + An q^{-n}
            %
            %   Syntax:
            %       B = truncate(A, n)
            %
            %   Inputs:
            %       A: pidpoly
            %       n: number of terms to keep
            %
            mat = A.Mat_(1:n);
            free = A.Free_(1:n);
            min = A.Min(1:n);
            max = A.Max(1:n);
            monic = A.MustBeMonic_;
            B = pidpoly(mat, free, min, max, monic);
        end
        
        function varargout = subsref(obj, S)
            %SUBSREF Subscripted referencing for pidpoly objects.
            %
            %   F = P(i:j, k:l)
            %
            %   Inputs:
            %       P: indexed pidpoly object.
            %       S: indexing structure.
            %
            %   Outputs:
            %       F: result of indexing expression.
            %
            %   This method overloads the builtin SUBSREF functionality for the case of
            %   2-dimensional parentheses indexing. In this case, it indexes the
            %   output and input channels of the polynomial.
            %
            
            % Only subsref of the following form are overloaded:
            %
            %   indexing: P(x, y)
            %
            
            if numel(S) == 1 && strcmp(S.type, '()') && numel(S.subs) <= 2 ...
                    && ~(numel(S.subs) == 1 && isa(S.subs{1}, 'char'))  % ':'
                rows = S.subs{1};
                columns = S.subs{2};
                varargout{1} = slice(obj, rows, columns);
            else
                [varargout{1:nargout}] = builtin('subsref', obj, S);
            end
        end

        function B = slice(A, n, m)
            % SLICE Slices filter by taking n output channels and m input
            % channels.
            %
            %   Syntax:
            %       B = slice(A, n, m)
            %       B = slice(A, [], m)
            %       B = slice(A, n, [])
            %
            %   Inputs:
            %       A: pidpoly
            %       n, m: index sets indicating which channels to keep.
            %       Set to empty to keep all channels in that dimension.
            %
            %   Example:
            %       B = slice(A, 1:2, [1, 3, 5]);
            %
            if isempty(A); B = A; return; end
            [sz1, sz2] = size(A.Mat{1});
            if nargin <= 2; m = 1:sz2; end
            if isempty(n); n = 1:sz1; end
            if isempty(m); m = 1:sz2; end
            m_ = cellfun(@(M) M(n, m), A.Mat, 'UniformOutput', false);
            f_ = cellfun(@(M) M(n, m, :), A.Free, 'UniformOutput', false);
            min_ = cellfun(@(M) M(n, m, :), A.Min, 'UniformOutput', false);
            max_ = cellfun(@(M) M(n, m, :), A.Max, 'UniformOutput', false);
            B = pidpoly(m_, f_, min_, max_);
            B.MustBeMonic_ = A.MustBeMonic_;
        end
        
        function B = mask(A, n, m)
            % MASK Masks filter elements outside indices n and m by setting them to zero and making them non-free.
            %
            %   Syntax:
            %       B = mask(A, n, m)
            %       B = mask(A, n)
            %
            if nargin <= 2; m = A.N; end
            if n <= 0 || m > A.N
                error('Attempting to mask pidpoly outside its range.');
            end
            % Trim ends
            mat_ = A.Mat(1:m);
            free_ = A.Free(1:m);
            min_ = A.Min(1:m);
            max_ = A.Max(1:m);
            % Set to zero
            if n > 1
                mat_{1:n-1} = zeros(size(mat_{1}));
                free_{1:n-1} = false(size(free_{1}));
            end
            B = pidpoly(mat_, free_, min_, max_);
        end
        
        function obj = set.Mat(obj, Mat)
            if ~iscell(Mat)
                Mat = {Mat};
            end
            % Check if monic
            if obj.N > 0 && obj.MustBeMonic_
                if ~issquare(Mat{1}) || ...
                        Mat{1} ~= eye(size(Mat{1}))
                    error('Matrix must be monic.');
                end
            end
            % Validate
            assert(LPVcore.validatepmatrixCellArray(Mat), ...
                ['Attempting to create PIDPOLY object ', ...
                'with PMATRIX objects of different size.']);
            % Convert to pmatrix and check size
            n = -Inf; m = -Inf;
            for i=1:numel(Mat)
                Mat{i} = obj2pmatrix(Mat{i});
                [nTmp, mTmp] = size(Mat{i});
                n = max(n, nTmp); m = max(m, mTmp);
            end
            % Replace zeros by n-by-m pmatrix
            for i=1:numel(Mat)
                if ~isa(Mat{i}, 'pmatrix') && Mat{i} == 0
                    Mat{i} = pzeros(n, m);
                end
            end
            obj.Mat_ = Mat;
            if numel(obj.Mat_) > 0
                [obj.Mat_{:}] = pmatrix.commonrho_(obj.Mat_{:});
            end
        end
        
        function val = get.Mat(obj); val = obj.Mat_; end
        
        function obj = set.Free(obj, Free)
            if ~iscell(Free); Free = {Free}; end
            % Input validation
            for i=1:numel(Free)
                assert(isequal(size(Free{i}, [1, 2, 3]), ...
                    size(obj.Mat{i}, [1, 2, 3])), ...
                    'Each element of ''Free'' must be same size as corresponding pmatrix');
            end
            % Setting monic term free has no effect
            if numel(Free) > 0 && obj.MustBeMonic_
                Free{1} = false(size(Free{1}));
            end
            obj.Free_ = Free;
        end

        % TODO: input validation
        function obj = set.Min(obj, Min)
            obj.Min_ = Min;
        end

        function obj = set.Max(obj, Max)
            obj.Max_ = Max;
        end
        
        function val = get.Free(obj); val = obj.Free_; end
        function val = get.Min(obj); val = obj.Min_; end
        function val = get.Max(obj); val = obj.Max_; end
        
        function F = get.MatNoMonic(obj)
            if obj.N > 1
                if ~ismonic(obj)
                    error('Cannot discard monic term if filter is non-monic.');
                end
                F = obj.Mat_(2:end);
            else
                F = {};
            end
        end
        
        function F = get.FreeNoMonic(obj)
            if obj.N > 1
                F = obj.Free(2:end);
            else
                F = {};
            end
        end
        
        function F = get.MinNoMonic(obj)
            if obj.N > 1
                F = obj.Min(2:end);
            else
                F = {};
            end
        end
        
        function F = get.MaxNoMonic(obj)
            if obj.N > 1
                F = obj.Max(2:end);
            else
                F = {};
            end
        end
        
        function val = ismonic(obj)
            % ISMONIC Returns whether filter is monic, implying Mat{1} = eye.
            val = numel(obj.Mat) >= 1 && issquare(obj) && ...
                (isempty(obj.Mat{1}) || obj.Mat{1} == eye(size(obj.Mat{1})));
        end
        
        function v = isempty(obj)
            v = obj.N == 0;
        end
        
        function v = issquare(obj)
            if isempty(obj); v = true; return; end
            [n, m] = size(obj.Mat{1});
            v = n == m;
        end
        
        function v = isscalar(obj)
            % ISSCALAR Returns true if the polynomial is scalar
            v = size(obj, 1) == 1 && size(obj, 2) == 1;
        end

        function v = isconst(obj)
            % ISCONST Returns whether all coefficients are
            % non-parameter-varying (constant)
            for i=1:obj.N
                if ~isconst(obj.Mat{i})
                    v = false; return;
                end
            end
            v = true;
        end
        
        function v = isct(obj)
            v = strcmp(obj.SchedulingTimeMap.Domain, 'ct');
        end
        
        function v = isdt(obj)
            v = strcmp(obj.SchedulingTimeMap.Domain, 'dt');
        end
        
        function v = iseye(obj)
            % ISEYE Returns whether filter is identity mapping, i.e. I
            v = obj.N == 1 && ismonic(obj);
        end

        function v = isdiag(obj)
            % ISDIAG Returns whether each coefficient is diagonal and all
            % off-diagonal terms are non-free
            v = true;
            for i=1:obj.N
                % Check values
                if ~isdiag(obj.Mat{i})
                    v = false;
                    break;
                end
                % Check free
                f = obj.Free{i};
                for j=1:size(f, 3)
                    if ~isdiag(double(f(:, :, j)))
                        v = false;
                        break
                    end
                end
            end
        end
        
        function pvec = getpvec(filt, f)
            % GETPVEC Values of parameters in vector form
            %
            %   Syntax:
            %       pvec = getpvec(filt)
            %       pvec = getpvec(filt, 'free')
            %
            %   Inputs:
            %       filt: pidpoly object
            %       'free': whether to only return data for the free
            %           parameters of filt.
            %
            %   Outputs:
            %       pvec: values of the parameters of filt.
            %
            if nargin <= 1
                f = '';
            end
            if filt.MustBeMonic_
                pcell = filt.ValueNoMonic;
                freecell = filt.FreeNoMonic;
            else
                pcell = filt.Value;
                freecell = filt.Free;
            end
            ptensor = cell(1, numel(pcell));
            freetensor = cell(1, numel(freecell));
            for i=1:numel(pcell)
                [n, ~, ~] = size(pcell{i});
                ptensor{i} = reshape(pcell{i}, n, []);
                freetensor{i} = reshape(freecell{i}, n, []);
            end
            pvec = reshape(cell2mat(ptensor), [], 1);      % 2D to 1D
            if strcmp(f, 'free')
                freevec = reshape(cell2mat(freetensor), [], 1);
                pvec = pvec(freevec);
            end
        end
        
        function val = nparams(obj, mode)
            % NPARAMS Returns number of model parameters
            %
            %   Syntax:
            %       np = nparams(obj)
            %       np = nparams(obj, 'free')
            %
            %   Inputs:
            %       return all model parameters unless 'free'.
            %       'free': return free model parameters.
            %
            %   Outputs:
            %       np: number of model parameters.
            %
            %   Note: for monic filters, the first term does not constitute to
            %   the number of parameters.
            %
            if nargin <= 1
                mode = 'all';
            end
            val = 0;
            if strcmp(mode, 'free')
                for i=1:numel(obj.Free)
                    val = val + sum(obj.Free{i}, 'all');
                end
            else
                if obj.MustBeMonic_
                    istart = 2;
                else
                    istart = 1;
                end
                for i=istart:numel(obj.Free)
                    val = val + numel(obj.Free{i});
                end
            end
        end
        
        function val = get.N(obj)
            val = numel(obj.Mat);
        end
        
        function val = get.SchedulingTimeMap(obj)
            if obj.N > 0
                val = obj.Mat{1}.timemap;
            else
                val = timemap;
            end
        end
        
        function obj = set.SchedulingTimeMap(obj, val)
            for i=1:obj.N
                obj.Mat_{i}.timemap = val;
            end
        end
        
        function val = get.Value(obj)
            val = cellfun(@(x) x.matrices, obj.Mat, 'UniformOutput', false);
        end
        
        function obj = set.Value(obj, val)
            for i=1:obj.N
                obj.Mat{i}.matrices = val{i};
            end
        end
        
        function val = get.ValueNoMonic(obj)
            val = cellfun(@(x) x.matrices, obj.Mat(2:end), 'UniformOutput', false);
        end
        
        function obj = set.ValueNoMonic(obj, val)
            for i=2:obj.N
                obj.Mat{i}.matrices = val{i-1};
            end
        end
        
        function B = plusOne(A)
            % PLUSONE Returns A + 1 (add 1 to first filter element).
            %
            %   The parameters of the first filter are automatically set to
            %   non-free.
            %
            %   Syntax:
            %       B = plusOne(A)
            %
            if A.N == 0; error('Cannot do plusOne with empty pidpoly.'); end
            if ~issquare(A); error('Cannot do plusOne with non-square pidpoly.'); end
            M_ = A.Mat_;
            M_{1} = M_{1} + eye(size(M_{1}));
            F_ = A.Free_;
            F_{1} = false(size(F_{1}));
            B = pidpoly(M_, F_, A.Min, A.Max, false);
        end
        
        function B = minusOne(A)
            % MINUSONE Return A - 1 (subtract 1 from first filter element).
            %
            %   For a monic filter, this means that the first filter element is set to 0.
            %   The parameters of the first filter are automatically set to non-free.
            %
            %   Syntax:
            %       B = minusOne(A)
            %
            if A.N == 0; error('Cannot do minusOne with empty pidpoly.'); end
            if ~issquare(A); error('Cannot do minusOne with non-square pidpoly.'); end
            M_ = A.Mat_;
            M_{1} = M_{1} - eye(size(M_{1}));
            F_ = A.Free_;
            F_{1} = false(size(F_{1}));
            B = pidpoly(M_, F_, A.Min, A.Max, false);
        end
        
        function A = zeros(A)
            % ZEROS Set matrices to zero - keeping parameters free.
            %
            %   Syntax:
            %       B = zeros(A)
            %
            if A.N == 0; return; end
            M_ = A.Mat_;
            for i=1:A.N
                M_{i}.matrices = zeros(size(M_{i}.matrices));
            end
            A.Mat_ = M_;
        end
        
        function A = rand(A, interval)
            % RAND Set free coefficients to values drawn from uniform random
            % distribution.
            %
            %   Syntax:
            %       B = rand(A)
            %       B = rand(A, interval)
            %
            %   Inputs:
            %       A: pidpoly object
            %       interval: vector of two doubles denoting interval from which random values are drawn.
            %           Default: [0, 1].
            %
            narginchk(1, 2);
            if nargin <= 1
                interval = [0, 1];
            end
            assert(isvector(interval) && isnumeric(interval) && ...
                isreal(interval) && numel(interval) == 2 && ...
                interval(2) >= interval(1), '''interval'' must be a vector of 2 doubles');
            
            if A.N == 0; return; end
            M_ = A.Mat_;
            for i=1:A.N
                newValues = interval(1) + (interval(2) - interval(1)) .* rand(size(M_{i}.matrices));
                M_{i}.matrices(A.Free{i}) = newValues(A.Free{i});
            end
            A.Mat_ = M_;
        end
        
        function obj = defaultStruct_(obj, Monic)
            %DEFAULTSTRUCT Populate structure with defaults for Free, Min, Max and Value
            free = cell(1, obj.N);
            min = cell(1, obj.N);
            max = cell(1, obj.N);
            for i=1:obj.N
                pmat = obj.Mat{i};
                [n, m, o] = size(pmat);
                if (obj.ZeroIsNonFree && o == 1 && (isempty(pmat) || pmat == 0) || ...
                        (Monic && i == 1))
                    free{i} = false(n, m, 1);
                else
                    if obj.ZeroIsNonFree
                        free{i} = pmat.matrices ~= 0;
                    else
                        free{i} = true(n, m, o);
                    end
                end
                min{i} = -Inf(n, m, o);
                max{i} = Inf(n, m, o);
            end
            obj.Free = free; obj.Min = min; obj.Max = max;
        end
        
        function B = freeze(obj, p, mode, nu)
        % FREEZEPMATCALL_ Freeze pidpoly and convert to
        % representation suitable for IDPOLY.
        %
        %   Syntax:
        %       B = freeze(Mat, p)
        %       B = freeze(Mat, p, 'diag')
        %       B = freeze(Mat, p, 'F', nu)
        %
        %   Inputs:
        %       A: cell array of pmatrix objects
        %       p: value of frozen scheduling parameter
        %           'diag': diagonal elements are extracted and placed in
        %               N-by-1 cell array of row vectors. Used for C and D.
        %           'F': special scheme for F-polynomial. In lpvidpoly, F
        %               represents a matrix polynomial which is inverted. In
        %               idpoly, F represents a collection of scalar polynomials
        %               (which are also element-wise inverted). In this
        %               mode, the Ny diagonal elements of F are extracted and
        %               placed in an Ny-by-Nu cell array of row vectors:
        %                   Ffrozen = { F(1, 1), ..., F(1, 1); ...
        %                               F(2, 2), ..., F(2, 2); ...
        %                                        ...
        %                               F(ny,ny), ..., F(ny,ny) };
        %       nu: the number of repetitions to make when tiling the
        %           F-polynomial (corresponding to the number of inputs of the
        %           originating system).
        %
        %   Outputs:
        %       B: n-by-m cell array of row vectors, or row vector if n == m ==
        %       1, or n-by-nu cell array if mode = 'F'.
        %
        narginchk(2, 4);
        if nargin <= 2
            mode = '';
        end
        assert(any(strcmp(mode, {'', 'diag', 'F'})), ...
            '''mode'' must be ''diag'' or ''F'', not %s', mode);
        B = [];
        if obj.N == 0; return; end
        % Freeze pmatrix objects
        T = cell(1, obj.N);
        for i=1:obj.N
            T{i} = freeze(obj.Mat{i}, p);
        end

        % Convert cell array of matrices to cell of row vectors
        [n, m] = size(obj.Mat{1});
        assert(isempty(mode) || n == m, ...
            '''%s'' can only be used for square polynomials', mode);
        o = numel(T);
        if strcmp(mode, 'diag')
            B = cell(n, 1);
        elseif strcmp(mode, 'F')
            B = cell(n, nu);
        else
            B = cell(n, m);
        end
        for i=1:n
            for j=1:m
                coeff = NaN(1, o);
                for k=1:o
                    T_ = T{k};
                    coeff(k) = T_(i, j);
                end
                if strcmp(mode, '')
                    B{i, j} = coeff;
                elseif strcmp(mode, 'F')
                    % Coefficients are all row vectors
                    % Each element should be repeated along the rows, 
                    % E.g. [1, 2] --> {[1, 2], [1, 2]}
                    if i == j
                        % Repeat along all rows
                        for k=1:nu
                            B{i, k} = coeff;
                        end
                    else
                        assert(all(coeff == 0), 'Coefficients of ''F'' must be diagonal');
                    end
                elseif strcmp(mode, 'diag')
                    if i == j
                        B{i} = coeff;
                    else
                        assert(all(coeff == 0), 'Off-diagonal entries must be 0 if ''diag'' is passed');
                    end
                end
            end
        end
        end
        
        function obj = uplus(obj); end
        function A = uminus(A)
            for i=1:A.N
                A.Mat{i} = -A.Mat{i};
                tmp = A.Min{i};
                A.Min{i} = -A.Max{i};
                A.Max{i} = -tmp;
            end
        end
        
        function C = vertcat(varargin); C = cat(1, varargin{:}); end
        function C = horzcat(varargin); C = cat(2, varargin{:}); end
        
        function C = cat(dim, varargin)
            [varargin{1:nargin-1}] = pidpoly.commonrho_(varargin{:});
            C = varargin{1};
            
            % iteratively concatenate pairs of pidpoly objects
            for i=2:nargin-1
                C = cat_(dim, C, varargin{i});
            end
        end
        
        function sz = size(obj, varargin)
            if numel(obj.Mat) > 0
                sz = size(obj.Mat{1}, varargin{:});
            else
                sz = [0, 0];
            end
        end
    end
    
    methods (Hidden, Static)
        function [varargout] = commonrho_(varargin)
        %COMMONRHO_ Reformulates input pidpoly objects to share common ext.
        %scheduling parameter.
        %
        %   Syntax:
        %       [B1, ..., Bn] = commonrho_(A1, ..., An)
        %       [B1, ..., Bn, tm] = commonrho_(A1, ..., An)
        %
        %   Inputs:
        %       A1, ..., An: pidpoly objects.
        %
        %   Outputs:
        %       B1, ..., Bn: pidpoly objects sharing same timemap.
        %       tm: timemap
        %

            if nargin ~= nargout && nargin + 1 ~= nargout
                error('Number of output arg. must be number of input args + {1/0}.');
            end
            
            % Make matrices that are used to determine the scheduling
            % time map have a common timemap
            mats = cell(1, nargin);
            for i = 1:nargin
                mats{i} = varargin{i}.Mat{1}; % Used by get.SchedulingTimeMap
            end
            [matsCommonTimeMap, tmCommon] = mergeTimeMap(mats{:});

            % Also update the other matrices (to share the same timemap)
            for i = 1:nargin
                Mat = varargin{i}.Mat;
                Mat{1} = matsCommonTimeMap{i};
                if numel(Mat) > 0
                    [varargin{i}.Mat_{:}] = pmatrix.commonrho_(Mat{:});
                end
            end

            if nargout == nargin
                varargout = varargin;
            else
                varargout(1:nargin) = varargin;
                varargout{nargout} = tmCommon;
            end

        end
    end
    
    methods (Hidden)
        function C = blkdiag_(A, B)
            %BLKDIAG_ Block-diagonal concatenation of 2 pidpoly objects
            %with common ext. scheduling parameter
            % 
            % TODO: add BLKDIAG method for arbitrary nr. of pidpoly
            % objects
            %
            %   C = [A, 0; <-- R1
            %        0, B]
            %
            R1 = cat(2, A, pidpoly(zeros(size(A, 1), size(B, 2))));
            R2 = cat(2, pidpoly(zeros(size(B, 1), size(A, 2))), B);
            C = cat(1, R1, R2);
        end

        function C = cat_(dim, A, B)
            %CAT_ Concatenates 2 pidpoly objects with common ext.
            %scheduling parameter.
            %
            %   Synatx:
            %       C = cat_(dim, A, B)
            %
            %   Inputs:
            %       dim (int): dimension along which to concatenate
            %       A, B: pidpoly objects to concatenate. Assumptions:
            %           * same ext. scheduling variable (commonrho)
            %
            %   Outputs:
            %       C: concatenated pidpoly object
            %
            if isempty(A)
                C = B;
                return;
            end
            if isempty(B)
                C = A;
                return;
            end
            % Make same number of filters
            NA = A.N;
            NB = B.N;
            if NA > NB
                B = extend_(B, NA);
            elseif NB > NA
                A = extend_(A, NB);
            end
            % From here, A and B have same NMat
            CFilt = cell(1, A.N);
            CFree = CFilt; CMin = CFilt; CMax = CFilt;
            for i=1:A.N
                [CFilt{i}, IA, IB] = cat(dim, A.Mat{i}, B.Mat{i});
                o = size(CFilt{i}, 3);
                % Pad parameter properties to o
                CFree{i} = cat(dim, reidxpad_(A.Free{i}, IA, o, false), ...
                    reidxpad_(B.Free{i}, IB, o, false));
                CMin{i} = cat(dim, reidxpad_(A.Min{i}, IA, o, -Inf), ...
                    reidxpad_(B.Min{i}, IB, o, -Inf));
                CMax{i} = cat(dim, reidxpad_(A.Max{i}, IA, o, +Inf), ...
                    reidxpad_(B.Max{i}, IB, o, +Inf));
            end
            C = pidpoly(CFilt, CFree, CMin, CMax);
        end
        
        function A = extend_(A, NewN)
            % EXTEND_ Extends pidpoly to n elements
            %
            %   Newly created elements have the following parameter
            %   settings:
            %
            %       Free: false, Min: -Inf, Max: +Inf, Value: 0
            %
            if A.N == 0; error('Trying to extend empty pidpoly.'); end
            [n, m] = size(A.Mat{1});
            for i=A.N+1:NewN
                A.Mat{i} = zeros(n, m);
                A.Free{i} = false(n, m);
                A.Min{i} = -Inf(n, m);
                A.Max{i} = Inf(n, m);
            end
        end
    end
end

function B = reidxpad_(A, I, sz, value)
    % REIDXPAD_ Apply padding and reindexing in third dimension of
    % tensor.
    %
    %   Syntax:
    %       B = REIDXPAD_(A, I, size, value)
    %
    %   Inputs:
    %       A: tensor
    %       I: reindexaction over 3rd dimension
    %       size: size to pad
    %       value: value to pad
    %
    %   Outputs:
    %       B: matrices padded to same size in dimension dim with value.
    %
    %   Used in pidpoly/cat_.
    %
    [n, m, ~] = size(A);
    B = NaN(n, m, sz);
    % pad
    for i=1:sz
        B(:, :, i) = value;
    end
    if islogical(value)
        B = logical(B);
    end
    % re-index
    for k=1:numel(I)
        i = I(k);
        B(:, :, i) = A(:, :, k);
    end
end



==> anc/Code1705/LPVcorev010/src/sysid/bayesops.m <==
function [pNext, nugapEst, results] = bayesops(G, p, varargin)
%BAYESOPS Operating Point Selection based on Bayesian Optimiation
%   BAYESOPS is used in the local identification of LPV systems to
%   determine a candidate operating point to include in the identification.
%   It is based on the Gaussian Process modelling of the nu-gap metric over
%   the operating range, and then proposing the sample point where the
%   uncertainty is highest.
%
%   Syntax:
%       [pNext, nugapEst, results] = bayesops(G, p, Name, Value)
%
%   Inputs:
%       G: cell array of LTI systems
%       p: cell array of frozen scheduling values at which G were determined
%
%   Outputs:
%       pNext: (1-by-np vector) next operating point.
%       nugapEst: Gaussian Process-based estimate of the nu-gap metric.
%       results: results object from call to BAYESOPT.
%
%   Name-Value pairs:
%       See BAYESOPT. They are directly passed to the underlying BAYESOPT.
%

if ~iscell(G); G = {G}; end
if ~iscell(p); p = {p}; end
if numel(G) ~= numel(p)
    error('The number of elements of G and p must be the same.');
end
N = numel(p);
for i=1:N
    if size(p{i}, 1) ~= 1
        p{i} = p{i}';
    end
    if ~isstable(G{i})
        error(['System G{', int2str(i), '} is unstable.']);
    end
end
np = numel(p{1});

% Construct GP model
X = NaN(N^2, 2 * np);
y = NaN(N^2, 1);
for i=1:N
    for j=1:N
        X((i-1)*N+j, :) = [p{i}, p{j}];
        [~, y((i-1)*N+j)] = gapmetric(G{i}, G{j});
    end
end

gp = fitrgp(X, y, ...
        'KernelFunction', @(Xm, Xn, theta) nugapse(Xm, Xn, theta), ...
        'KernelParameters', [10, 1]);

% Call BAYESOPT
vars = [];
for i=1:2*np
    vars = [vars; optimizableVariable(['x', int2str(i)], [-1, 1])]; %#ok<AGROW>
end

nugapEst = @(x, y) predict(gp, [x, y]);

results = bayesopt(@(x) -acquisitionfnc(gp, x), vars, ...
    'MaxObjectiveEvaluations', 10, ...
    'PlotFcn', {}, ...
    varargin{:});

% Get two candidates for pNext and select one with highest min. distance to
% other points
pCandidates = results.XAtMinObjective{1, :};
pCandidate1 = pCandidates(1:np);
pCandidate2 = pCandidates(np+1:end);
minDist1 = Inf;
minDist2 = Inf;
for k=1:N
    minDist1 = min(minDist1, norm(p{k} - pCandidate1));
    minDist2 = min(minDist2, norm(p{k} - pCandidate2));
end
if minDist1 > minDist2
    pNext = pCandidate1;
else
    pNext = pCandidate2;
end

end

function A = acquisitionfnc(gp, x)
    % ACQUISITIONFNC Acquisition function for operating point selection
    %   Sampling occurs at the point where the uncertainty is largest.
    [~, A] = predict(gp, x);
end

function Kmn = nugapse(Xm, Xn, theta)
    % NUGAPSE Squared Exponential Kernel with modifications for modeling
    % the nu-gap metric.
    
    % Swap columns of Xm to enforce symmetry.
    % See https://www.cs.toronto.edu/~duvenaud/cookbook/
    d = size(Xm, 2) / 2;
    XmSwapped = Xm * [zeros(d), eye(d); eye(d), zeros(d)];
    
    Pm = Xm(:, 1:d);
    Qm = Xm(:, d+1:end);
    Dm = vecnorm(Pm - Qm, 2, 2); % m-by-1
    
    Pn = Xn(:, 1:d);
    Qn = Xn(:, d+1:end);
    Dn = vecnorm(Pn - Qn, 2, 2); % n-by-1
    
    D = Dm * Dn';               % m-by-n
    
    Kmn = 0.5 * D.^(1/2) .* (squaredexponential(Xm, Xn, theta) + ...
        squaredexponential(XmSwapped, Xn, theta));
end

function Kmn = squaredexponential(Xm, Xn, theta)
    m = size(Xm, 1);
    n = size(Xn, 1);
    Kmn = NaN(m, n);
    sigmal = exp(theta(1));
    sigmaf = exp(theta(2));
    for i=1:m
        for j=1:n
            xi = Xm(i, :)';
            xj = Xn(j, :)';
            Kmn(i, j) = sigmaf^2 * exp(-1 / (2 * sigmal) * ...
                (xi - xj)' * (xi - xj));
        end
    end
end



==> anc/Code1705/LPVcorev010/src/sysid/hinfid.m <==
function [sys_id, gamma, info] = hinfid(G, p, sys_init, opts)
% HINFID Computes lpvlfr model given N LTI systems and scheduling values
% p.
%
%   Syntax:
%
%       [sys_id, gamma, info] = hinfid(G, p, sys_init, opts);
%       [sys_id, gamma, info] = hinfid(G, p, sys_init);
%
%   Inputs:
%       G: cell array of LTI models
%       p: cell array of frozen scheduling variables.
%       sys_init: initial LPV-LFR estimate.
%       opts: options for HINFSTRUCT. Default: same as HINFSTRUCT defaults.
%
%   Outputs:
%       sys_id: estimated LPV-LFR model.
%       gamma: maximum error between given LTI systems G and sys_id.
%       info: information structure returned by HINFSTRUCT.
%

% Validate
narginchk(3, 4);
if nargin == 3
    opts = hinfstructOptions;
end
if length(G) ~= length(p)
    error('Number of input models must equal number of frozen scheduling variables');
end
for i=1:numel(p)
    if numel(p{i}) ~= sys_init.Np
        error(['Each supplied frozen scheduling variable must have ', int2str(sys_init.Np), ...
            ' elements.']);
    end
end

% create matrix with unknown parameters and loop over all models 
Minit = [sys_init.G.A, sys_init.G.B; sys_init.G.C, sys_init.G.D];
Mp = realp('Mp', Minit);
% Set all non-zero coefficients free and zero coefficients non-free
Mp.Free = Minit ~= 0;
Mss = ss(Mp(1:sys_init.Nx, 1:sys_init.Nx), ...
    Mp(1:sys_init.Nx, sys_init.Nx+1:end), ...
    Mp(sys_init.Nx+1:end, 1:sys_init.Nx), ...
    Mp(sys_init.Nx+1:end, sys_init.Nx+1:end));
Ghat = [];
for i=1:length(G)
    deltaP = freeze(sys_init.Delta,p{i});
    Gp = G{i} - lft(tf(deltaP),Mss); 
    Ghat = blkdiag(Ghat,Gp);
end

% Clear input and output name to avoid warning about repeated names
Ghat.InputName = '';
Ghat.OutputName = '';

% Solve using hinfstruct
[Gstar, gamma, info] = hinfstruct(Ghat, opts);

% Construct sys_id from results of hinfstruct
Mstar = Gstar.Blocks.Mp.Value;
sys_id = LPVcore.lpvlfr(sys_init.Delta, ...
    ss(Mstar(1:sys_init.Nx, 1:sys_init.Nx), ...
    Mstar(1:sys_init.Nx, sys_init.Nx+1:end), ...
    Mstar(sys_init.Nx+1:end, 1:sys_init.Nx), ...
    Mstar(sys_init.Nx+1:end, sys_init.Nx+1:end)));

end

==> anc/Code1705/LPVcorev010/src/sysid/iv/lpvcore2riv.m <==
function [data,nn,pA,pB,Ae,Be] = lpvcore2riv(lpvdata, sys)
%LPVCORE2RIV Helper function to convert LPVcore BJ IO model to RIV algorithm
%by Vincent (riv.m).
%
%   Syntax:
%       [data, nn, pA, pB, Ae, Be] = lpvcore2riv(lpvdata, sys)
%

u = lpvdata.u;
y = lpvdata.y;
p = lpvdata.p;
rho = createRho(sys.SchedulingTimeMap, p);

data = iddata(y, u, lpvdata.Ts);

% Each row in Ae, Be corresponds to a delay
% Each column in Ae, Be, corresponds to a basis functions
nf = sys.Nf + 1;
nb = sys.Nb + 1;
FMat = pmatCellCommonBfuncs(sys.F.Mat);
pA = feval(FMat{1}, rho, 'basis')';
Ae = NaN(nf, FMat{1}.numbfuncs);
for i=1:nf
    Ae(i, :) = pmatrix2rivrow_(FMat{i});
end
BMat = pmatCellCommonBfuncs(sys.B.Mat);
pB = feval(BMat{1}, rho, 'basis')';
Be = NaN(nb, BMat{1}.numbfuncs);
for i=1:nb
    Be(i, :) = pmatrix2rivrow_(BMat{i});
end

nn = [sys.Nb+1, sys.Nf, sys.InputDelay, sys.Nc, sys.Nd];

end

function coeff = pmatrix2rivrow_(A)
    mat = A.matrices;
    coeff = reshape(mat, 1, [], 1);
end



==> anc/Code1705/LPVcorev010/src/sysid/iv/lpvriv.m <==
function [sys, pvec, theta] = lpvriv(data, template_sys, options)
%LPVRIV Identification of LPV-BJ model based refined instrumental variables
%
% The refined instrumental variables (RIV) method [1] can identify LPV-BJ
% models. Not every LPV-BJ model is compatible with RIV estimation.
% Specifically, the following conditions must be satisfied:
%
%   1) The noise model (C, D polynomials) must be scheduling-independent.
%   2) For multiple-output models the F polynomial must have diagonal
%       structure. That is, the off-diagonal terms must be set to zero AND
%       be marked as non-free.
%   3) The basis functions of each coefficient of the F polynomial must be
%       equal and start with the unity constant phi(x) = 1.
%       More specifically, let the F polynomial be of the following form:
%           F(q) = I + F1 q^-1 + F2 q^-2 + ... + Fn q^-n
%       Then, each Fi, i=1,...,n, must be pmatrix objects of the form
%           Fi(x) = Fi,1 + Fi,2 phi2(x) + ... + Fi,m phim(x)
%       where phij is the j-th basis function.
%
% If all 3 conditions are met, then use LPVRIV using a compatible syntax:
%
%   Syntax:
%       sys = lpvriv(data, template_sys)
%       sys = lpvriv(data, template_sys, options)
%       [sys, pvec, theta] = lpvriv(___)
%
%   Inputs:
%       data: lpviddata object
%       template_sys: template lpvidpoly object.
%       options: lpvrivOptions object. Type DOC LPVRIVOPTIONS for detailed
%           information on the configuration options.
%
%   Outputs:
%       sys: estimated system model.
%       pvec: column vector of parameters of sys oriented according to
%           LPVcore standard: B, C, D, F polynomials in that order.
%       theta: column vector of parameters of sys oriented according to
%           notation in [1]: F, B, C, D polynomials in that order.
%
%   Reference:
%       [1] Algorithm 2 from "Refined instrumental variable methods for
%       identification of LPV Box-Jenkins models" in Automatica 46 (2010)
%       by V. Laurain et. al.
%
%   See also LPVRIVOPTIONS
%

%
% Additional documentation to paper [1].
%
% Size of vectors in (38):
%   yf: same size as y
%   phi_f: see just below (34)

% TODO: add a flag "EnforceStability" that stabilizes the scheduling
% independent part of the F polynomial. By default it is true.

% TODO: add an option for armaxOptions for identifying the noise part.

% TODO: add an option for arxOptions for the initialization.

%% Input validation
narginchk(2, 3);
assert(isa(data, 'lpviddata'), '''data'' must be an lpviddata object');
y = data.y;
ny = size(y, 2);
u = data.u;
nu = size(u, 2);
p = data.p;
assert(isa(template_sys, 'LPVcore.lpvidpoly') && ...
    isbj(template_sys), '''template_sys'' must be an lpvidpoly object representing an LPV-BJ model structure');
if nargin <= 2
    options = lpvrivOptions;
end
assert(isa(options, 'lpvrivOptions'), '''options'' must be an lpvrivOptions object');

% Check if noise part is scheduling-independent
assert(isconst(template_sys.C) && isconst(template_sys.D), ...
    '''template_sys'' must have scheduling-independent noise part (C and D)');
% Check if first basis function of each coefficient in F is
% scheduling-independent
for i=1:template_sys.Nf +1
    F_ = template_sys.F.Mat{i};
    assert(isa(F_.bfuncs{1}, 'pbconst'), 'First basis function of each coefficient in F must be constant');
end
% Check if basis functions of all coefficients in F after the first 1 are
% identical (assumed by (5))
for i=2:template_sys.Nf + 1
    F_ = template_sys.F.Mat{i};
    if i > 2
        Fprev_ = template_sys.F.Mat{i-1};
        assert(isequal(F_.bfuncs, Fprev_.bfuncs), ...
            'Basis functions of each coefficient (except 1st one) in F must be identical');
    end
end
% Check if F is diagonal (MIMO systems are treated as a set of ny MISO
% systems).
assert(isdiag(template_sys.F), ...
    'Off-diagonal elements of F of ''template_sys'' must be 0 and non-free');

% Create GUI if Display is on
gui = progressgui(template_sys, data, options);

%% Algorithm

% Step 1: initialization
init = options.Initialization;
if strcmp(init, 'polypre')
    progressmsg(gui, 'Initialization using LPV-ARX estimate');
    % Define ARX template system
    template_sys_arx = LPVcore.lpvidpoly(template_sys.F, template_sys.B);
    % Solve LPVARX identification
    sys_arx = lpvarx(data, template_sys_arx);
    % Copy ARX results to BJ model structure to use as initialization
    sys = template_sys;
    sys.F = sys_arx.A;
    sys.B = sys_arx.B;
    [~, fit] = compare(data, sys);
    progressmsg(gui, ...
        sprintf('Initialization using LPV-ARX estimate finished. Fit: [%s]%%\n', num2str(fit')));
elseif strcmp(init, 'template')
    progressmsg(gui, 'Initialization from provided template model');
    sys = template_sys;
end

% Step 2: RIV estimation
if strcmp(options.Implementation, 'lpvcore')
    % Order of B
    nb = sys.Nb;
    % Number of nonconstant basis functions
    nbeta = size(sys.B.Mat{1}, 3) - 1;
    
    % Order of F (A in paper notation [1])
    na = sys.Nf;
    % Number of nonconstant basis functions (see just below (5))
    nalpha = size(sys.F.Mat{2}, 3) - 1;
    
    % Maximum order of B and F
    n = max([na, nb]);
    
    if strcmp(options.Focus, 'simulation')
        cost_str = 'simulation error';
    else
        cost_str = '1-step ahead prediction error';
    end
    progressmsg(gui, sprintf('Cost used: average 2-norm of %s', cost_str));
    % Loop over output channels
    sys_per_channel = cell(1, ny);
    for output_idx=1:ny
        output_name = sys.OutputName{output_idx};
        progressmsg(gui, '');
        if isempty(output_name)
            progressmsg(gui, sprintf('RIV identification for output channel %i', output_idx));
        else
            progressmsg(gui, sprintf('RIV identification for output channel %i (''%s'')', ...
                output_idx, output_name));
        end
        progressmsg(gui, '');
        sysi = sys(output_idx, :);
        yi = y(:, output_idx);
        % Variables to keep track of the lowest cost achieved across all
        % iterations and return the sysi with the lowest cost if no
        % convergence is achieved
        lowest_cost = Inf;
        selected_sysi = sysi;
        % Loop over iterations for the output channel
        for iter=1:options.MaxIterations
            % Step 2: estimate noise-free output
            % We only need to calculate chihat in the first iteration. In
            % each subsequent iteration, the chihat of the updated model is
            % computed in the previous iteration as it is needed to
            % calculate the cost.
            if iter == 1
                [~, ~, ~, chihat] = lsim(sysi, data.p, data.u);
            end
            % Multiplication of noise-free output with each basis function of F
            % Each row corresponds to a time step:
            %   
            %   Chihat = [chihat1; chihat2; ..., chihatn]
            %
            %   chihat1 = [chihat_{1,1}, ..., chihat_{na, nalpha}] at time k = 1
            %
            Chihat_il = NaN(size(chihat, 1)-n, na * nalpha);
            % Retrieve basis functions outside of loop due to overhead
            fl = cell(nalpha, na);
            for l=1:nalpha
                for j=1:na
                    fl{l,j} = sys.F.Mat{j+1}.bfuncs{l+1};
                end
            end
            % Iterate over time steps
            
            for k=1:size(chihat, 1)-n
                chihati = NaN(na, nalpha);
                % Iterate over coefficients
                for i=1:na
                    % Iterate over basis functions
                    for l=1:nalpha
                        chihati(i, l) = feval(fl{l,j}, p(k+n, :)) * chihat(k + n - i, :);
                    end
                end
                Chihat_il(k, :) = reshape(chihati, 1, na * nalpha);
            end
        
            % Multiplication of input u with each basis function of B as in (32)
            % Each row corresponds to a time step:
            %   
            %   U = [u1; u2; ...; un]
            %
            %   u1 = [u_{1,1}, ..., u_{na, nalpha}] at time k = 1
            %
            U = NaN(size(chihat, 1)-n, (nb + 1) * (nbeta + 1) * nu);
            % Retrieve basis functions outside of loop due to overhead
            gl = cell(1, nbeta);
            for l=0:nbeta
                for j=0:nb
                    gl{l+1,j+1} = sys.B.Mat{j+1}.bfuncs{l+1};
                end
            end
            % Iterate over time steps
            for k=1:size(chihat, 1)-n
                uj = NaN(nu, nb + 1, nbeta + 1);
                % Iterate over coefficients
                for l=0:nbeta
                    % Iterate over basis functions
                    for j=0:nb
                        uj(:, j+1, l+1) = feval(gl{l+1,j+1}, p(k+n, :)) * u(k + n - j, :);
                    end
                end
                U(k, :) = reshape(uj, 1, (nb + 1) * (nbeta + 1) * nu);
            end

            % Build the matrix Y and Chihat. Each column is a shifted and truncated
            % version of y:
            %   Y = [yy1, yy2, ..., yyna]
            % yy1.' = [yi(n),      yi(n+1), ...,   yi(end)]
            % yyk.' = [yi(n-k+1),  yi(n-k+2), ..., yi(end-k+1)]
            % yyna.'= [yi(n-na+1), yi(2),   .... , yi(end-na)]
            Y = NaN(size(chihat,1)-n, na);
            Chihat = NaN(size(chihat,1)-n, na);
            for k=1:na
                Y(:, k) = yi(n-k+1:end-k);
                Chihat(:, k) = chihat(n-k+1:end-k);
            end

            % Build the matrix Phi as in (34)
            Phi = [-Y, -Chihat_il, U];

            % Build the matrix Zeta as in Step 4 (just above (40)
            Zeta = [-Chihat, -Chihat_il, U];
        
            % Step 3: compute the estimated filter Q
            % Q is computed as a filter representation:
            % yf = filter(Qb, Qa, y)
            % The monic polynomial Qa may be unstable. Hence, it needs to
            % be stabilized using FSTAB to ensure its root are on the open unit
            % disk. We denote by "Qa_prestab" the Qa polynomial before
            % stabilization.
            [Qb, Qa_prestab] = compute_Q(sysi);
            Qa = fstab(Qa_prestab);
            % Check whether Qa was stabilized
            if ~isequal(Qa, Qa_prestab)
                note = 'Note: Stabilized filter Q';
            else
                note = '';
            end
            yf = filter(Qb, Qa, yi((n+1):end));

            % Step 4: build the regressor phi and filter instrument zeta
            Phi_f = filter(Qb, Qa, Phi, [], 1);
            Zeta_f = filter(Qb, Qa, Zeta, [], 1);
        
            % Step 5: solve the IV optimization problem
            % We should have Phi_f * rho.' = yf (approximately)
            rho = (Zeta_f.' * Phi_f + sqrt(eps)) \ (Zeta_f.' * yf); % (40)
        
            % Step 6: estimate noise part C, D
            vhat = yi - chihat;
            sysi_noise = armax(iddata(vhat, []), ...
                [template_sys.Nd, template_sys.Nc], ...
                armaxOptions('ProgressWindow', 'keep'));  % Needed to keep progress window open
            % Get parameter vector eta from sys_noise
            eta = getpvec(sysi_noise);
        
            % Step 7: check convergence
            theta = [rho; eta];
            if iter > 1
                step = norm(theta - theta_prev);
                rel_step = step / norm(theta_prev);
            else
                step = 0;
                rel_step = Inf;
            end
            % Store theta to calculate step size in next iteration
            theta_prev = theta;
        
            % Update model parameters
            pvec = theta_to_pvec(sysi, theta);
            sysi = setpvec(sysi, pvec);
    
            [~, ~, ~, chihat] = lsim(sysi, data.p, data.u);
            % Calculate cost -- based on user-selected focus
            %
            %   * 'simulation' focus: cost is average 2-norm of output error
            % chihat, the noise-free output of sysi.
            % Equivalent with implementation by Vincent Laurain.
            %   * 'predict' focus: cost is average 2-norm of predicted output
            % error yp.
            if strcmp(options.Focus, 'prediction')
                yp = predict(sysi, data, 1);
                cost = mean(vecnorm(yp - yi, 2, 2));
            else
                cost = mean(vecnorm(chihat - yi, 2, 2));
            end
            if cost <= lowest_cost
                selected_sysi = sysi;
                lowest_cost = cost;
            end
        
            % Update progress GUI
            update(gui, iter, cost, step, note);

            % Determine termination criterion
            if rel_step < options.Tolerance
                progressmsg(gui, ...
                    sprintf('Terminating identification of output channel %d due to tolerance on step size reached', ...
                    output_idx));
                % If the algorithm converges, then we use the last sysi
                % instead of the best sysi (in terms of cost). This is in
                % order to stay consistent with the implementation
                % contributed by Vincent Laurain.
                selected_sysi = sysi;
                break;
            end
        end
        sys_per_channel{output_idx} = selected_sysi;
    end
    
    % Concatenate sys_per_channel into sys
    sys = sys_per_channel{1};
    for i=2:ny
        sys = [sys; sys_per_channel{i}]; %#ok<AGROW> 
    end
    
    terminate(gui, sys, SysIdTermConditions.MaxIterationsReached);
elseif strcmpi(options.Implementation, 'laurain')
    % Use the implementation contributed to LPVcore by Vincent Laurain
    if ~issiso(sys)
        error(['The lpvriv implementation ''laurain'' is ', ...
            'only supported for SISO systems. Use ''lpvcore'' instead.']);
    end
    max_iter = options.MaxIterations;
    tol = options.Tolerance;
    [sys, ~, ~] = riv_laurain(data, sys, tol, max_iter);
end

end

%% Local functions
function p = theta_to_pvec(sys, theta)
    % THETA2PVEC Convert theta from paper notation to parameter vector in
    % LPVcore.
    %
    % theta can be split up as follows:
    %   theta = [
    %       rho;    <-- process parameters
    %       eta     <-- noise parameters
    %   ]
    %
    %   rho = [
    %       a;      <-- A-polynomial parameters (sys.F in LPVcore)
    %                   with na * nalpha values
    %       b       <-- B-polynomial parameters (also sys.B in LPVcore)
    %                   with (nb + 1) * (nbeta + 1) * nu values
    %   ]
    %
    %   eta = [
    %       c;      <-- C-polynomial parameters (also sys.C in LPVcore)
    %                   with nc values
    %       d;      <-- D-polynomial parameters (also sys.D in LPVcore)
    %                   with nd values
    %   ]
    %       
    
    nu = sys.Nu;
    nb = sys.Nb;
    nbeta = size(sys.B.Mat{1}, 3) - 1;
    na = sys.Nf;
    nalpha = size(sys.F.Mat{2}, 3) - 1;
    nc = sys.Nc;
    nd = sys.Nd;

    nrho = na * (nalpha + 1) + (nb + 1) * (nbeta + 1) * nu;
    neta = nc + nd;

    assert(numel(theta) == nrho + neta, ...
        '''theta'' has %i parameters but must have nrho (%i) + neta (%i) = %i', ...
        numel(theta), nrho, neta, nrho + neta);
    rho = theta(1:nrho);
    eta = theta(nrho+1:end);
    a = rho(1:na*(nalpha+1));
    b = rho(na*(nalpha+1)+1:end);

    % Note the ordering difference in a/b between paper in LPVcore.
    % In the paper, the parameters are grouped per basis function.
    % In LPVcore, the parameters are grouped per coefficient.
    a = reshape(a, na, []).'; a = a(:);
    b = reshape(b, nb+1, []).'; b = b(:);
    
    % Order in LPVcore:   A , B, C, D , F   polynomials in LPVcore notation,
    % corresponding to    [], b, [eta], a   in paper notation
    p = [b; eta; a];
end

function [F_constant, F_nonconstant] = split_F(F)
    % SPLIT_F Split F into scheduling independent and scheduling dependent
    % parts
    % Assume first basis function of each coefficient is constant
    Nf = F.N;
    mat_constant = cell(1, Nf); mat_nonconstant = cell(1, Nf);
    free_constant = cell(1, Nf); free_nonconstant = cell(1, Nf);
    min_constant = cell(1, Nf); min_nonconstant = cell(1, Nf);
    max_constant = cell(1, Nf); max_nonconstant = cell(1, Nf);
    for i=1:Nf
        % Get properties of F
        mat = F.Mat{i};
        free = F.Free{i};
        min = F.Min{i};
        max = F.Max{i};
        % Split properties of F into constant and non-constant
        mat_constant{i} = slice(mat, 1);
        free_constant{i} = free(:, :, 1);
        min_constant{i} = min(:, :, 1);
        max_constant{i} = max(:, :, 1);
        if size(mat, 3) > 1
            mat_nonconstant{i} = slice(mat, 2, 'end');
            free_nonconstant{i} = free(:, :, 2:end);
            min_nonconstant{i} = min(:, :, 2:end);
            max_nonconstant{i} = max(:, :, 2:end);
        else
            mat_nonconstant{i} = 0 * mat(:, :, 1);
            free_nonconstant{i} = 0 * free(:, :, 1);
            min_nonconstant{i} = -Inf * min(:, :, 1);
            max_nonconstant{i} = Inf * max(:, :, 1);
        end
    end
    F_constant = pidpoly(mat_constant, free_constant, min_constant, max_constant);
    F_nonconstant = pidpoly(mat_nonconstant, free_nonconstant, min_nonconstant, max_nonconstant);
end

function [Qb, Qa] = compute_Q(sys)
    % NOTE: "F" in paper is NOT "sys.F"!
    % "F" refers to the scheduling-independent part of "sys.F".
    % Q = D / (C * F)       (eq. 37)
    % Consistent with MATLAB FILTER command,
    % Q is decomposed as Qb / Qa.
    % Thus, Qb = D and Qa = C * F

    % Extract LTI part of F (assumed to be the first matrix of each PMATRIX coefficient).
    Flti = extract_Flti(sys);
    % C and D are assumed to be scheduling-independent, so we can use
    % FREEZE.
    Ccell = freeze(sys.C, zeros(1, sys.Np));
    Clti = Ccell{1};
    Dcell = freeze(sys.D, zeros(1, sys.Np));
    Dlti = Dcell{1};
    % Define polynomials
    Qb = Dlti;
    Qa = conv(Clti, Flti);
end

function signal_filtered = apply_Q(D, C, F_constant, signal)
    % TODO: remove this function (support for full MIMO systems is dropped)
    % NOTE: "F" in paper is NOT "sys.F"!
    % "F" refers to the scheduling-independent part of "sys.F".
    % Q = (F * C) \ D
    %
    %   Action of Q on signal s:
    %                 sf = (Q) * s
    %       (F * C) * sf = (D) * s
    %       (F) * C * sf = (D) * s
    %             ------
    %               |
    %              shat
    %
    %       (F) * shat = (D) * s
    %       (C) * sf   = shat
    %

    sys_FD = LPVcore.lpvio(F_constant.Mat, D.Mat);
    sys_C = LPVcore.lpvio(C.Mat, eye(size(C, 1)));

    N = size(signal, 1);
    shat = lsim(sys_FD, NaN(N, sys_FD.Np), signal);
    signal_filtered = lsim(sys_C, NaN(N, sys_C.Np), shat);
end

function Flti = extract_Flti(sys)
    % EXTRACT_FLTI Extract Flti, the scheduling independent part of F, from model defined by (32)
    Flti = NaN(1, sys.Nf + 1);
    for i=1:sys.Nf+1
        Flti(i) = sys.F.Mat{i}.matrices(:, :, 1);
    end
end



==> anc/Code1705/LPVcorev010/src/sysid/iv/lpvrivOptions.m <==
classdef lpvrivOptions < lpvsysidOptions
%LPVRIVOPTIONS  Creates option set for the LPVRIV command.
%
%   OPT = lpvrivOptions returns the default options for LPVRIV.
%
%   OPT = lpvrivOptions('Option1',Value1,'Option2',Value2,...) uses name/value
%   pairs to override the default values for 'Option1','Option2',...
%
%   The supported options are:
%
%   Initialization:  Choose between initialization methods. Specify as one of:
%       * 'template' (default): initialization using the coefficients of the
%           provided template system.
%       * 'polypre': pre-estimation using an LPV-ARX model structure.
%
%   MaxIterations: maximum number of iterations. Default: 100.
%
%   Display: whether to display the progress window ('off' or 'on').
%
%   Tolerance: tolerance on the relative variations of the parameter
%       vector. Default: 1E-4.
%
%   Implementation: Choose between two implementations:
%       * 'lpvcore' (default): implementation specifically written for
%           LPVcore. It has support for MIMO systems.
%       * 'laurain': implementation contributed to LPVcore by Vincent
%           Laurain. It only supports SISO systems, but is faster.
%
%   Focus: The type of error that is used to determine whether the algorithm
%       has converged, and, if no convergence is reached, which iterate
%       to return. The error is always the average 2-norm error of one of
%       the following quantities:
%           * 'simulation' (default and required if
%           Implementation='laurain'): the simulation error.
%           * 'prediction': the 1-step ahead prediction error.
%
    
    properties
        % 'on' to display progress window, 'off' to disable
        Display
        % Max. number of iterations
        MaxIterations
        % Initialization method
        Initialization
        % Tolerance on relative variations of the estimated parameters to stop the identification
        Tolerance
        % Selection of implementation ('LPVcore' or contribution from
        % Vincent 'Laurain')
        Implementation
        % Selection of 'prediction' or 'simulation' (default) focus for
        % displaying cost and selecting best model if no convergence is
        % reached
        Focus
    end
    
    methods
        function obj = lpvrivOptions(varargin)
            %LPVRIVOPTIONS Construct an instance of this class
            %   Detailed explanation goes here
            obj.Display = 'off';
            obj.MaxIterations = 100;
            obj.Initialization = 'template';
            obj.Tolerance = 1E-4;
            obj.Implementation = 'LPVcore';
            obj.Focus = 'simulation';
            obj.CommandName = 'lpvriv';
            obj = initOptions(obj, varargin{:});
        end

        function obj = set.Initialization(obj, val)
            assert(any(strcmp(val, {'template', 'polypre'})), ...
                'Initialization method must be one of: ''template'', ''polypre''');
            obj.Initialization = val;
        end

        function obj = set.MaxIterations(obj, val)
            assert(isint(val) && val >= 0, 'MaxIterations must be a non-negative integer');
            obj.MaxIterations = val;
        end

        function obj = set.Focus(obj, val)
            assert(ismember(val, {'simulation', 'prediction'}), ...
                'Invalid value for ''Focus'': %s', val);
            obj.Focus = val;
        end
    end
end



==> anc/Code1705/LPVcorev010/src/sysid/iv/private/myLPVstab2.m <==
function Astab = myLPVstab2(Ae,sigA)
%function which stabilies a LPV denominator Ae by setting the root with the
%highest norm on the unit disc. 





Ab =Ae;
%compute the value of A for each scheduling parameter
A =Ab*sigA;
%compute the roots
for  itt = 1:size(A,2)
    r(itt,:) = (roots(A(:,itt))); %#ok<AGROW>
end
%sort them in order to find the maximal one
r1 =sort(abs(r),2,'descend');
r1 = r1(:,1);
indexmax =find(r1 ==max(r1));
indexmax=indexmax(1);
oldroots = r(indexmax,:);
%set it on the unit disc
newroots = min(abs(oldroots),0.999) .*exp(1i*angle(oldroots));
%case the roots were real set it to real again (sometimes it happens with
%numerical errors..
for itt = 1:length(oldroots)
    if isreal(oldroots(itt))
        newroots(itt) = real(newroots(itt));
    end
end

%recreate the coresponding polynom
%nonetheless the corresponding polynome has already a multiplication with
%the scheduling parameter at time tk..
NewA = poly(newroots);
%the ratio must be kept between the parameters
%compute hte diffrent ratios in the old A
oldA = Ae;
todiv = oldA(:,1);
todiv = repmat(todiv,1,size(oldA,2));

Coeffs = oldA./todiv;

%divide the new A by the scheduling parameters and the ratio to find an
%appropriate A stabilized
if size(NewA') == size(Coeffs*sigA(:,indexmax))
Astab = Coeffs.*repmat(NewA'./(Coeffs*sigA(:,indexmax)),1,size(oldA,2));
else
    disp('reinitialized');
    Astab = 0*Ae;
    Astab(1) =1;
end



==> anc/Code1705/LPVcorev010/src/sysid/iv/private/simulLPV.m <==
function res = simulLPV(u, F,fncA ,B, fncB)

%function which simulate a LPV model defined by
%   {F(q,scheA)y(tk) = [B(q,scheB)] u(tk) 
%==========================================================
%CALL
%     y = simulLPV(u, F,scheA ,B, scheB)
%==========================================================
% INPUTS
%   -u: Input signal   size (1,N)
%   -F: LPV Denominator size(n_a,n_alpha)
%   -scheA: Scheduling parameters size(n_alpha, N)
%   -B: LPV Numerator size(n_b,n_beta)
%   -scheB: Scheduling parameters size(n_beta, N);
%==========================================================
% OUTPUT
%  -y: simulated output size (1,N)
%==========================================================
if (size(F,2) ~= size(fncA,1))|| (size(B,2) ~= size(fncB,1))
    error('size of polynoms and scheduling parameters do not correspond (see help)')
end

na  = size(F,1);
nb  = size(B,1);
nk=0;
it = 1;
sumB= sum(abs(B),2);
while sumB(it)==0
    nk=nk+1;
    it =it+1;
end


nmax = max([na+1 nb+nk]);



yam2(1:nmax) = 0;
udummy(1:nmax) = 0;
udummy = [udummy u'];

Ae = F*fncA;
Be = B*fncB;


%     Be = [zeros(nk,1) Be];
for ii=nmax+1:length(u)+nmax
    realindex = ii-nmax;
    yam2(ii)=0;

    for iF=2:na
        yam2(ii)= yam2(ii) - yam2(ii-iF+1).*Ae(iF,realindex);
    end
 
    for iB=it:nb
        yam2(ii) = yam2(ii) +  udummy(ii-iB+1)*Be(iB,realindex);
    end
    
end

res=yam2(nmax+1:end)';





==> anc/Code1705/LPVcorev010/src/sysid/iv/private/simulLPVstab.m <==
function res = simulLPVstab(u, F,fncA ,B, fncB)

%function which simulate a LPV model defined by
%   {F(q,scheA)y(tk) = [B(q,scheB)] u(tk) 
% It additionally check if the roots of the polynome are outside the unit
% disc for some scheduling parameters. In that case it operates a fstab
%==========================================================
%CALL
%     y = simulLPVstab(u, F,scheA ,B, scheB)
%==========================================================
% INPUTS
%   -u: Input signal   size (1,N)
%   -F: LPV Denominator size(n_a,n_alpha)
%   -scheA: Scheduling parameters size(n_alpha, N)
%   -B: LPV Numerator size(n_b,n_beta)
%   -scheB: Scheduling parameters size(n_beta, N);
%==========================================================
% OUTPUT
%  -y: simulated output size (1,N)
%==========================================================


if (size(F,2) ~= size(fncA,1))|| (size(B,2) ~= size(fncB,1))
      error('size of polynoms and scheduling parameters do not correspond (see help)')
end

na  = size(F,1);
nb  = size(B,1);
nk=0;
it = 1;
sumB= sum(abs(B),2);
while sumB(it)==0
    nk=nk+1;
    it =it+1;
end


nmax = max([na+1 nb+nk]);



yam2(1:nmax) = 0;
udummy(1:nmax) = 0;
udummy = [udummy u'];

Ae = F*fncA;
% 
     for iter =1:size(Ae,2)
         r =roots(Ae(:,iter));
         if(max(abs(r))>1)
          Ae(:,iter) = fstab(Ae(:,iter) );
         end
     end

 
     
Be = B*fncB;


%     Be = [zeros(nk,1) Be];
for ii=nmax+1:length(u)+nmax
    realindex = ii-nmax;
    yam2(ii)=0;

    for iF=2:na
        yam2(ii)= yam2(ii) - yam2(ii-iF+1).*Ae(iF,realindex);
    end
 
    for iB=it:nb
        yam2(ii) = yam2(ii) +  udummy(ii-iB+1)*Be(iB,realindex);
    end
    
end

res=yam2(nmax+1:end)';





==> anc/Code1705/LPVcorev010/src/sysid/iv/riv2lpvcore.m <==
function sys = riv2lpvcore(sys, Ae, Be, Ce, De)
%RIV2LPVCORE Summary of this function goes here
%   Detailed explanation goes here

sys.F = rivmat2pidpoly(sys.F, Ae, 2);
sys.B = rivmat2pidpoly(sys.B, Be, 1);
%%TODO: Ce and De
sys.C = rivmat2pidpoly(sys.C, Ce, 2);
sys.D = rivmat2pidpoly(sys.D, De, 2);

end

function A = rivmat2pidpoly(A, mat, k)
    % A: PIDPOLY object
    % mat: the RIV matrix representation
    % k: the start index (set to 2 for monic filters)
    if size(mat, 1) ~= A.N
        error('Trying to convert RIV matrix to pidpoly object, but order is incompatible.');
    end
    for i=k:size(mat, 1)
        A.Mat{i} = rivrow2pmatrix_(A.Mat{i}, mat(i, :));
    end
end

function A = rivrow2pmatrix_(A, row)
    A.matrices = reshape(row, [1, 1, A.numbfuncs]);
end



==> anc/Code1705/LPVcorev010/src/sysid/iv/rivLPV.m <==
function [thsriv, Ariv, Briv, Ce,De,infos,ysim]=rivLPV(data,nn,tol,maxiter,pA,pB,Ae,Be)
% LPV-RIV  Computes Refined IV-estimates for LPV-BJ models of type
%    {F(q,scheA)xi(tk) = [B(q,scheB)] u(tk-nk)
%    {y(tk) = xi(tk)+ [C(q)/D(q)]e(t)
% 
%   ======================================================================
%  CALL:
%   [theta,C,D,infos,ysim] = 
%      rivLPV(DATA,NN,TOL,MAXITER,Ascheduling,Bscheduling,[Ainit],[Binit])
%
%   ======================================================================
%    OUTPUTS:
%    -theta : returned as the estimated parameter vector of the BJ model
%    - C : noise model numerator
%    - D : noise model denominator
%
%   - infos : information structure containing:
%        .J	: estimated noise variance 
%        .converge : 1 if the algo converged 0 else
%        .Iteration : numer of iterations for convergence
%        .LastImprovement  : value of the last improvment
%        .Ariv :Matrix containing F coefficient  size( n_a,n_alpha)
%        .Briv :Matrix containing B coefficient  size( n_b,n_beta)
%        .Pinv :Covariance matrix on estimated coefficients
%  - ysim : output simulated using the estimated model
%  ======================================================================
% INPUTS:
%   -DATA: the output-input data  and an IDDATA object. See HELP IDDATA.
%    contains y and u (respective size (1,N) ) 
%   
%    -NN = [nb nf nk nc nd],  the orders and delays of the above model
%               The routine considers SISO systems only
%   -TOL     : tolerance on relative variations of the estimated parameters,
%  	          tol is used to stop the algorithm (default value: 1e-4)
%   -MAXITER : maximum of loops for the iterations (default value: 20)
%   -Ascheduling : Scheduling parameters size(n_alpha, N)
%   -Bscheduling: Scheduling parameters size(n_beta, N)
% 
%  OPTIONAL
%    BInit: Initialisation LPV Numerator size(n_b,n_beta)
%    FInit: Initialisation LPV Denominator size(n_a,n_alpha)
%==========================================================================
% ADDITIONAL COMMENTS
%
%  -An example code can be found in rivLPVaxample.m
%  - The estimated model can be simulated by calling the function
%     ysimulated = simulLPV(u, infos.Ariv, pA, infos.Briv, pB);  
%
%
%	See for further explanations :
%	Laurain et al,
%	"Refined Instrumental variables for identification of LPV models",
%	Automatica

%	author  : Vincent Laurain
%	date     : October 2009
%	revision : 
%  	name     : rivLPV.m
%
%	CRAN - Centre de Recherche en Automatique de Nancy
%	e-mail : vincent.laurain@cran.uhp-nancy.fr


%*** Preliminary calculations ***
if nargin<2, help sriv; error('too few input parameters in sriv'); end
if(~isa(data,'iddata')), error('data should be an iddata'); end

if nargin<3,	tol =1e-4;	end
if nargin<4,    maxiter=20; end

if isempty(tol)
    tol=1e-4;
end

if isempty(maxiter)
    maxiter=20;
end

%store the different orders of the system
nb=nn(1);
na=nn(2);
nk = nn(3);
nc = nn(4);
nd = nn(5);

%order of the 
ordera = size(pA,1);
orderb = size(pB,1);


Ts = data.Ts;
if(length(Ts)>1), error('Sampling period must be scalar'); end

% Processing of Input Delays
%data=remdelay(data,nk);

y = data.y;
u = data.u;
N=data.N;   % Number of data points


%nmax=max([na+1 nb+nk]);
nmax=max([na+1 nb+nk])-1;


%==========================================================================
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%Initialisation%%%%%%%%%%%%%%%%%%%%
%==========================================================================

%if there is no initialisation of Ae and BE
if nargin<8
    
% First, estimate an ARX model and then use A_arx to prefilter the data
% *** construct regression matrix for the ARX model***
    phiy = [];phiu=[];

    for kl=1:na
        for order = 1:ordera
            phiy=[phiy -y(nmax+1-kl:N-kl,1).*pA(order,nmax+1:N)'];
        end
    end

    for kl=1:nb
        for order = 1:orderb
            phiu=[phiu u(nmax+2-kl-nk:N-kl-nk+1,1).*pB(order,nmax+1:N)'];
        end
    end
    Phiarx=[phiy phiu];
    % *** compute LS estimate ***
    [~,p]=size(Phiarx);

    AA = [Phiarx y(nmax+1:N,1)];
    Ro = triu(qr(AA));
    R1 = Ro(1:p,1:p);
    R2 = Ro(1:p,p+1);
    tharx = (R1 \ R2);

%Extract the matrix coefficients 
    Ae=[1 zeros(1,size(pA,1)-1)];
    for k =1:na
        Ae = [Ae; tharx((k-1)*ordera +1 : k*ordera)'];
    end

    Be =[];
    for k =1:nk
        Be=[Be ; zeros(1,size(pB,1))];
    end
    indexstartB = na *ordera;
    for k =1:nb
        Be = [Be; tharx(indexstartB + (k-1)*orderb +1  :indexstartB +  k*orderb)'];
    end
end
Ce =zeros(1,nc+1);
Ce(1) =1;
De =zeros(1,nd+1);
De(1) =1;


LastImprovement=2*tol;
ni=0;
apariv= 0;

%Compute the estimated output
yam = simulLPV(u,Ae,pA,Be,pB);
%check if the model is stable
if(max(abs(yam))>max(abs(y))*100 )
    %if not compute a stable model
    yam = simulLPVstab(u,Ae,pA,Be,pB);
end

%==========================================================================
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%start the iterations%%%%%%%%%%%%%%%%%%%%
%================================================================================
while(LastImprovement>tol && (ni<maxiter))

    % Take the nominal part of Ae and stabilize it
    At = Ae(:,1)';
    At=fstab(At);
    uf =[];

    %compute D/CF sche_i(t_k) * y(t_k-i)
    for kl=1:na
        for order = 1:ordera
            yuf(:,kl,order)=filter(1,At,y(nmax+1-kl:N-kl,1).*pA(order,nmax+1:N)');
            yuf(:,kl,order)=filter(De,Ce,yuf(:,kl,order));
        end
    end
    %compute D/CF sche_i(t_k) * u(t_k-i)
    for kl=1:nb
        for order = 1:orderb
            uf(:,kl,order) = filter(1,At,u(nmax+2-kl-nk:N-kl-nk+1,1).*pB(order,nmax+1:N)');
            uf(:,kl,order)=filter(De,Ce,uf(:,kl,order));

        end
    end

    %compute D/CF sche_i(t_k) * \hat y(t_k-i)
    yuamf =[];

    for kl=1:na
        for order = 1:ordera
            yuamf(:,kl,order)=filter(1,At,yam(nmax+1-kl:N-kl,1).*pA(order,nmax+1:N)');
            yuamf(:,kl,order)=filter(De,Ce,yuamf(:,kl,order));

        end
    end



%Build the regressor phi

    phiyf = [];phiuf=[];


    for kl=1:na
        for order = 1:ordera

            if order ==1
                phiyf=[phiyf -yuf(:,kl,order)];
            else
                phiyf=[phiyf -yuamf(:,kl,order)];
            end
        end
    end

    for kl=1:nb
        for order = 1:orderb
            phiuf=[phiuf uf(:,kl,order)];
        end
    end

    Phif=[phiyf phiuf];



%Build the instrument Psi


    psiyf=[];

    for kl=1:na
        for order = 1:ordera
            psiyf=[psiyf -yuamf(:,kl,order)];
        end
    end

    Psif=[psiyf phiuf];
    yf=filter(1,At,y);
    yf=filter(De,Ce,yf);
    
    % *** compute RIV estimate ***
    %thsriv=inv(Psif'*Phif)*Psif'*yf(nmax+1:N)

    % Each row of Psif and Phif corresponds to a time step

    [~,p]=size(Phif);
    AA = [Psif'*Phif Psif'*yf(nmax+1:N)];
    Ro = triu(qr(AA));
    R1 = Ro(1:p,1:p);
    R2 = Ro(1:p,p+1);
    thsriv = (R1 \ R2);

%check the conditioning of the matrices
    if rcond(R1)< 10^(-20) || isnan(rcond(R1))
       disp('results not stored');
       thsriv =0*thsriv;
       Ce =0*Ce;
       De =0*De;
       converge =0;
       Ariv=0*Ae;
       Briv=0*Be;
       % Send some arbitrary value if not storing results   
       infos.J		=	100000;  
       infos.converge=converge;
       infos.Iteration=100000;
       infos.LastImprovement = 100000;
       infos.Ariv = Ariv;
       infos.Briv = Briv;
       infos.Priv = 0;
       ysim =100000;
       return
    end
        

% Extract Ae and Be under matricial form for simulation
    Ae=[1 zeros(1,size(pA,1)-1)];
    for k =1:na
        Ae = [Ae; thsriv((k-1)*ordera +1 : k*ordera)'];
    end

    Be =[];
    for k =1:nk
        Be =[Be ; zeros(1,size(pB,1))];
    end
    indexstartB = na *ordera;
    for k =1:nb
        Be = [Be; thsriv(indexstartB + (k-1)*orderb +1  :indexstartB +  k*orderb)'];
    end

%stabilize Ae by putting the maximum absolute root to 1 and
   %others accordingly
   Ae = myLPVstab2(Ae,pA);

%simulate the estimated model
    yam = simulLPV(u,Ae,pA,Be,pB);

%compute the residuals
   resi = y-yam;

   if norm(resi) > 1E4 * norm(y) || any(isnan(resi), 'all')
        warning('Could not find intermediate stable model --> results not stored');
        thsriv =0*thsriv;
        Ce =0*Ce;
       De =0*De;
       converge =0;
       Ariv=0*Ae;
       Briv=0*Be;
       % Send some arbitrary value if not storing results   
       infos.J		=	100000;  
       infos.converge=converge;
       infos.Iteration=100000;
       infos.LastImprovement = 100000;
       infos.Ariv = Ariv;
       infos.Briv = Briv;
       infos.Priv = 0;
       ysim =100000;
       return
   end

%estimate noise model
    datav=iddata(resi,[]);
    if (nd>0 || nc>0)
        % TODO: find out how to stop PEM from closing previous progressgui
        % object windows
        Mv=pem(datav,[nd nc],polyestOptions('EnforceStability', true));
        Ce=Mv.C.';
        De=Mv.A.';
        De=fstab(De);
        Ce =fstab(Ce);

    else
        Ce=1;
        De=1;
    end


%Compute the last improvment
    DummyAe = Ae(2:end,:)';
    DummyBe = Be(nk+1:end,:)';

    LastImprovement=100*norm((apariv-[DummyAe(:)' DummyBe(:)' Ce(2:end)' De(2:end)'])./[DummyAe(:)' DummyBe(:)' Ce(2:end)' De(2:end)']);
    if isnan(LastImprovement)
        LastImprovement =100000;
    end

    apariv = [DummyAe(:)' DummyBe(:)' Ce(2:end)' De(2:end)'];

    %in case it does not converge it takes the value minimizing the
    %error on the output so it stores all results for all iterations
    thsrivnotconv(:,ni+1) = [DummyAe(:)' DummyBe(:)' ]; %#ok<*NASGU> 
    Cenotconv(:,ni+1) = Ce';
    Denotconv(:,ni+1) = De';
    residuenotconv(ni+1) = sum( resi.^2); %#ok<*AGROW>
    Aenotconv{ni+1}=Ae;
    Benotconv{ni+1}=Be;

    ni=ni+1;
end 

%==========================================================================
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%Final storing %%%%%%%%%%%%%%%%%%%%
%==========================================================================

%if no convergence then take the results minimizing the error on output
converge =1;
if (ni==maxiter)
    disp('did not converge'); %#ok<*UNRCH> 
    converge =0;
    indexmin = find(residuenotconv==min(residuenotconv));
    thsriv =  thsrivnotconv(:,indexmin) ;
    Ce = Cenotconv(:,indexmin);
    De = Denotconv(:,indexmin);
    Briv = Benotconv{indexmin};
    Ariv = Aenotconv{indexmin};
%otherwise take the last value
else
    thsriv = [DummyAe(:); DummyBe(:)];
    Briv =Be;
    Ariv =Ae;
end

%hand out the final simulated output and all informations 
   ysim = simulLPV(u,Ariv,pA,Briv,pB);
   e = ysim-y;
   e =filter(De,Ce,e);
   infos.J		=	e' * e / N ;  
   infos.converge=converge;
   infos.Iteration=ni;
   infos.LastImprovement = LastImprovement;
   infos.Ariv=Ariv;
   infos.Briv=Briv;

%==========================================================================
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%Error on the parameters%%%%%%%%%%%%%%%%%%%%
%==========================================================================

    At = Ariv(:,1)';
    At=fstab(At);
    uf =[];



    for kl=1:na
        for order = 1:ordera
            yuf(:,kl,order)=filter(1,At,y(nmax+1-kl:N-kl,1).*pA(order,nmax+1:N)');
            yuf(:,kl,order)=filter(De,Ce,yuf(:,kl,order));
        end
    end
    for kl=1:nb
        for order = 1:orderb
            uf(:,kl,order) = filter(1,At,u(nmax+2-kl-nk:N-kl-nk+1,1).*pB(order,nmax+1:N)');
            uf(:,kl,order)=filter(De,Ce,uf(:,kl,order));

        end
    end

    yam=ysim;
    yuamf =[];



    for kl=1:na
        for order = 1:ordera
            yuamf(:,kl,order)=filter(1,At,yam(nmax+1-kl:N-kl,1).*pA(order,nmax+1:N)');
            yuamf(:,kl,order)=filter(De,Ce,yuamf(:,kl,order));

        end
    end
phiuf=[];
     for kl=1:nb
        for order = 1:orderb
            phiuf=[phiuf uf(:,kl,order)];
        end
    end


    psiyf=[];

    for kl=1:na
        for order = 1:ordera
            psiyf=[psiyf -yuamf(:,kl,order)];
        end
    end

    Psif=[psiyf phiuf];

infos.Priv=pinv(Psif'*Psif) * infos.J;


==> anc/Code1705/LPVcorev010/src/sysid/iv/riv_laurain.m <==
function [sys, info, ysim] = riv_laurain(data, sys, tol, max_iter) 
%RIV Identification of LPV-BJ model using Refined IV method
%
%	See for further explanations:
%	Laurain et al,
%	"Refined Instrumental variables for identification of LPV models",
%	Automatica
%
%   Syntax:
%       [sys, info, ysim] = riv_laurain(data, init_sys, tol, max_iter)
%
%   Inputs:
%       data: lpviddata object containing IO data
%       sys: lpvidpoly object from which the basis functions and structure
%           is used, but not the values of the coefficients.
%       tol: tolerance on relative variations of the estimated parameters.
%           Used to stop the identification (default: 1E-4).
%       max_iter: max. number of iterations (default: 20).
%
%   Outputs:
%       sys: estimated lpvidpoly object.
%       info: information on the identification procedure.
%       ysim: simulated output to the inputs specified in data for the
%       estimated system.
%
%   Original algorithm (for SISO) contributed to LPVcore by:
%
%       Vincent Laurain
%       CRAN - Centre de Recherche en Automatique de Nancy
%       e-mail : vincent.laurain@cran.uhp-nancy.fr
%

%% Input validation
narginchk(2, 4);
assert(isa(data, 'lpviddata'), '''data'' must be an LPVIDDATA object');
assert(isa(sys, 'LPVcore.lpvidpoly') && isbj(sys) && issiso(sys)  && isdt(sys), ...
    '''sys'' must be a discrete-time SISO LPV-BJ model structure');
if nargin <= 2; tol = 1E-4; end
if nargin <= 3; max_iter = 20; end

% Constant noise process
assert(isconst(sys.C), '''C'' of the model structure must be LTI');
assert(isconst(sys.D), '''D'' of the model structure must be LTI');

% Identical parametrization of B and F
if sys.F.N > 1
    assert(areBFuncsEqual(sys.B.Mat{:}, sys.F.Mat{2:end}), ...
        'Coefficients of ''B'' and ''F'' of the model structure must have identical scheduling signals and basis functions');
else
    assert(areBFuncsEqual(sys.B.Mat{:}), ...
        'Coefficients of ''B'' of the model structure must have identical scheduling signals and basis functions');
end

%% Algorithm
[data,nn,pA,pB,Ae,Be] = lpvcore2riv(data, sys);
[~, Ae, Be, Ce,De,info,ysim]=rivLPV(data,nn,tol,max_iter,pA,pB,Ae,Be);
sys = riv2lpvcore(sys, Ae, Be, Ce, De);

end



==> anc/Code1705/LPVcorev010/src/sysid/lpvssest.m <==
function [sys, x0] = lpvssest(data, template_sys, options)
%LPVSSEST Estimating an LPV-SS model from data    
%
%
% Syntax:
%
%
%   sys = lpvssest(data, template_sys)
%       estimates an LPV-SS model with state dimension and scheduling dependency
%       the same as the provided TEMPLATE_SYS using the
%       input-scheduling-output data DATA.
%
%   sys = lpvssest(___, options)
%
%   OPTIONS specifies the options of the estimation methodology. Use the
%      "lpvssestOptions" command to configure OPTIONS.
%
%   [sys, x0] = lpvssest(__)
%
%   x0 is the estimated initial state.
%
% See also PMATRIX, LPVSSESTOPTIONS

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

    narginchk(2,inf);     % Validate correct number of inputs

    ni = nargin;
    
    if ni > 2
        if ~isa(options, 'lpvssestOptions')
            LPVcore.error('LPVcore:general:InvalidInputArgument','third','lpvssestOptions object','lpvssest');
        end
    else
        options = lpvssestOptions; 
    end

    % Create GUI if Display is on
    gui = progressgui(template_sys, data, options);

    initialization = options.Initialization;
    initializationOptions = options.InitializationOptions;
    if strcmp(initialization, 'template')
        progressmsg(gui, 'Initialization using the provided template system');
        progressmsg(gui, '');
        init_sys = template_sys;
    else
        progressmsg(gui, 'Initialization using OE method');
        % Turn off Display 
        initializationOptions.Display = 'off';
        % Construct template IO system from template state-space system
        assert(hasStaticSchedulingDependence(template_sys), ...
            '''sys'' must have static scheduling dependence for ''oe'' initialization');
        NoiseVariance = template_sys.NoiseVariance;
        Ts = template_sys.Ts;
        % Collect all basis functions
        % TODO: Use G and H as well
        commonBfuncs = pmatCellCommonBfuncs({template_sys.A, template_sys.B, template_sys.C, template_sys.D});
        bfuncs = commonBfuncs{1}.bfuncs;
        % Determine order of IO model
        ny = template_sys.Ny;
        nu = template_sys.Nu;
        Na = template_sys.Nx + 1;
        Nb = Na;
        C0 = pmatrix(zeros(ny, nu, numel(bfuncs)), bfuncs, 'SchedulingTimeMap', template_sys.SchedulingTimeMap);
        B = cell(1, Nb);
        F = cell(1, Na);
        for i=1:Na
            if i > 2
                F{i} = C0;
            else
                F{i} = eye(ny);
            end
        end
        for i=1:Nb
            B{i} = C0;
        end
        progressmsg(gui, 'Step 1/3: Estimation of LPV-OE model');
        template_sys_io = LPVcore.lpvidpoly([], B, [], [], F, NoiseVariance, Ts, 'ZeroIsNonFree', false);
        % Identify using OE
        init_sys_io = lpvoe(data, template_sys_io, initializationOptions);
        % Realize as state-space model (returns an LPVIDSS object with K = 0)
        progressmsg(gui, 'Step 2/3: Realization of LPV-OE model using LPVIOREAL');
        init_sys_idss = lpvioreal(init_sys_io);
        init_sys_ss = LPVcore.lpvss(init_sys_idss.A, init_sys_idss.B, init_sys_idss.C, ...
            init_sys_idss.D, init_sys_idss.Ts);
        % Reduce to desired order
        progressmsg(gui, sprintf('Step 3/3: Reducing state order (%i) to state order of provided template model structure (%i)', ...
            init_sys_ss.Nx, template_sys.Nx));
        init_sys = lpvmodred(init_sys_ss, template_sys.Nx, [], 'ltibalred');
        init_sys = LPVcore.copySignalProperties(init_sys, template_sys);
    end

    if ~isa(data, 'lpviddata')
        LPVcore.error('LPVcore:general:InvalidInputArgument','first','lpviddata object','lpvssest');
    end
    
    if ~isdt(init_sys)
        LPVcore.error('LPVcore:general:InvalidInputArgument','first','discrete-time LPV SS representation','lpvssest');
    end
    
    if init_sys.Ts ~= 1
        assert(init_sys.Ts == data.Ts, ...
            'Sampling time Ts of data and template system must match');
    end
    
    if (isempty(init_sys.A) && isempty(init_sys.B) && isempty(init_sys.K)) || isempty(init_sys.C)
        LPVcore.error('LPVcore:general:InvalidInput','The initial LPV-SS model has either no state dynamics or the state is not observed in the output (C is empty).','lpvidss/lpvssest_');
    end
    
    if ~isa(init_sys, 'LPVcore.lpvss') && ~isa(init_sys, 'LPVcore.lpvidss')
        LPVcore.error('LPVcore:general:InvalidInputArgument','second','LPVcore.lpvss or lpvidss object','lpvssest');
    end
    
    [~,ny,np,nu] = size(data);

    if ~isequal(size(init_sys),[ny nu]) || np ~= init_sys.SchedulingDimension
        LPVcore.error('LPVcore:general:InvalidInput','Data and model object should have equivalent input, scheduling, and output dimension','lpvssest');
    end
    
    if ny == 0
        LPVcore.error('LPVcore:general:InvalidInput','There is no output defined and, therefore, minimizing w.r.t. the output is not possible.','lpvssest');
    end
    
    if isa(init_sys, 'LPVcore.lpvss')
        nx = init_sys.Nx; ny = init_sys.Ny;
        init_sys = LPVcore.lpvidss(init_sys.A, init_sys.B, init_sys.C, init_sys.D, ...
            'innovation', zeros(nx, ny), []);
    end
    
    if strcmp(options.SearchMethod,'em') && strcmp(typeNoiseModel(init_sys),'innovation') && ~isempty(init_sys.K)
        LPVcore.error('LPVcore:general:InvalidInputArgument','first','lpvidss object with general noise model','lpvssest');
    elseif ~strcmp(options.SearchMethod,'em') && strcmp(typeNoiseModel(init_sys),'general')
        LPVcore.error('LPVcore:general:InvalidInputArgument','first','lpvidss object with innovation noise model','lpvssest');
    end
    
    if strcmp(typeNoiseModel(init_sys),'general') && (ispmatrix(init_sys.G) || ispmatrix(init_sys.H))
        LPVcore.error('LPVcore:general:InvalidInputArgument','first','lpvidss object with parameter independent general noise model','lpvssest');
    end

    [sys, x0] = lpvssest_(init_sys,data,options);
    
end



==> anc/Code1705/LPVcorev010/src/sysid/lpvssestOptions.m <==
classdef (CaseInsensitiveProperties) lpvssestOptions < lpvsysidOptions
%LPVSSESTOPTIONS  Creates option set for the LPVSSEST command.
%
%   OPT = lpvssestOptions returns the default options for lpvssest
%      estmation.
%
%   OPT = lpvssestOptions('Option1',Value1,'Option2',Value2,...) uses
%      name/value pairs to override the default values for
%      'Option1','Option2',...
%
%   The supported options are:
%
%   InitialState  Can be eiter 'zero' (not estimated from data) or
%                 'estimate'.
%
%   Focus    Choose between 1-step prediction vs. simulation error
%            minimization. Specify as one of:
%             'prediction': Focus on producing good predictors. Default.
%
%   Display       View estimation progress and results ('on'/'off').
%                 Default: 'off'. 
%
%   EstimateCovariance      Specify whether to estimate parameter covariance (true)
%                 or not (false). Covariance estimation is not yet supported. Default: false.
%   
%   InputOffset   Specifies the offset levels present in the input signals
%                 of the estimation data. Specify as an Nu-element column
%                 vector, where Nu is the number of inputs. Default is []
%                 which implies no offsets.
%
%   SchedulingOffset Scheduling signal offset levels. Similar
%                 interpretation as InputOffset. The specified values are
%                 subtracted from the scheduling signals before they are
%                 used for estimation.
%
%   OutputOffset  Output signal offset levels. Similar interpretation as
%                 InputOffset. The specified values are subtracted from the
%                 output signals before they are used for estimation.
%
%   OutputWeight  Weighting of prediction errors in multioutput
%                 estimations (irrelevant for single output estimations).
%                 Specify as a positive semi-definite matrix of size equal
%                 to the number of outputs. This amounts to minimizing
%                 trace(E'*E*W/N), where W is the specified matrix, E is
%                 the prediction error matrix and N is the number of
%                 samples. Default: [] implying Identity matrix for W.
%
%   SearchMethod  To select the nonlinear solver. The options are Enhanced
%                 Gauss-Newton solver 'egn', expectation-maximization 'em',
%                 nonlinear least squares solver 'lsqnonlin', and nonlinear
%                 solver 'fmincon'. Currently, only 'egn' is enabled. 
%                 For 'egn' and 'em' see [1]; and for
%                 lsqnonlin and fmincon type "help lsqnonlin" and "help
%                 fmincon", respectively.
%
%   SearchOptions  The options associated to the selected nonlinear solver
%                 defined in SearchMethod.
%
%   Initialization  Choose between initialization methods. Specify as one
%       of:
%           'oe': pre-estimation using an LPV-OE model structure which is
%               subsequently realized into state-space form and reduced to the
%               same state dimension as the provided template model structure.
%           'template': initialization using the coefficients of the
%                provided template system.
%           Default: 'oe'
%
%   InitializationOptions  The options associated with the chosen
%       initialization method:
%           'oe': an LPVPOLYESTOPTIONS object. By default, the
%               InitializationMethod for the call to LPVPOLYEST is set to
%               'polypre' instead of 'template'.
%
%
% [1] Cox, P. B. (2018). Towards Efficient Identification of Linear
% Parameter-Varying State-Space Models. Eindhoven University of Technology.
%
%
%   See also LPVSSEST

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).


   properties (Dependent)
      InitialState
      Focus
      Display   % progress display (on/off/full)
      EstimateCovariance
      InputOffset
      SchedulingOffset
      OutputOffset
      OutputWeight
      SearchMethod
      SearchOptions
      Initialization
      InitializationOptions
   end
   
   properties (Access = protected)
      InitialState_ = 'estimate';
      Focus_ = 'prediction';
      Display_ = 'off';
      EstimateCovariance_ = false;
      InputOffset_ = [];
      SchedulingOffset_ = [];
      OutputOffset_ = [];
      OutputWeight_ = [];
      SearchMethod_ = 'egn';
      SearchOptions_ = lpvssestOptions.defaultOptionsegn;
      Initialization_ = 'oe';
      InitializationOptions_ = lpvpolyestOptions('Initialization', 'polypre');
   end
   
   
   properties (Constant, Hidden)
       defaultOptionsegn = struct('beta', 1e-4, 'gamma', 0.75, 'lambdaMIN', 0.00001, ...
           'alphaMIN', 0.001, 'nu', 0.01, 'epsilon', 0.000001, 'maxIter', 20, ...
           'FindSearchDirMaxIter',100, 'BackstepMaxIter',100, 'AbsTol', 1e-14, 'RelTol', 1e-15);
       
             % g indicates < or > and e indicates  >=  or <=
       validateOptionsegn = struct('beta',      struct('type','real', 'range',[0 0.5], 'bound', 'gg'), ...
                                   'gamma',     struct('type','real', 'range',[0 1], 'bound',  'ge'), ...
                                   'lambdaMIN', struct('type','real', 'range',[0 inf], 'bound',  'gg'), ...
                                   'alphaMIN',  struct('type','real', 'range',[0 inf], 'bound',  'gg'), ...
                                   'nu',        struct('type','real', 'range',[0 1], 'bound',  'gg'), ...
                                   'epsilon',   struct('type','real', 'range',[0 inf], 'bound',  'gg'), ...
                                   'maxIter',   struct('type','int',  'range',[1 inf], 'bound',  'eg'), ...
                                   'FindSearchDirMaxIter', struct('type','int',  'range',[1 inf], 'bound',  'eg'), ...
                                   'BackstepMaxIter',      struct('type','int',  'range',[1 inf], 'bound',  'eg'), ...
                                   'AbsTol',    struct('type','real',  'range',[0 inf], 'bound',  'gg'), ...
                                   'RelTol',    struct('type','real',  'range',[0 inf], 'bound',  'gg'));
       
       defaultOptionsem = struct('maxIter', 100, 'AbsTolFun', 1e-8, 'RelTolFun', 1e-10, ...
           'RelTolFunInit', 0.2, 'AbsTolParm', 1e-4, 'RelTolParm', 1e-3);
                               
       validateOptionsem = struct('maxIter',       struct('type','int',  'range',[1 inf], 'bound',  'eg'), ...
                                  'AbsTolFun',     struct('type','real',  'range',[0 inf], 'bound',  'gg'), ...
                                  'RelTolFun',     struct('type','real',  'range',[0 inf], 'bound',  'gg'), ...
                                  'RelTolFunInit', struct('type','real',  'range',[0 1], 'bound',  'ge'), ...
                                  'AbsTolParm',    struct('type','real',  'range',[0 inf], 'bound',  'gg'), ...
                                  'RelTolParm',    struct('type','real',  'range',[0 inf], 'bound',  'gg'));
       
       
       defaultOptionslsqnonlin = optimoptions('lsqnonlin','SpecifyObjectiveGradient',true);
       
       defaultOptionsfmincon = optimoptions('fmincon','GradObj','on');
   end
   
   
   methods (Access = protected)
      
      function Value = getCommandName(this)
         Value = this.CommandName;
      end
      
      function Value = checkSearchOptions(this, Value)
         % Check if SearchOptions property is a structure with valid fields.
         
         switch this.SearchMethod_
             case 'em'
                 if ~isequal( fieldnames(Value), ...
                         fieldnames(lpvssestOptions.defaultOptionsem) )
                     
                     LPVcore.error('LPVcore:general:InvalidProperty','SearchOptions', 'structure with correct fieldnames', 'lpvssestOptions');
                 end
                 
                 idx = localValidateFields(Value, lpvssestOptions.validateOptionsem);
                 
                 if idx ~= true
                     LPVcore.error('LPVcore:general:InvalidProperty',idx{1}, idx{2}, 'lpvssestOptions');
                 end
                 
             case 'lsqnonlin'
                 if ~isa(Value, 'optim.options.Lsqnonlin')
                     LPVcore.error('LPVcore:general:InvalidProperty','SearchOptions', 'lsqnonlin optionset', 'lpvssestOptions');
                 end
             case 'fmincon'
                 if ~isa(Value, 'optim.options.Fmincon')
                     LPVcore.error('LPVcore:general:InvalidProperty','SearchOptions', 'fmincon optionset', 'lpvssestOptions');
                 end
             otherwise
                 if ~isequal( fieldnames(Value), ...
                         fieldnames(lpvssestOptions.defaultOptionsegn) )
                     
                     LPVcore.error('LPVcore:general:InvalidProperty','SearchOptions', 'structure with correct fieldnames', 'lpvssestOptions');
                 end
                 
                 idx = localValidateFields(Value, lpvssestOptions.validateOptionsegn);
                 
                 if ~islogical(idx)
                     LPVcore.error('LPVcore:general:InvalidProperty',idx{1}, idx{2}, 'lpvssestOptions');
                 end
         end
         
      end
     
   end % protected methods
   
   methods
       
       function this = lpvssestOptions(varargin)
           this.CommandName = 'lpvssest';
           this = initOptions(this, varargin{:});
       end
       
       function Val = get.InitialState(this)
           Val = this.InitialState_;
       end
       
       function this = set.InitialState(this,Val)
           if ~any(strcmpi(Val, {'zero','estimate'}))
               LPVcore.error('LPVcore:general:InvalidProperty','InitialState', 'string with "zero" or "estimate"', 'lpvssestOptions');
           end
           
           this.InitialState_ = lower(Val);
       end

       function Val = get.Initialization(this)
        Val = this.Initialization_;
       end

       function this = set.Initialization(this, Val)
            assert(ismember(Val, {'oe', 'template'}), '''Initialization'' must be ''oe'' or ''template''');
            this.Initialization_ = Val;
       end

       function Val = get.InitializationOptions(this)
        Val = this.InitializationOptions_;
       end

       function this = set.InitializationOptions(this, Val)
            assert(isa(Val, 'lpvpolyestOptions'), '''InitializationOptions'' must be ''lpvpolyestOptions''');
            this.InitializationOptions_ = Val;
       end
       
       function Val = get.Focus(this)
           Val = this.Focus_;
       end
       
       function this = set.Focus(this, Value)
           if ~strcmpi(Value, 'prediction') && ~isempty(Value)
               LPVcore.error('LPVcore:general:InvalidProperty','Focus', 'string "prediction". This property is not used', 'lpvssestOptions');
           end
           this.Focus_ = 'prediction';
       end
       
       function Val = get.Display(this)
           Val = this.Display_;
       end
       
       function this = set.Display(this,Display)
           this.Display_ = idoptions.utValidateEstimationOptions('Display', Display);
       end
       
       function Val = get.EstimateCovariance(this)
           Val = this.EstimateCovariance_;
       end
       
       function this = set.EstimateCovariance(this, EstCovar)
           assert(~EstCovar, ['''EstimateCovariance'' must be false since ', ...
               'covariance estimation is not yet supported']);
           this.EstimateCovariance_ = ...
               idoptions.utValidateEstimationOptions('EstimateCovariance', EstCovar);
       end
       
       function Val = get.InputOffset(this)
           Val = this.InputOffset_;
       end
       
       function this = set.InputOffset(this, InputOffset)
           InputOffset = idoptions.utValidateEstimationOptions('InputOffset', InputOffset);
           
           if ~isvector(InputOffset) && ~isempty(InputOffset); error(message('Ident:utility:IncorrectOffsetValue','InputOffset')); end
           
           this.InputOffset_ = InputOffset;
       end
       
       function Val = get.SchedulingOffset(this)
           Val = this.SchedulingOffset_;
       end
       
       function this = set.SchedulingOffset(this, SchedulingOffset)

           if isnumeric(SchedulingOffset) && all(isfinite(SchedulingOffset(:))) && isvector(SchedulingOffset)
               this.SchedulingOffset_ = double(full(SchedulingOffset));
           elseif isempty(SchedulingOffset)
               this.SchedulingOffset_ = [];
           else
               error(message('Ident:utility:IncorrectOffsetValue','SchedulingOffset'))
           end
       end
       
       
       function Val = get.OutputOffset(this)
           Val = this.OutputOffset_;
       end
       
       function this = set.OutputOffset(this, OutputOffset)
            OutputOffset = idoptions.utValidateEstimationOptions('OutputOffset', OutputOffset);
           
            if ~isvector(OutputOffset) && ~isempty(OutputOffset); error(message('Ident:utility:IncorrectOffsetValue','OutputOffset')); end
            
            this.OutputOffset_ = OutputOffset;
       end
       
       function Val = get.OutputWeight(this)
           Val = this.OutputWeight_;
       end
       
       function this = set.OutputWeight(this, Value)
           
           if isempty(Value)
               this.OutputWeight_ = [];
           elseif isnumeric(Value)
               if ~idpack.isPosSemidef(Value)
                   error(message('Ident:estimation:invalidOutputWeight2'))
               end
               this.OutputWeight_ = Value;
           else
               LPVcore.error('LPVcore:general:InvalidProperty','OutputWeight', 'positive definite matrix', 'lpvssestOptions');
           end

       end
       
       function Val = get.SearchMethod(this)
           Val = this.SearchMethod_;
       end
       
       function this = set.SearchMethod(this,Value)
           if ~any(strcmpi(Value, {'egn','em','lsqnonlin','fmincon'}))
               LPVcore.error('LPVcore:general:InvalidProperty','SearchMethod', 'string with "egn", "em", "lsqnonlin", or "fmincon"', 'lpvssestOptions');
           end
           if any(strcmpi(Value, {'em', 'lsqnonlin', 'fmincon'}))
                error('''%s'' is not yet enabled as a search method', Value);
           end
           
           if ~strcmp(Value,this.SearchMethod_)
               this.SearchMethod_  = lower(Value);
               
               switch this.SearchMethod_
                   case 'em'
                       if ~isequal( fieldnames(this.SearchOptions_), ... 
                               fieldnames(lpvssestOptions.defaultOptionsem) )
                           
                           this.SearchOptions_ = lpvssestOptions.defaultOptionsem;
                       end
                       
                   case 'lsqnonlin'
                       if ~isa(this.SearchOptions_, 'optim.options.Lsqnonlin')
                           this.SearchOptions_ = lpvssestOptions.defaultOptionslsqnonlin;
                       end
                   case 'fmincon'
                       if ~isa(this.SearchOptions_, 'optim.options.Fmincon')
                           this.SearchOptions_ = lpvssestOptions.defaultOptionsfmincon;
                       end
                   otherwise
                       if ~isequal( fieldnames(this.SearchOptions_), ... 
                               fieldnames(lpvssestOptions.defaultOptionsegn) )
                           
                           this.SearchOptions_ = lpvssestOptions.defaultOptionsegn;
                       end
               end
           end
       end
       
       function Val = get.SearchOptions(this)
           Val = this.SearchOptions_;
       end 
       
       function this = set.SearchOptions(this,Val)
             try Val = checkSearchOptions(this,Val);
             catch E; throw(E); end
            this.SearchOptions_ = Val;
       end
       
       function varargout = display(this) %#ok<DISPLAY>
           [varargout{1:nargout}] = idoptions.displayOption(this,getCommandName(this));
       end
       
       function this = initOptions(this,varargin)           
           if nargin == 1; return; end         
           
           if mod(nargin-1,2) ~= 0
               LPVcore.error('LPVcore:general:InvalidNumOfInputs', 'lpvssestOptions');  
           end
           
           for i = 1:2:nargin-1
               if ~ischar(varargin{i}) || ~isrow(varargin{i}) || ~isprop(this,varargin{i})
                   LPVcore.error('LPVcore:general:UnknownPropertyValuePairs',varargin{i},'lpvssestOptions')
               end
               this.(varargin{i}) = varargin{i+1};
           end
       end

   end
   
end

function bool = localValidateFields(f, options)

    bool = true;
    fnames = fieldnames(f);

    for i = 1:numel(fnames)

        val = f.(fnames{i});

        lb = strcmp('e', options.(fnames{i}).bound(1));
        ub = strcmp('e', options.(fnames{i}).bound(2));

        switch options.(fnames{i}).type
            
            case 'real'

                if ~isnumeric(val) || ~isscalar(val) || ~isreal(val)
                    bool = false;
                else
                    if lb && val < options.(fnames{i}).range(1)
                        bool = false;
                    elseif ~lb && val <= options.(fnames{i}).range(1)
                        bool = false;
                    end

                    if ub && val > options.(fnames{i}).range(2)
                        bool = false;
                    elseif ~ub && val >= options.(fnames{i}).range(2)
                        bool = false;
                    end
                end
                
                if bool == false    % create error message
                    
                    if lb; lbStr = ' <= '; else;  lbStr = ' < '; end
                    if ub; ubStr = ' <= '; else;  ubStr = ' < '; end
                    
                    bool = {['SearchOptions.',fnames{i}], ['real (',num2str(options.(fnames{i}).range(1)),lbStr,'x',ubStr,num2str(options.(fnames{i}).range(2)),')']};
                    return;
                end
                
            case 'int'

                if ~isnumeric(val) || ~isscalar(val) || round(val) ~= val
                    bool = false;
                else
                    if lb && val < options.(fnames{i}).range(1)
                        bool = false;
                    elseif ~lb && val <= options.(fnames{i}).range(1)
                        bool = false;
                    end

                    if ub && val > options.(fnames{i}).range(2)
                        bool = false;
                    elseif ~ub && val >= options.(fnames{i}).range(2)
                        bool = false;
                    end
                end
                
                if bool == false    % create error message
                    
                    if lb; lbStr = ' <= '; else;  lbStr = ' < '; end
                    if ub; ubStr = ' <= '; else;  ubStr = ' < '; end
                    
                    bool = {['SearchOptions.',fnames{i}], ['integer ( ',num2str(options.(fnames{i}).range(1)),lbStr,'x',ubStr,num2str(options.(fnames{i}).range(2)),' )']};
                    return;
                end
        
        end
    end

end

==> anc/Code1705/LPVcorev010/src/sysid/lpvsysidOptions.m <==
classdef (Abstract, CaseInsensitiveProperties) lpvsysidOptions
    %LPVSYSIDOPTIONS Base class for sys. id. options sets
    
    properties (Hidden)
        CommandName
    end
    
    methods (Hidden)
        function obj = initOptions(obj, varargin)
           if nargin == 1; return; end
           
           if mod(nargin-1,2) ~= 0
               LPVcore.error('LPVcore:general:InvalidNumOfInputs', class(obj));  
           end
           
           for i=1:2:nargin-1
               if ~ischar(varargin{i}) || ~isrow(varargin{i}) || ~isprop(obj,varargin{i})
                   LPVcore.error('LPVcore:general:UnknownPropertyValuePairs',varargin{i}, class(obj))
               end
               obj.(varargin{i}) = varargin{i+1};
           end
       end
    end
end



==> anc/Code1705/LPVcorev010/src/sysid/pem/armax/lpvarmax.m <==
function sys = lpvarmax(data, template_sys, options)
%LPVARMAX Extimating an LPV-ARMAX model from data    
%
%   Syntax:
%       sys = lpvarmax(data, template_sys)
%       sys = lpvarmax(data, template_sys, options)
%
%   Inputs:
%       data: lpviddata object.
%       template_sys: template lpvidpoly object. The structure will be
%           used, but not the coefficient values.
%       options: lpvarmaxOptions for controlling the identification
%           parameters.
%
% See also PMATRIX, LPVARMAXOPTIONS
narginchk(2, 3);

assert(isa(data, 'lpviddata'), ...
    'Data must be of type lpviddata.');
assert(isa(template_sys, 'LPVcore.lpvidpoly'), ...
    'Template system must be an lpvidpoly object.');
assert(isarmax(template_sys), ...
    'Template system must be an LPV-ARMAX model structure.');
[~,~,~,nu] = size(data);
assert(nu > 0, 'Data must have at least 1 input');

if nargin <= 2
    options = lpvarmaxOptions;
end

assert(isa(options, 'lpvarmaxOptions'), 'options must be an instance of lpvarmaxOptions');

sys = lpvpolyest(data, template_sys, options);

end

==> anc/Code1705/LPVcorev010/src/sysid/pem/armax/lpvarmaxOptions.m <==
classdef (CaseInsensitiveProperties) lpvarmaxOptions < lpvpolyestOptions
% Class definition for the LPV ARX estimation class.

   methods
       
       function this = lpvarmaxOptions(varargin)
           this = this@lpvpolyestOptions(varargin{:});
           this.CommandName = 'lpvarmax';
       end

   end
   
end


==> anc/Code1705/LPVcorev010/src/sysid/pem/arx/lpvarx.m <==
function sys = lpvarx(data, template_sys, options, regulOptions)
%LPVARX Extimating an LPV-ARX model from data    
%
%   Syntax:
%       sys = lpvarx(data, template_sys)
%       sys = lpvarx(data, template_sys, options)
%       sys = lpvarx(data, template_sys, options, regulOptions)
%
%   Inputs:
%       data: lpviddata object.
%       template_sys: template lpvidpoly object. The structure will be
%           used, but not the coefficient values.
%       options: lpvarxOptions for controlling the identification
%           parameters.
%       regulOptions: lpvarxRegulOptions for configuring the process of
%           automatic determination of regularization parameters (uses
%           lpvarxRegul in the background).
%
% See also PMATRIX, LPVARXOPTIONS, LPVARXREGUL, LPVARXREGULOPTIONS
narginchk(2, 4);

assert(isa(data, 'lpviddata'), ...
    'Data must be of type lpviddata.');
assert(isa(template_sys, 'LPVcore.lpvidpoly'), ...
    'Template system must be an lpvidpoly object.');
assert(isarx(template_sys), ...
    'Template system must be an LPV-ARX model structure.');
[~,~,~,nu] = size(data);
assert(nu > 0, 'Data must have at least 1 input');

if nargin <= 2
    options = lpvarxOptions;
end
if nargin <= 3
    regulOptions = [];
end

sys = arx_(template_sys, data, options, regulOptions);

end

==> anc/Code1705/LPVcorev010/src/sysid/pem/arx/lpvarxOptions.m <==
classdef (CaseInsensitiveProperties) lpvarxOptions < lpvpolyestOptions
% Class definition for the LPV ARX estimation class.

    properties (Constant, Hidden, Access=protected)
        unusedOptions = {'SearchMethod', 'SearchOptions'};
    end

   methods
       function this = lpvarxOptions(varargin)
           this = this@lpvpolyestOptions(varargin{:});
           this.CommandName = 'lpvarx';
       end
   end
   
    methods (Hidden)
        function this = initOptions(this,varargin)
            this = initOptions@lpvpolyestOptions(this, varargin{:});
            % Check whether unused options were passed
            if numel(varargin) > 0
                specifiedOptions = varargin{1:2:numel(varargin)-1};
                for i=1:numel(this.unusedOptions)
                    if any(strcmpi(this.unusedOptions{i}, specifiedOptions))
                        warning('%s is unused for lpvarx', ...
                            this.unusedOptions{i});
                    end
                end
            end
        end
    end
   
end


==> anc/Code1705/LPVcorev010/src/sysid/pem/arx/lpvarxRegulOptions.m <==
function obj = lpvarxRegulOptions(varargin)
%LPVARXREULOPTIONS  Creates option set for the LPVARXREGUL command.
%
%   OPT = arxRegulOptions returns the default options for ARX.
%
%   OPT = arxRegulOptions('Option1',Value1,'Option2',Value2,...) uses
%   name/value pairs to override the default values for
%   'Option1','Option2',...
%
%   The supported options are:
%   
%   InputOffset   Specifies the offset levels present in the input signals
%                 of the estimation data. Specify as an Nu-element column
%                 vector, where Nu is the number of inputs. Default is []
%                 which implies no offsets.
%
%   SchedulingOffset Scheduling signal offset levels. Similar
%                 interpretation as InputOffset. The specified values are
%                 subtracted from the scheduling signals before they are
%                 used for estimation.
%
%   OutputOffset  Output signal offset levels. Similar interpretation as
%                 InputOffset. The specified values are subtracted from the
%                 output signals before they are used for estimation.
%
%   OutputWeight  Weighting of prediction errors in multioutput
%                 estimations (irrelevant for single output estimations).
%                 Specify as a positive semi-definite matrix of size equal
%                 to the number of outputs. This amounts to minimizing
%                 trace(E'*E*W/N), where W is the specified matrix, E is
%                 the prediction error matrix and N is the number of
%                 samples. Default: [] implying Identity matrix for W.
%
%   Regularization Specify regularization scaling Lambda and weighting
%                 matrix R. Lambda must be zero (no regularization;
%                 default) or a positive scalar. R must be a positive
%                 semidefinite matrix of size equal to the number of model's
%                 free parameters (np = sum(sum([na nb]) for ARX models).
%                 Use the "arxRegul" function to generate suitable values
%                 for Lambda and R.
%
%
%   See also LPVARX, ARXREGUL.

% 10/11/2018
%
% (c) Copyright 2018 - Control systems group, University of Eindhoven
% dr. Roland Toth (r.toth@tue.nl).
% 
% Original developer of the script: dr. Pepijn B. Cox (p.b.cox@tue.nl).

try
   obj = initOptions(LPVcore.idoptions.lpvarxRegul,varargin);
catch E
   throw(E);
end

end

==> anc/Code1705/LPVcorev010/src/sysid/pem/bj/lpvbj.m <==
function sys = lpvbj(data, template_sys, options)
%LPVBJ Estimating an LPV-BJ model from data    
%
%   Syntax:
%       sys = lpvbj(data, template_sys)
%       sys = lpvbj(data, template_sys, options)
%
%   Inputs:
%       data: lpviddata object.
%       template_sys: template lpvidpoly object. The structure will be
%           used, but not the coefficient values.
%       options: lpvbjOptions for controlling the identification
%           parameters.
%
% See also PMATRIX, LPVBJOPTIONS
narginchk(2, 3);

assert(isa(data, 'lpviddata'), ...
    'Data must be of type lpviddata.');
assert(isa(template_sys, 'LPVcore.lpvidpoly'), ...
    'Template system must be an lpvidpoly object.');
assert(isbj(template_sys), ...
    'Template system must be an LPV-BJ model structure.');
[~,~,~,nu] = size(data);
assert(nu > 0, 'Data must have at least 1 input');

if nargin <= 2
    options = lpvbjOptions;
end

assert(isa(options, 'lpvbjOptions'), 'options must be an instance of lpvbjOptions');

sys = lpvpolyest(data,template_sys,options);

end

==> anc/Code1705/LPVcorev010/src/sysid/pem/bj/lpvbjOptions.m <==
classdef (CaseInsensitiveProperties) lpvbjOptions < lpvpolyestOptions
% Class definition for the LPV BJ estimation class.

   methods
       
       function this = lpvbjOptions(varargin)
           this = this@lpvpolyestOptions(varargin{:});
           this.CommandName = 'lpvbj';
       end

   end
   
end


==> anc/Code1705/LPVcorev010/src/sysid/pem/grad/lpvpolygrad_.m <==
function sys = lpvpolygrad_(data, init_sys, options, gui)
%LPVPOLYGRAD Gradient-based estimation of LPVIDPOLY system
%
%   Syntax:
%       sys = lpvpolygrad(data, init_sys, options, gui)
%
%   Inputs:
%       data: lpviddata object
%       init_sys: lpvidpoly object that indicates the structure of the
%           model to be identified.
%       options: lpv{armax/oe/bj/polyest}Options object.
%       gui: graphical user interface (when display option is 'on')
%
%   Outputs:
%       sys: estimated system.
%

Verbose = options.Verbose;
Lambda = options.Regularization.Lambda;
Mu = options.SearchOptions.StepSize;
MaxIter = options.SearchOptions.MaxIterations;
FuncTol = options.SearchOptions.FunctionTolerance;
StepTol = options.SearchOptions.StepTolerance;

sys = init_sys;
cprev = cost(sys, data);
h = gui;
if Verbose; fprintf('Initial cost: %.2f\n', cprev); end
for i=1:MaxIter
    [c, sys, delta] = polygradstep(sys, data, 'Lambda', Lambda, 'Mu', Mu);
    step = norm(delta);
    h = update(h, i, c, step);
    if Verbose; fprintf('Cost after iteration %d / %d: %.2d\n', i, MaxIter, c); end
    if cprev - c <= FuncTol
        terminate(h, sys, SysIdTermConditions.FunctionTolerance);
        return;
    end
    cprev = c;
    if step <= StepTol
        terminate(h, sys, SysIdTermConditions.StepTolerance);
        return;
    end
end
terminate(h, sys, SysIdTermConditions.MaxIterationsReached);

end

function c = cost(sys, data)
    % COST Least Squares cost on Prediction Error
    ypred = predict(sys, data, 1);
    ytrue = data.y;
    N = size(ytrue, 1);
    dy = ytrue - ypred;
    c = 0.5 * sum(dy .* dy, 'all') / N;
end



==> anc/Code1705/LPVcorev010/src/sysid/pem/grad/polygradstep.m <==
function [cost, sys, delta, J, R] = polygradstep(sys, data, varargin)
%POLYGRADSTEP Return and apply gradient descent step for PEM objective in LPVIDPOLY estimation
%
%   Based on "Prediction error method for identification
%   of LPV models" by Yu Zhao et al. Calculates and applies a
%   gradient-based step for the PEM object in LPV-IO estimation. First, a search
%   direction is found (with support for regularization). Then, the
%   appropriate step size is selected by performing a bisection search,
%   halving the step size until a decrease in the cost function is
%   observed.
%
%   Syntax:
%       [cost, sys, delta, J, R] = polygrad(sys, data, Name, Value)
%
%   Inputs:
%       sys: lpvidpoly system
%       data: lpviddata object
%
%   Name-Value pairs:
%       'Lambda': regularization parameter for determination of R. The
%           larger lambda, the more the step will be in the direction opposite
%           the gradient.
%       'Mu': initial step size before bisection.
%       'MaxStepSizeBisectionAttempts': max. number of attempts to find a
%           step size for which the cost decreases. After each attempt, the
%           step size is halved. Default: 10.
%
%   Outputs:
%       cost: least squares prediction error cost
%       sys: updated lpvidpoly system
%       delta: update vector of the free parameters.
%       J: gradient of the free parameters in lpvidpoly with respect to
%       quadratic PEM objective.
%       R: matrix determining the search direction
%

y = data.y;
u = data.u;
p = data.p;
N = size(y, 1);

yhat = predict(sys, data, 1);

parser = inputParser();
addParameter(parser, 'Lambda', 1, @(x) isnumeric(x) && isscalar(x));
addParameter(parser, 'Mu', 1, @(x) isnumeric(x) && isscalar(x));
addParameter(parser, 'MaxStepSizeBisectionAttempts', 10, ...
    @(x) isnumeric(x) && isscalar(x) && x >= 0);
parse(parser, varargin{:});
lambda = parser.Results.Lambda;
mu = parser.Results.Mu;
maxStepSizeBisectionAttempts = parser.Results.MaxStepSizeBisectionAttempts;

%
%   Derivation of gradient: see "Prediction error method for identification
%   of LPV models", Yu Zhao et al. Note that their A is our F
%
%   Note that in (16), the partial derivative of the convergent joint of A
%   w.r.t. the parameter is wrong since non-commutativity is ignored.

%
%   The gradient of yhat w.r.t. parameter f from F is given by:
%
%       d/df yhat = -F+ * ( d/df F ) * F+ * B * u
%
%   with F+ the convergent joint of F (F+ * F == F * F+ == I).
%   This is solved by first simulating:
%
%       F s = B u
%
%   and then:
%
%       F (-d/df yhat) = (d/df F) s
%
%   for each parameter f.
%
A = sys.A;
F = sys.F;
B = sys.B;
C = sys.C;
D = sys.D;
H = LPVcore.lpvio(C.Mat, D.Mat);

% d/df yhat = -C+ * D * F+ * (d/df F) * F+ * B * u
% d/df yhat = -C+ * D * F+ * (d/df F) * s
% d/df yhat = -C+ * D * o
dF = parder(F);
syss = LPVcore.lpvio(F.Mat, B.Mat);
s = lsim(syss, p, u);
phiF = NaN(nparams(F, 'free'), N * sys.Ny);
for i=1:nparams(F, 'free')
    syso = LPVcore.lpvio(F.Mat, dF{i}.Mat);
    o = lsim(syso, p, s);
    % dyhat should be 1-by-(N * Ny) --> transposing and vectorization
    dyhat = -lsim(H, p, o)'; % Note transpose
    phiF(i, :) = dyhat(:)'; % Note transpose
end

% d/da yhat = -C+ * D * (d/da A) * y
% d/da yhat = -C+ * D * dAy
dA = parder(A);
phiA = NaN(nparams(A, 'free'), N * sys.Ny);
for i=1:nparams(A, 'free')
    sysdAy = LPVcore.lpvio(eye(sys.Ny), dA{i}.Mat);
    dAy = lsim(sysdAy, p, u);
    dyhat = -lsim(H, p, dAy)';
    phiA(i, :) = dyhat(:)';
end

% d/db yhat = -C+ * D * F+ * (d/db B) * u
% d/db yhat = -C+ * D * ds
dB = parder(B);
phiB = NaN(nparams(B, 'free'), N * sys.Ny);
for i=1:nparams(B, 'free')
    sysds = LPVcore.lpvio(F.Mat, dB{i}.Mat);
    ds = lsim(sysds, p, u);
    dyhat = lsim(H, p, ds)';
    phiB(i, :) = dyhat(:)';
end

% d/dc yhat  = - C+ * (d/c C) * C+ * D * ( F+ * B * u - A * y)
% d/dc yhat = - C+ * (d/dc C) * C+ * D * t
% d/dc yhat = -C+ * (d/dc C) * w
dC = parder(C);
phiC = NaN(nparams(C, 'free'), N * sys.Ny);
% Calculate auxiliary signals outside of loop (i-independent)
Ay = lsim(LPVcore.lpvio(eye(sys.Ny), A.Mat), p, y);
t = s - Ay;
w = lsim(H, p, t);
for i=1:nparams(C, 'free')
    dyhat = -lsim(LPVcore.lpvio(C.Mat, dC{i}.Mat), p, w)';
    phiC(i, :) = dyhat(:)';
end

% d/dd yhat = -C+ * (d/dd D) * (F+ * B * u - A * y)
% d/dd yhat = -C+ * (d/dd D) * t
dD = parder(D);
phiD = NaN(nparams(D, 'free'), N * sys.Ny);
for i=1:nparams(D, 'free')
    dyhat = -lsim(LPVcore.lpvio(C.Mat, dD{i}.Mat), p, w)';
    phiD(i, :) = dyhat(:)';
end

phi = [phiA; phiB; phiC; phiD; phiF]; % (nr. free parameters)-by-(N * Ny)

% e: N-by-Ny
e = y - yhat;
% N-by-Ny --> N * Ny-by-1
e = reshape(e', numel(e), 1);

J = - phi * e / N; % (nr. free parameters)-by-1
R = phi * phi' / N + lambda * eye(size(J, 1));

% Take successively smaller steps in search direction until lower cost is
% achieved
sys_candidate = sys;
c0 = e2cost(e);  % initial cost
alpha = 1;
for i=1:maxStepSizeBisectionAttempts+1
   delta = - alpha * mu * (R \ J);
    % Apply step to system
    sys_candidate = applydeltap(sys, delta);
    c = sys2cost(sys_candidate, data);
    % If the cost is decreased, the candidate system is selected
    if c < c0
        break;
    end
    alpha = 0.5 * alpha;
end

sys = sys_candidate;
cost = c;

end

function c = sys2cost(sys, data)
    % SYS2COST Takes system and dataset and returns Least Squares prediction error
    try
        ypred = predict(sys, data, 1);
    catch
        % Unstable system
        c = Inf;
        return;
    end
    ytrue = data.y;
    dy = ytrue - ypred;
    c = e2cost(dy);
end

function c = e2cost(dy)
    % E2COST Takes prediction error and returns Least Squares prediction
    % error
    c = 0.5 * sum(dy .* dy, 'all') / size(dy, 1);
end
    



==> anc/Code1705/LPVcorev010/src/sysid/pem/lpvpolyest.m <==
function sys = lpvpolyest(data, template_sys, options)
%LPVPOLYEST Estimation of LPVIDPOLY system
%
%   Syntax:
%       sys = lpvpolyest(data, template_sys)
%       sys = lpvpolyest(data, template_sys, options)
%
%   Inputs:
%       data: lpviddata object
%       template_sys: lpvidpoly object that indicates the structure of the
%           model to be identified.
%       options: lpvpolyestOptions object
%
%   Outputs:
%       sys: estimated system.
%

%% Input validation
assert(isa(data, 'lpviddata'), '''data'' must be an lpviddata object');
assert(isa(template_sys, 'LPVcore.lpvidpoly'), '''template_sys'' must be an lpvidpoly object');
assert(data.Ts == template_sys.Ts || template_sys.Ts == -1, 'Sampling time of ''data'' and ''template_sys'' must match');
if nargin <= 2
    options = lpvpolyestOptions;
end
assert(isa(options, 'lpvpolyestOptions'), ...
    '''options'' must be an lpvpolyestOptions object');

%% Check if model structure is ARX
if isarx(template_sys)
    sys = lpvarx(data, template_sys, options);
    return;
end

%% Create GUI if Display is on
gui = progressgui(template_sys, data, options);

%% Initialization
% If options.Initialization == 'default', then the initialization method
% is inferred as described in the documentation of
% lpvpolyestOptions.
if strcmpi(options.Initialization, 'default')
    % Check if the model structure is compatible with LPV-RIV
    compatible_with_lpvriv = true;
    for i=1:template_sys.Nf +1
        F_ = template_sys.F.Mat{i};
        if ~isa(F_.bfuncs{1}, 'pbconst')
            compatible_with_lpvriv = false;
        end
    end
    % Check if basis functions of all coefficients in F after the first 1 are
    % identical (assumed by (5))
    for i=2:template_sys.Nf + 1
        F_ = template_sys.F.Mat{i};
        if i > 2
            Fprev_ = template_sys.F.Mat{i-1};
            if ~isequal(F_.bfuncs, Fprev_.bfuncs)
                compatible_with_lpvriv = false;
            end
        end
    end
    % Check if model structure if BJ with LTI noise model
    if ~isbj(template_sys) || ~isconst(template_sys.C) || ~isconst(template_sys.D) ...
            || ~isdiag(template_sys.F)
        compatible_with_lpvriv = false;
    end
    if compatible_with_lpvriv
        init = 'riv';
    else
        init = 'polypre';
    end
else
    init = options.Initialization;
end

if strcmpi(init, 'template')
    progressmsg(gui, 'Initialization using the provided template system');
    progressmsg(gui, '');
    init_sys = template_sys;
elseif strcmpi(init, 'riv')
    assert(isbj(template_sys), ['Initialization method ''riv''', ...
        ' is only available for LPV-OE and LPV-BJ model structures']);
    % Check if C and D are LTI
    assert(isconst(template_sys.C) && isconst(template_sys.D), ...
        ['Currently, ''riv'' only supports LPV-BJ models with non-parameter-varying ', ...
        '''C'' and ''D''']);
    progressmsg(gui, 'Initialization using refined IV');
    init_sys = lpvriv(data, template_sys);
    progressmsg(gui, 'Finished initialization');
    progressmsg(gui, '');
elseif strcmpi(init, 'polypre')
    % Pre-estimation should not display anything
    optionsNoDisplay = options;
    optionsNoDisplay.Display = 'off';
    optionsNoDisplay.Verbose = false;
    if isarmax(template_sys)
        % Pre-estimation using ARX
        progressmsg(gui, 'Initialization using lpvarx pre-estimation');
        arx_sys = template_sys;
        arx_sys.C = {eye(arx_sys.Ny)};
        init_sys = lpvarx(data, arx_sys, optionsNoDisplay);
        % Randomize coefficients of C
        init_sys.C = rand(template_sys.C, [-0.25, 0.25]);
    elseif isoe(template_sys)
        % Pre-estimation using ARX
        progressmsg(gui, 'Initialization using lpvarx pre-estimation');
        arx_sys = template_sys;
        % Convert OE to ARX
        arx_sys.A = arx_sys.F;
        arx_sys.F = {eye(arx_sys.Ny)};
        init_sys = lpvarx(data, arx_sys, optionsNoDisplay);
        % Convert ARX to OE
        init_sys.F = init_sys.A;
        init_sys.A = {eye(init_sys.Ny)};
    elseif isbj(template_sys)
        % Two pre-estimation steps: ARX --> OE
        progressmsg(gui, 'Initialization using lpvarx pre-estimation (step 1 / 2)');
        arx_sys = template_sys;
        % Convert BJ to ARX
        arx_sys.A = arx_sys.F;
        arx_sys.F = {eye(arx_sys.Ny)};
        arx_sys.C = {eye(arx_sys.Ny)};
        arx_sys.D = {eye(arx_sys.Ny)};
        arx_sys = lpvarx(data, arx_sys, optionsNoDisplay);
        progressmsg(gui, 'Initialization using lpvoe pre-estimation (step 2 / 2)');
        % Convert ARX to OE
        oe_sys = arx_sys;
        oe_sys.F = oe_sys.A;
        oe_sys.A = {eye(oe_sys.Ny)};
        init_sys = lpvoe(data, oe_sys, optionsNoDisplay);
        % Randomize free coefficients of C and D
        init_sys.C = rand(template_sys.C, [-0.25, 0.25]);
        init_sys.D = rand(template_sys.D, [-0.25, 0.25]);
    end
    progressmsg(gui, 'Finished initialization');
    progressmsg(gui, '');
end

%% Select algorithm
if strcmp(options.SearchMethod, 'gradient')
    % Gradient-based
    sys = lpvpolygrad_(data, init_sys, options, gui);
else
    % Pseudo-linear least squares
    sys = lpvpolypseudols_(data, init_sys, options, gui);
end

%% Update report
sys.Report = gui.Report;



==> anc/Code1705/LPVcorev010/src/sysid/pem/lpvpolyestOptions.m <==
classdef (CaseInsensitiveProperties) lpvpolyestOptions < lpvsysidOptions
%LPVPOLYESTOPTIONS  Creates option set for the LPVPOLYEST command.
%
%   OPT = lpvpolyestOptions returns the default options for LPVPOLYEST.
%
%   OPT = lpvpolyestOptions('Option1',Value1,'Option2',Value2,...) uses name/value
%   pairs to override the default values for 'Option1','Option2',...
%
%   The supported options are:
%
%   SearchMethod   Choose between gradient-based estimation or
%       pseudo-linear least squares regression. Specify as one of:
%           'gradient': gradient-based estimation
%           'pseuols': pseudo-linear least squares
%       Default: 'gradient'
%
%   Initialization  Choose between initialization methods. Specify as one
%   of:
%           'template': initialization using the coefficients of the
%               provided template system.
%           'polypre': pre-estimation using an LPV-ARX or LPV-OE model
%               structure.
%           'riv': refined IV pre-estimation (LPV-BJ model structure only).
%           'default': use the default initialization method (selected at
%               runtime of LPVPOLYEST based on the model structure:
%                   * LPV-BJ model structure with diagonal F-polynomial,
%                     parameter-independent noise model (C, D), and that have
%                     the first basis functions of each coefficient constant --> 'riv'
%                   * All other model structures --> 'polypre'
%
%   Focus    Choose between 1-step prediction vs. simulation error
%            minimization. Specify as one of:
%             'prediction': Focus on producing good predictors. Default.
%
%   EstimateCovariance      Specify whether to estimate parameter covariance (true)
%                 or not (false). Default: true.
%
%   Verbose       Print estimation progress on command line (true/false).
%                   Default: false.
%
%   Display       View estimation progress and results ('on'/'off').
%                 Default: 'off'. 
%   
%
%   Regularization  Specify regularization scaling Lambda and weighting
%                 matrix R. Lambda must be zero (no regularization;
%                 default) or a positive scalar. R must be a positive
%                 semidefinite matrix of size equal to the number of model's
%                 free parameters (np = sum(sum([na nb nc]) for ARMAX models).
%                 Use the "armaxRegul" function to generate suitable values
%                 for Lambda and R.
%
%   SearchOptions   Structure with options for the iterative search
%   procedure. Fields:
%
%       FunctionTolerance: Termination tolerance on the loss function that 
%           the software minimizes to determine the estimated parameter 
%           values, specified as a positive scalar. Default: 1E-5
%
%       StepTolerance: Termination tolerance on the estimated parameter 
%           values, specified as a positive scalar. Default: 1E-6
%
%       MaxIterations: Maximum number of iterations during loss-function 
%           minimization, specified as a positive integer. The iterations 
%           stop when MaxIterations is reached or another stopping 
%           criterion is satisfied, such as FunctionTolerance. Default: 100
%
%   See also LPVARMAX, LPVARX, LPVOE, LPVBJ
%

    properties(Dependent)
        Advanced
    end
   
    properties
        SearchMethod  % 'grad' or 'pseudols'
        SearchOptions  % structure
        Initialization  % 'template', 'polypre', 'riv', 'default'
        Focus  % 'prediction' (currently unused)
        Verbose  % true / false
        Display   % progress display (on/off/full)
        EstimateCovariance
        Regularization
    end
    
    properties (Constant, Hidden)
        DefaultRegularization = struct('Lambda',0,'R',[],'OptionsUsed',[]);
        DefaultSearchOptions = struct('FunctionTolerance', 1E-5, ...
               'StepSize', 1, ...
               'StepTolerance', 1E-6, ...
               'MaxIterations', 100);
    end
   
    properties(Hidden)
        MaxSize
        ErrorThreshold  % LimitError
        LinearSolver    % Solver for inv(A)*b

        % Initial conditions/state handling option across various model types
        % and estimators. The allowable values are estimator dependent.
        IC_
        
        % Not yet implemented
        InputOffset
        SchedulingOffset
        OutputOffset
        OutputWeight
    end
   
   methods (Hidden, Access = protected)
      function Value = getAdvancedOptions_(this)
         % Create Advanced options as a structure
         Value = struct(...
            'ErrorThreshold',this.ErrorThreshold,...
            'MaxSize',this.MaxSize);
      end
      
      function this = setAdvancedOptions_(this,Value)
         % Update Advanced options
         
         if isfield(Value,'ErrorThreshold')
            this.ErrorThreshold = idoptions.utValidateEstimationOptions(...
               'ErrorThreshold',Value.ErrorThreshold);
         end
         
         this.MaxSize = idoptions.utValidateEstimationOptions(...
            'MaxSize',Value.MaxSize);
      end
      
      function Value = getCommandName(this)
         Value = this.CommandName;
      end
      
      function checkAdvancedfields(this, Value)
         % Check if Advanced property is a structure with valid fields.
         f = fieldnames(this.Advanced);
         if ~isstruct(Value) || ~isequal(sort(f),sort(fieldnames(Value)))
            Name = getCommandName(this);
            str = '';
            for ct = 1:numel(f)
               str = [str,f{ct},', ']; %#ok<AGROW>
            end
            ctrlMsgUtils.error('Ident:general:AdvOptionFields',Name, str(1:end-2));
         end
      end
     
   end % protected methods
   
   methods
       
       function this = lpvpolyestOptions(varargin)
           this.CommandName = 'lpvpolyest';
           this.SearchMethod = 'gradient';
           this.SearchOptions = this.DefaultSearchOptions;
           this.Regularization = this.DefaultRegularization;
           this.Initialization = 'default';
           this.Focus = 'prediction';
           this.Display = 'off';
           this.Verbose = false;
           this.EstimateCovariance = false;
           this.InputOffset = [];
           this.SchedulingOffset = [];
           this.OutputOffset = [];
           this.OutputWeight = [];
           this.IC_ = 'auto';
           this.MaxSize = 25e4;
           this.ErrorThreshold = 0;
           this.LinearSolver = @idpack.mldividecov;
           this = initOptions(this, varargin{:});
       end
       
        function this = set.SearchMethod(this, value)
            if ~strcmpi(value, {'gradient', 'pseudols'})
                error('SearchMethod must be ''gradient'' or ''pseudols''');
            end
            this.SearchMethod = lower(value);
        end
        
        function this = set.Initialization(this, value)
            if ~strcmpi(value, {'template', 'polypre', 'riv', 'default'})
                error('Initialization must be ''template'', ''polypre'', ''riv'' or ''default''');
            end
            this.Initialization = lower(value);
        end
       
       function this = set.Focus(this, Value)
           if ~strcmpi(Value, 'prediction') && ~isempty(Value)
               LPVcore.error('LPVcore:general:InvalidProperty','Focus', 'string "prediction". This property is not used', 'lpvarxOptions');
           end
           this.Focus = 'prediction';
       end
       
       function this = set.Display(this,Display)
           this.Display = idoptions.utValidateEstimationOptions('Display', Display);
       end
       
       function this = set.EstimateCovariance(this, EstimateCovariance)
           assert(islogical(EstimateCovariance) && isscalar(EstimateCovariance), ...
               '''EstimateCovariance'' must be scalar logical');
           if ~isa(this, 'lpvarxOptions')
               assert(~EstimateCovariance, ...
                   '''EstimateCovariance'' is currently only supported for lpvarx');
           end
           this.EstimateCovariance = EstimateCovariance;
       end
       
       function this = set.InputOffset(this, InputOffset)
           InputOffset = idoptions.utValidateEstimationOptions('InputOffset', InputOffset);
           
           if ~isvector(InputOffset) && ~isempty(InputOffset); error(message('Ident:utility:IncorrectOffsetValue','InputOffset')); end
           
           this.InputOffset = InputOffset;
       end
       
       function this = set.SchedulingOffset(this, SchedulingOffset)

           if isnumeric(SchedulingOffset) && all(isfinite(SchedulingOffset(:))) && isvector(SchedulingOffset)
               this.SchedulingOffset = double(full(SchedulingOffset));
           elseif isempty(SchedulingOffset)
               this.SchedulingOffset = [];
           else
               error(message('Ident:utility:IncorrectOffsetValue','SchedulingOffset'))
           end
       end
       
       function this = set.OutputOffset(this, OutputOffset)
            OutputOffset = idoptions.utValidateEstimationOptions('OutputOffset', OutputOffset);
           
            if ~isvector(OutputOffset) && ~isempty(OutputOffset); error(message('Ident:utility:IncorrectOffsetValue','OutputOffset')); end
            
            this.OutputOffset = OutputOffset;
       end
       
       function this = set.OutputWeight(this, Value)
           
           if isempty(Value)
               this.OutputWeight = [];
           elseif isnumeric(Value)
               if ~idpack.isPosSemidef(Value)
                   error(message('Ident:estimation:invalidOutputWeight2'))
               end
               this.OutputWeight = Value;
           else
               LPVcore.error('LPVcore:general:InvalidProperty','OutputWeight', 'positive definite matrix', 'lpvarxOptions');
           end

       end
       
	function this = set.Regularization(this, Value)
         % SET method for "Regularization" property.
         if ~isstruct(Value)
            error(['The "Regularization" options must be a structure ', ...
                'with fields "R", "Lambda" and "OptionsUsed"'])
         end
         
         if ~isfield(Value, 'R') || isempty(Value.R)
             Value.R = [];
         else
         	[~,p] = chol(Value.R );
            if p ~= 0
                LPVcore.error('LPVcore:general:InvalidProperty','Regularization.R', 'positive definite matrix', 'lpvarxOptions');
            end
         end
         
         if ~isfield(Value, 'Lambda')
             Value.Lambda = 1;
         end
         
         if ~isnumeric(Value.Lambda) || ~isscalar(Value.Lambda) ...
                 || isnan(Value.Lambda) || isinf(Value.Lambda) || Value.Lambda < 0
             LPVcore.error('LPVcore:general:InvalidProperty','Regularization.Lambda', 'positive, real scalar', 'lpvarxOptions');
         end
         
         if ~isfield(Value, 'OptionsUsed')
             Value.OptionsUsed = [];
         end
         
         if ~isa(Value.OptionsUsed,'LPVcore.idoptions.lpvarxRegul') && ~isempty(Value.OptionsUsed)
             LPVcore.error('LPVcore:general:InvalidProperty','Regularization.OptionsUsed', 'lpvarxRegulOptions object or empty', 'lpvarxOptions');
         end
         
         this.Regularization = Value;
    end
      
    function this = set.SearchOptions(this, Value)
        % SET method for "SearchOptions" property.
        if ~isstruct(Value)
            error(['The "SearchOptions" options must be a structure ', ...
                'with fields "MaxIterations", "StepSize", "StepTolerance", and "FunctionTolerance"'])
        end

        if ~isfield(Value, 'MaxIterations')
            Value.MaxIterations = this.DefaultSearchOptions.MaxIterations;
        end
        
        if ~isfield(Value, 'StepSize')
            Value.StepSize = this.DefaultSearchOptions.StepSize;
        end
        
        if ~isfield(Value, 'StepTolerance')
            Value.StepTolerance = this.DefaultSearchOptions.StepTolerance;
        end
        
        if ~isfield(Value, 'FunctionTolerance')
            Value.FunctionTolerance = this.DefaultSearchOptions.FunctionTolerance;
        end
        
        this.SearchOptions = Value;
    end
       
       function Value = get.Advanced(this)
           Value = getAdvancedOptions_(this);
       end
       
       function this = set.Advanced(this, Value)
           % SET method for the Advanced property.
           checkAdvancedfields(this, Value);
           this = setAdvancedOptions_(this,Value);
       end
       
   end
   
   methods (Hidden)
       
       function varargout = display(this) %#ok<DISPLAY>
           [varargout{1:nargout}] = idoptions.displayOption(this,getCommandName(this));
       end
   end
   
end


==> anc/Code1705/LPVcorev010/src/sysid/pem/obf/lpvobfest.m <==
function [sys, ic] = lpvobfest(data, template_sys, options)
%LPVOBFEST Estimation of LPVIDOBF system
%
%   Syntax:
%       sys = lpvobfest(data, template_sys)
%       sys = lpvobfest(data, template_sys, options)
%       [sys, ic] = lpvobfest(___)
%
%   Inputs:
%       data: lpviddata object
%       template_sys: lpvidobf object that indicates the structure of the
%           model to be identified.
%       options: lpvobfestOptions object
%
%   Outputs:
%       sys: estimated lpvidobf object
%       ic: estimated initial conditions, specified as a vector of doubles
%

%% Input validation
assert(isa(data, 'lpviddata'), '''data'' must be an lpviddata object');
assert(isa(template_sys, 'lpvidobf'), '''template_sys'' must be an lpvidobf object');
if nargin <= 2
    options = lpvobfestOptions;
end
assert(isa(options, 'lpvobfestOptions'), ...
    '''options'' must be an lpvobfestOptions object');

%% Identification
assert(isempty(template_sys.Wf) || isempty(template_sys.Hf), ...
    'Hammerstein-Wiener model structure (Wf and Hf non-empty) are not supported');

% Case 1: Wiener
if isempty(template_sys.Hf)
    % TODO: initial state estimation (using e.g. pseudo-lin regr)
    if isequal(options.InitialState, 'estimate')
        error('The ''InitialState'' option cannot be set to ''estimate'' for Wiener models');
    end
    [sys, ic] = lpvobfestwiener_(data, template_sys, options);
elseif isempty(template_sys.Wf)
    % Case 2: Hammerstein (incl. initial state estimation, easier than Wiener)
    [sys, ic] = lpvobfesthammerstein_(data, template_sys, options);
end
% Extension to MIMO: approach #1 from 2.3.6 of the book

%% Update Report
sys.X0 = ic;
[~, fit] = compare(data, sys);
sys.Report.Status = 'Estimated using LPVOBFEST';
sys.Report.Method = 'lpvobfest';
sys.Report.OptionsUsed = options;
sys.Report.DataUsed = data;
% Prediction and simulation fit are the same for OE models
sys.Report.Fit.PredictionFit = fit;
sys.Report.Fit.SimulationFit = fit;

end


==> anc/Code1705/LPVcorev010/src/sysid/pem/obf/lpvobfestOptions.m <==
classdef (CaseInsensitiveProperties) lpvobfestOptions < lpvsysidOptions
%LPVOBFESTOPTIONS  Creates option set for the LPVOBFESTOPTIONS command.
%
%   OPT = lpvobfestOptions returns the default options for LPVOBFEST.
%
%   OPT = lpvobfestOptions('Option1',Value1,'Option2',Value2,...) uses name/value
%   pairs to override the default values for 'Option1','Option2',...
%
%   The supported options are:
%
%   Display       View estimation progress and results ('on'/'off').
%                 Default: 'off'. 
%   
%
%   Regularization  Specify regularization scaling Lambda and weighting
%                 matrix R. Lambda must be zero (no regularization;
%                 default) or a positive scalar. R must be a positive
%                 semidefinite matrix of size equal to the number of model's
%                 free parameters.
%
%   InitialState  Handling of initial states during estimation, specified
%       as one of the following values:
%           * 'zero': the initial state is set to zero (default).
%           * 'estimate': the initial state is treated as an independent
%                   estimation parameter (Hammerstein only).
%           * Vector of doubles: the specified values are treated as the
%               fixed initial state during the estimation process.
%
%   See also LPVOBFEST
%
   
    properties
        Display   % progress display (on/off/full)
        Regularization
        InitialState
    end
    
    properties (Constant, Hidden)
        DefaultRegularization = struct('Lambda',0,'R',[],'OptionsUsed',[]);
    end
   
   methods (Hidden, Access = protected)
      
      function Value = getCommandName(this)
         Value = this.CommandName;
      end
     
   end % protected methods
   
   methods
       
       function this = lpvobfestOptions(varargin)
           this.CommandName = 'lpvobfest';
           this.Regularization = this.DefaultRegularization;
           this.Display = 'off';
           this.InitialState = 'zero';
           this = initOptions(this, varargin{:});
       end
       
       function this = set.Display(this,Display)
           this.Display = idoptions.utValidateEstimationOptions('Display', Display);
       end
       
        function this = set.InitialState(this, Value)
            if ischar(Value)
                if ~ismember(Value, {'zero', 'estimate'})
                    error('Invalid options for ''InitialState''');
                end
            elseif ~(iscolumn(Value) && isnumeric(Value))
                error('''InitialState'' must be a column vector of doubles');
            end
            this.InitialState = Value;
        end

	function this = set.Regularization(this, Value)
         % SET method for "Regularization" property.
         if ~isstruct(Value)
            error(['The "Regularization" options must be a structure ', ...
                'with fields "R", "Lambda" and "OptionsUsed"'])
         end
         
         if ~isfield(Value, 'R') || isempty(Value.R)
             Value.R = [];
         else
         	[~,p] = chol(Value.R );
            if p ~= 0
                LPVcore.error('LPVcore:general:InvalidProperty','Regularization.R', 'positive definite matrix', 'lpvarxOptions');
            end
         end
         
         if ~isfield(Value, 'Lambda')
             Value.Lambda = 1;
         end
         
         if ~isnumeric(Value.Lambda) || ~isscalar(Value.Lambda) ...
                 || isnan(Value.Lambda) || isinf(Value.Lambda) || Value.Lambda < 0
             LPVcore.error('LPVcore:general:InvalidProperty','Regularization.Lambda', 'positive, real scalar', 'lpvarxOptions');
         end
         
         if ~isfield(Value, 'OptionsUsed')
             Value.OptionsUsed = [];
         end
         
         if ~isa(Value.OptionsUsed,'LPVcore.idoptions.lpvarxRegul') && ~isempty(Value.OptionsUsed)
             LPVcore.error('LPVcore:general:InvalidProperty','Regularization.OptionsUsed', 'lpvarxRegulOptions object or empty', 'lpvarxOptions');
         end
         
         this.Regularization = Value;
    end
   end
   
   methods (Hidden)
       
       function varargout = display(this) %#ok<DISPLAY>
           [varargout{1:nargout}] = idoptions.displayOption(this,getCommandName(this));
       end

       function x0 = getInitialState(this, template_sys)
            if isequal(this.InitialState, 'zero')
                x0 = zeros(template_sys.Nx, 1);
            elseif isnumeric(this.InitialState)
                x0 = this.InitialState;
            else
                x0 = NaN(template_sys.Nx, 1);
            end
       end
   end
   
end


==> anc/Code1705/LPVcorev010/src/sysid/pem/obf/lpvobfesthammerstein_.m <==
function [est_sys, x0] = lpvobfesthammerstein_(data, template_sys, opts)

% Algorithm 9.3 of "Modeling and Identification of Linear Parameter-Varying
% Systems" (2010), R. Toth with modifications (9.47)-(9.50) for Hammerstein
% case.

Nd = size(data.y, 1);
ng = numel(template_sys.v);
ne = template_sys.ne - 1;
u = data.u;

% Set of orthogonal basis functions
Phi = template_sys.M;
% Calculate h (9.49), which can be expressed as:
%   h(0) = 0
%   h(1) = C
%   h(2) = C * A
%   h(3) = ...
%   h(Nd-1) = C * A^(Nd - 1)
% We calculate "h_ext" with 1 additional sample, which is used for the
% initial state estimation later.
Phi_h = ss(Phi.A.', Phi.C.', eye(size(Phi.A, 1)), [], Phi.Ts);
h_ext = impulse(Phi_h, Nd);
h = h_ext(1:end-1, :);    % For forced response
h_x0 = h_ext(2:end, :); % For free response

% N_{d}-by-n_{psi} matrix of evaluated basis functions
% TODO: check orthogonality of Psi as stated in Step 4b?
Psi = feval(template_sys.Hf, data.p, 'basis');
npsi = size(Psi, 2);

% (9.50)
H = zeros(Nd, ng * (ne + 1), Nd);
for i=1:Nd
    H(i:end, :, i) = h(1:Nd-i+1, :);
end

Hhat = NaN(Nd, ng * (ne + 1), npsi);
for l=1:npsi
    Hhat(:, :, l) = H(:, :, 1) * u(1) * Psi(1, l);
    for k=2:Nd
        Hhat(:, :, l) = Hhat(:, :, l) + ...
            H(:, :, k) * u(k) * Psi(k, l);
    end
end

% Form 2D Gamma from 3D Hhat (just above (9.50))
Gamma = reshape(Hhat, Nd, []);

% Add direct feedthrough term (9.51) in last column
gamma = NaN(Nd, size(data.u, 2) * size(Psi, 2));
for k=1:Nd
    gamma(k, :) = kron(data.u(k, :), Psi(k, :));
end
Gamma = [Gamma, gamma];

% Add initial state in last columns.
%   Y =  Y_{forced}    +    Y_{free}
%   Y = Gamma * theta  +    h_x0 * x0
%   Y = [Gamma, h_x0] * [theta; x0]

Y = data.y;

if isequal(opts.InitialState, 'estimate')
    Y_est = Y;
    Gamma_est = [Gamma, h_x0];
else
    x0 = getInitialState(opts, template_sys);
    Y_est = Y - h_x0 * x0;
    Gamma_est = Gamma;
end

% (9.45) (with support for non-free parameters and initial state estimation)

% The order of theta in (9.45) (for HAMMERSTEIN models) is as follows:
%   theta = [thetaC; thetaD]
%   thetaC = [thetaC_bfunc1; ...; thetaC_bfuncM]
%   thetaC_bfunci = [thetaC_bfunci_state1; ...; thetaC_bfunci_stateN]
% The order of the parameter vector ("theta_r") in LPVcore is the same.
theta_est = Gamma_est \ Y_est;

theta = theta_est(1:nparams(template_sys, 'free'));
if isequal(opts.InitialState, 'estimate')
    x0 = theta_est(nparams(template_sys, 'free')+1:end);
end

% Assign free parameters
est_sys = template_sys;
est_sys = setpvec(est_sys, theta);

end





==> anc/Code1705/LPVcorev010/src/sysid/pem/obf/lpvobfestwiener_.m <==
function [est_sys, ic] = lpvobfestwiener_(data, template_sys, opts)

% Algorithm 9.3 of "Modeling and Identification of Linear Parameter-Varying
% Systems" (2010), R. Toth

% Step 3b
% Set of basis functions
Phi = template_sys.M;
[~, ~, yt] = lsim(Phi, data.u);

% Step 4b
% N_{d}-by-n_{psi} matrix of evaluated basis functions
% TODO: check orthogonality of Psi as stated in Step 4b?
Psi = feval(template_sys.Wf, data.p, 'basis');

% Step 5b
Nd = size(yt, 1);
% (9.42)
gamma = NaN(Nd, (size(yt, 2) + size(data.u, 2)) * size(Psi, 2));
for k=1:size(data.y, 1)
    gamma(k, :) = kron([yt(k, :), data.u(k, :)], Psi(k, :));
end
Gamma = gamma;
Y = data.y;

% (9.45) (TODO: with support for non-free parameters)

% The order of theta in (9.45) is as follows:
%   theta = [thetaC; thetaD]
%   thetaC = [thetaC_state1; ...; thetaC_stateN]
%   thetaC_statei = [thetaC_statei_bfunc1; ...; thetaC_statei_bfuncM]
% The order of the parameter vector ("theta_r") in LPVcore is as follows:
%   theta = [thetaC; thetaD]
%   thetaC = [thetaC_bfunc1; ...; thetaC_bfuncM]
%   thetaC_bfunci = [thetaC_bfunci_state1; ...; thetaC_bfunci_stateN]
%
theta = Gamma \ Y;

% Reshape theta
% Loop over basis functions
theta_r = [];
for i=1:size(Psi, 2)
    idx=(i:size(Psi, 2):numel(theta));
    theta_r = [theta_r, theta(idx)]; %#ok<AGROW> 
end
theta_r_C = theta_r(1:end-1, :);
theta_r_D = theta_r(end, :);
theta_r = [theta_r_C(:); theta_r_D(:)];

% Assign free parameters
est_sys = template_sys;
est_sys = setpvec(est_sys, theta_r);

% TODO: add initial conditions to algorithm
% Get initial condition from options set
ic = getInitialState(opts, template_sys);

end



==> anc/Code1705/LPVcorev010/src/sysid/pem/oe/lpvoe.m <==
function sys = lpvoe(data, template_sys, options)
%LPVOE Extimating an LPV-OE model from data    
%
%   Syntax:
%       sys = lpvoe(data, template_sys)
%       sys = lpvoe(data, template_sys, options)
%
%   Inputs:
%       data: lpviddata object.
%       template_sys: template lpvidpoly object. The structure will be
%           used, but not the coefficient values.
%       options: lpvoeOptions for controlling the identification
%           parameters.
%
%   Outputs:
%       sys: estimated model.
%
% See also PMATRIX, LPVOEOPTIONS
narginchk(2, 3);

assert(isa(data, 'lpviddata'), ...
    'Data must be of type lpviddata.');
assert(isa(template_sys, 'LPVcore.lpvidpoly'), ...
    'Template system must be an lpvidpoly object.');
assert(isoe(template_sys), ...
    'Template system must be an LPV-OE model structure.');
[~,~,~,nu] = size(data);
assert(nu > 0, 'Data must have at least 1 input');

if nargin <= 2
    options = lpvoeOptions;
end

assert(isa(options, 'lpvpolyestOptions'), 'options must be an instance of lpvoeOptions');

sys = lpvpolyest(data,template_sys,options);

end

==> anc/Code1705/LPVcorev010/src/sysid/pem/oe/lpvoeOptions.m <==
classdef (CaseInsensitiveProperties) lpvoeOptions < lpvpolyestOptions
% Class definition for the LPV BJ estimation class.

   methods
       
       function this = lpvoeOptions(varargin)
           this = this@lpvpolyestOptions(varargin{:});
           this.CommandName = 'lpvoe';
       end

   end
   
end


==> anc/Code1705/LPVcorev010/src/sysid/pem/pseudols/lpvpolypseudols_.m <==
function sysest = lpvpolypseudols_(data, sysest, options, gui)
%LPVPOLYPSEUDOLS_ Estimate a general LPVIDPOLY model from data using
%pseudo-linear least squares
%
%   sys = lpvpolypseudols_(data, init_sys)
%      estimates an LPVIDPOLY model from data using the input-ouput data
%      DATA.
%
%   INIT_SYS is an LPVIDPOLY object. This object contains the free to be
%      estimated parameters.
%   DATA is the time-domain estimation data captured in an LPVIDDATA
%      object. Type "help lpviddata" for more information.
%
%   sys = lpvpolypseudols_(data, init_sys, options)
%      specifies the options of the estimation methodology. Use the
%      "lpv{armax/oe/bj/polyest}Options" command to configure OPTIONS.
%
% See also LPVPOLYEST, LPVPOLYESTOPTIONS

%
% Iterative LS global method (see 'Prediction Error
% Identification of LPV Systems: Present and Beyond', below Algorithm 3).
%
%   LPVIDPOLY model:
%
%       A y = (F \ B) u + (D \ C) e
%
%   Define noise-free output ytilde = (F \ B) u
%
%   Predictor has following form:
%
%       yhat = (C \ D) (F \ B) u + (1 - (C \ D) A) y
%
%   Left-multiply predictor (2.61) with C:
%
%       C yhat = D ytilde + (C - D A ) y       (2.62)
%
%   Equivalent to (eps := y - yhat):
%
%       eps = (1 - C) eps + D (A y - ytilde)  (2.63)
%
%   D is monic. Write as D = 1 + (D - 1) and split:
%
%       eps = A y - ytilde + (1 - C) eps + (D - 1) (A y - ytilde)
%
%   Substitute ytilde = (1 - F) ytilde + B u, and let sigma := A y - ytilde
%
%       eps = A y - (1 - F) ytilde - B u + (1 - C) eps + (D - 1) sigma
%
%   Using eps = y - yhat, we can write yhat as a linear function of A,
%   ..., F:
%
%       yhat = (1-A)y + Bu + (C-1)eps + (D-1)(-sigma) + (F-1)(-ytilde)
%
%   y and u are known from the data. This corresponds to the following
%   augmented ARX system:
%
%       yhat = (1-A)y + [B, C-1, D-1, F-1] [u; eps; -sigma; -ytilde]
%
%   ytilde, eps, sigma are calculated if A, B, C, D, F are fixed.
%   A, B, C, D, F are estimated if ytilde, eps, sigma are fixed.
%   This leads to an iterative LS global method.
%
%   A, B, C, D, F are estimated using arx_ for the following system:
%
%       A y = [B, C - 1, D - 1, F - 1] [u; eps; -sigma; -ytilde]
%
%   ytilde, eps, sigma are generated using one-step ahead prediction:
%
%       ytilde = predict(LPVcore.lpvidpoly(F, B))
%       sigma = y - ytilde
%       yp = predict(LPVcore.lpvidpoly(A, B, C, D, F))
%       eps = y - yp
%
%   Note: F - 1 = minusOne(lpvidpoly.F)
%

optionsRegul = lpvarxRegulOptions;

ny = sysest.Ny;
nu = sysest.Nu;

Na = sysest.Na;
Nb = sysest.Nb;
Nc = sysest.Nc;
Nd = sysest.Nd;
Nf = sysest.Nf;

y = data.OutputData;
p = data.SchedulingData;
u = data.InputData;

%% Initialization
maxIter = options.SearchOptions.MaxIterations;
fTol = options.SearchOptions.FunctionTolerance;
sTol = options.SearchOptions.StepTolerance;
s = Inf;

% Initial estimate of an ARX system
CMinusOne = zeros(minusOne(sysest.C));
DMinusOne = zeros(minusOne(sysest.D));
if isarmax(sysest)
    initArxSysest = arx_(...
        LPVcore.lpvidpoly(sysest.A, sysest.B, {}, {}, {}, ...
        sysest.NoiseVariance, sysest.Ts, 'InputDelay', sysest.InputDelay), ...
        data, options, optionsRegul);
    A = initArxSysest.A;
    FMinusOne = minusOne(sysest.F);
elseif isbj(sysest)
    initArxSysest = arx_(LPVcore.lpvidpoly(sysest.F, sysest.B, {}, {}, {}, ...
        sysest.NoiseVariance, sysest.Ts, 'InputDelay', sysest.InputDelay), ...
        data, options, optionsRegul);
    A = sysest.A;
    FMinusOne = minusOne(initArxSysest.A);
end
Btilde = [initArxSysest.B, CMinusOne, DMinusOne, FMinusOne];

arxsysest = LPVcore.lpvidpoly(A, Btilde, [], [], [], sysest.NoiseVariance, ...
    sysest.Ts, 'InputDelay', [sysest.InputDelay; zeros(3 * ny, 1)]);
% Get initial cost
f = Inf;

% For arx_, the Display should be turned off
arxOptions = options;
arxOptions.Display = 'off';

for iter=1:maxIter
    %% Update LPVIDPOLY system
    A = arxsysest.A;
    Btilde = arxsysest.B;
    CMinusOne = slice(Btilde, [], nu+1:nu+ny);
    DMinusOne = slice(Btilde, [], nu+ny+1:nu+2*ny);
    FMinusOne = slice(Btilde, [], nu+2*ny+1:nu+3*ny);
    sysest.A = truncate(A, Na + 1);
    sysest.B = truncate(slice(Btilde, [], 1:nu), Nb + 1);
    sysest.C = truncate(plusOne(CMinusOne), Nc + 1);
    sysest.D = truncate(plusOne(DMinusOne), Nd + 1);
    sysest.F = truncate(plusOne(FMinusOne), Nf + 1);
    % The operation plusOne, slice, etc. reset the MustBeMonic_ property to
    % False. This wrongly increases the number of parameters of C and F and
    % should be corrected.
    sysest.C.MustBeMonic_ = true;
    sysest.F.MustBeMonic_ = true;


    %% Estimation of eps, sigma, ytilde
    [yp, ytilde] = predict(sysest, data, 1);
    eps = y - yp;   % eq. (2.18)
    sigmaSys = LPVcore.lpvidpoly(pidpoly(eye(ny), [], [], [], true), ...
        [sysest.A, pidpoly(eye(ny))]);
    sigma = lsim(sigmaSys, p, [y, -ytilde]);
    fprev = f;
    f = cost(sysest, data);
    sprev = s;
    s = getpvec(sysest);
    step = norm(sprev - s);
    gui = update(gui, iter, f, step);
    % Function tolerance termination
    if abs(fprev - f) < fTol
        terminate(gui, sysest, SysIdTermConditions.FunctionTolerance);
        return;
    end
    % Step tolerance termination
    if step^2 / numel(s) < sTol
        terminate(gui, sysest, SysIdTermConditions.StepTolerance);
        return;
    end
    
    %% ARX identification of A, B, C, D, F
    arxdata = lpviddata(y, p, [u, eps, -sigma, -ytilde], data.Ts);
    arxsysest = arx_(arxsysest, arxdata, arxOptions, optionsRegul);
end

terminate(gui, sysest, SysIdTermConditions.MaxIterationsReached);

function c = cost(sysest_, data_)
    % COST Returns current cost of estimated system w.r.t. data
    [yp_, ~] = predict(sysest_, data_, 1);
    eps_ = data_.y - yp_;   % eq. (2.18)
    N_ = size(eps_, 1);
    c = norm(eps_)^2 / N_;
end

end



==> anc/Code1705/LPVcorev010/src/sysid/progressgui.m <==
classdef progressgui < handle
    %PROGRESSGUI Display progress window during system identification
    %   Syntax:
    %       h = progressgui(sys, data, options)
    %
    %   Inputs:
    %       visible: logical scalar denoting whether the GUI should be
    %           visible.
    %       sys: lpvidpoly or lpvidss object used in estimation. Information such as
    %           the IO size, delays and number of parameters are extracted.
    %       data: lpviddata object with IO data.
    %       options: option set used with command
    %
    %   Example usage:
    %       h = progressgui(sys, data, options);
    %       for iter=1:N
    %           cost = randn;
    %           h.update(iter, cost);
    %       end
    %
    
    properties (SetAccess = private)
        Sys;        % Template LPVIDSYS model structure used in identification
        Data;       % Dataset used in identification
        Options;    % Option set used in identification
        Visible;    % Whether GUI is visible
        Report;     % Report generated
    end
    
    properties (Access = private, Hidden)
        terminated_ = false;
        command_;    % Character array describing the method
        name_;
        p_;     % Reference to plot
        iter_; % Vector of iteration numbers
        cost_; % Vector of costs associated with iterations in iter_
        view_; % Estimation progress GUI
        report_;  % Estimation report
    end
    
    methods
        function obj = progressgui(sys, data, options)
            %PROGRESSGUI Construct an instance of this class
            
            % Argument validation
            narginchk(3, 3);
            assert(isa(sys, 'LPVcore.lpvidsys'), ...
                'System must be an lpvidsys object.');
            assert(isa(data, 'lpviddata'), ...
                'Data must be an lpviddata object.');
            assert(isa(options, 'lpvsysidOptions'), ...
                'Options must be an lpvsysidOptions object');
            
            obj.Visible = strcmpi(options.Display, 'on');
            obj.Sys = sys;
            obj.report_ = sys.Report;
            obj.Data = data;
            obj.Options = options;
            obj.command_ = options.CommandName;
            % Update report with method, data, and options used
            obj.report_.Method = obj.command_;
            obj.report_.Status = ['Estimated using ', upper(obj.command_), ...
                ' with prediction focus'];
            obj.report_.DataUsed = data;
            obj.report_.OptionsUsed = options;
            
            % Create GUI
            obj.name_ = ['Identification of LPV-', sys.Type, ...
                ' model ', sys.Name];
            if numel(obj.command_) > 0
                obj.name_ = [obj.name_, ' using ', obj.command_];
            end
            
            if obj.Visible
                if isMATLABReleaseOlderThan('R2021a')
                    % Before R2021a
                    obj.view_ = idpack.EstimProgress.getEstimProgressView(true, true);
                else
                    % R2021a and later
                    obj.view_ = idguis.internal.identapp.dialogs.EstimationProgressDialog.getEstimProgressView(true, true);
                end
                obj.view_.clearAllInfo();
                obj.intro();
            end
        end
        
        function obj = progressmsg(obj, msg)
            % PROGRESSMSG Add progress message to GUI
            %
            %   Syntax:
            %       obj = progressmsg(obj, message)
            %       
            %   Inputs:
            %       msg: (str) message to add
            %
            if obj.Visible
                idDisplayEstimationInfo('Progress', msg, obj.view_);
                % Pause is needed to refresh GUI on MATLAB > R2021a
                pause(0.001);
            end
        end
        
        function obj = update(obj, iter, cost, step, note)
            % UPDATE Add iteration with cost to GUI
            %
            %   Syntax:
            %       obj = update(obj, iter, cost, step, note)
            %
            %   Inputs:
            %       iter: (int) interation number
            %       cost: (scalar) cost function associated with this
            %       	iteration
            %       step: (scalar) step size associated with this iteration
            %       note: (string) an optional note
            %
            narginchk(4, 5);
            if nargin <= 4
                note = '';
            end
            assert(isscalar(iter) && iter == floor(iter),...
                'Iteration must be an integer.');
            assert(isscalar(cost), 'Cost must be a scalar.');
            assert(isscalar(step), 'Step must be a scalar.');
            assert(isstring(note) || ischar(note), ...
                'Note must be a string or character vector');
            
            obj.progress(iter, cost, step, note);
        end
        
        function obj = terminate(obj, est_sys, conditionId)
            % TERMINATE Annotate title with termination condition
            %
            %   Syntax:
            %       obj = terminate(obj, est_sys, conditionId)
            %
            %   Inputs:
            %       est_sys: estimated system
            %       conditionId: ID of termination condition, specified as
            %       a SysIdTermConditions.
            %
            assert(isa(est_sys, 'LPVcore.lpvrep'), 'Estimated system must be of type lpvrep');
            if ~isa(conditionId, 'SysIdTermConditions')
                error('Condition ID must be of type SysIdTermConditions');
            end
            obj.Sys = est_sys;
            [~, sim_fit_] = compare(obj.Data, obj.Sys, Inf);
            [~, pred_fit_] = compare(obj.Data, obj.Sys, 1);
            sim_fit = NaN(1, est_sys.Ny);
            pred_fit = NaN(1, est_sys.Ny);
            for i=1:est_sys.Ny
                sim_fit(i) = sim_fit_(i);
                pred_fit(i) = pred_fit_(i);
            end
            % Termination condition
            obj.terminated_ = true;
            switch conditionId
                case SysIdTermConditions.FunctionTolerance
                    reason = 'tolerance on cost function improvement';
                case SysIdTermConditions.StepTolerance
                    reason = 'tolerance on step size';
                case SysIdTermConditions.MaxIterationsReached
                    reason = 'max. nr. of iterations reached';
                case SysIdTermConditions.NonIterative
                    reason = 'non-iterative identification procedure';
                otherwise
                    error('Unknown termination condition');
            end
            resultsText = ['Identification terminated due to ', reason, '.'];
            % Update report
            obj.report_.Fit.PredictionFit = pred_fit;
            obj.report_.Fit.SimulationFit = sim_fit;
            % Update GUI
            if obj.Visible
                idDisplayEstimationInfo('Results', ...
                    resultsText, ...
                    obj.view_);
                idDisplayEstimationInfo('Results', ...
                    sprintf('Simulation fit to estimation data:           [%s]%%', num2str(sim_fit)), ...
                    obj.view_);
                idDisplayEstimationInfo('Results', ...
                    sprintf('Prediction fit to estimation data (1 step): [%s]%%', num2str(pred_fit)), ...
                    obj.view_);
                % Pause is needed to refresh GUI on MATLAB > R2021a
                pause(0.001);
            end
        end
        
        function v = get.Report(obj)
            if ~obj.terminated_
                warning('Report is retrieved before termination');
            end
            v = obj.report_;
        end
    end
    
    methods (Static)
        function close()
            % CLOSE Close progress window (if it exists)
            view = idguis.internal.identapp.dialogs.EstimationProgressDialog.getEstimProgressView(true, true);
            close(view);
        end
    end

    methods (Access = private)
        function intro(obj)
            % Display algorithm name
            if ~obj.Visible; return; end
            idDisplayEstimationInfo('Intro', ...
                obj.name_, ...
                obj.view_);
            % Display information on data
            ny = size(obj.Data.y, 2);
            nu = size(obj.Data.u, 2);
            np = size(obj.Data.p, 2);
            N = obj.Data.lengthDataSet;
            datastr = ['Data has ', num2str(ny), ' outputs, ', num2str(np), ...
                ' scheduling signals, ', num2str(nu), ' inputs and ', ...
                num2str(N), ' samples.'];
            idDisplayEstimationInfo('Intro', ...
                'Estimation data: Time domain data', obj.view_);
            idDisplayEstimationInfo('Intro', datastr, obj.view_);
            % Pause is needed to refresh GUI on MATLAB > R2021a
            pause(0.001);
        end
        
        function progress(obj, iter, cost, step, note)
            if ~obj.Visible; return; end
            if nargin <= 4
                note = '';
            end
            if mod(iter, 10) == 1
                progressmsg(obj, sprintf('Iteration    \t    Cost    \t    Step size'));
            end
            if ~isinf(step)
                progressmsg(obj, sprintf('%d    \t    %d    \t    %d    \t\t    %s', ...
                    iter, cost, step, note));
            else
                progressmsg(obj, sprintf('%d    \t    %d    \t    N/A   \t\t    %s', ...
                    iter, cost, note));
            end
        end
    end
end



==> anc/Code1705/LPVcorev010/src/sysid/subspace/lpvpbsidopt_.m <==
function sys = lpvpbsidopt_(data, sys_template, options, gui)
%LPVPBSIDOPT_ LPV Subspace Identification based on LPV-PBSIDopt
%
%   Reference: [1] "Subspace identification of Bilinear and LPV systems for
%       open- and closed-loop data" (J-W van Wingerden, M. Verhaegen, 2009)
%
%   Additional derivations: [2] "LPVPBSID_opt additional documentation",
%       www.lpvcore.net
%
%   Syntax:
%       sys = lpvpbsidopt_(data, sys_template, p)
%
%   Inputs:
%       data: lpviddata containing the measured IO data
%       sys_template: template LPVcore.LPVSS system from which the 
%           scheduling dependence and state dimension is extracted.
%       options: lpvsidOptions options set
%       gui: progressgui object
%
%   See also LPVSID, LPVSIDOPTIONS

%% NOTE: "p" here means past window size, in line with the notation in the paper

%% Input validation
narginchk(4, 4);
assert(isa(sys_template, 'LPVcore.lpvidss'), '''sys_template'' must be an LPVIDSS object');
assert(strcmp(typeNoiseModel(sys_template), 'innovation'), ...
    '''sys_template'' must have innovation noise model');
assert(sys_template.Ts ~= 0, '''sys_template'' must be discrete-time');
assert(isa(options, 'lpvsidOptions'), '''options'' must be an lpvsidOptions object');
% Extract system matrices
A = sys_template.A;
B = sys_template.B;
C = sys_template.C;
D = sys_template.D;
K = sys_template.K;
% First basis function must be pbconst
assert(isa(A.bfuncs{1}, 'pbconst'), 'First basis function of A must be "1"');
assert(isa(B.bfuncs{1}, 'pbconst'), 'First basis function of B must be "1"');
assert(isa(C.bfuncs{1}, 'pbconst'), 'First basis function of C must be "1"');
assert(isa(D.bfuncs{1}, 'pbconst'), 'First basis function of D must be "1"');
assert(isa(K.bfuncs{1}, 'pbconst'), 'First basis function of K must be "1"');

% Following paper notation, l is output size, r is input size
l = size(C, 1);
r = size(B, 2);
n = size(A, 1);

% Past window size
p = options.PastWindowSize;
kernelization = options.Kernelization;
kernelization_debug = options.KernelizationDebug;
lambda = options.KernelizationRegularizationConstant;

assert(p * l > n, ...
   'p * l > n not satisfied (p: past window size, l: output size, n: state size');

if options.Kernelization
    kernelizedStr = 'kernelized';
else
    kernelizedStr = 'non-kernelized';
end
progressmsg(gui, sprintf('Identification using LPV-PBSIDopt (%s)', kernelizedStr));
drawnow;

%% 1. Create data matrices

% Calculate closed-loop template matrices (for the basis function
% evaluation) (At = \tilde{A}, Bt = \tilde{B} in paper).
% SIMPLIFY is used here to ensure the constant basis function is the first.
At = simplify(A - K * C);
Bt = simplify(B - K * D);
% Sanity check to ensure the closed-loop template matrices have the first
% basis function constant
assert(isa(At.bfuncs{1}, 'pbconst'), ...
    'First basis function of At is not "1"');
assert(isa(Bt.bfuncs{1}, 'pbconst'), ...
    'First basis function of Bt is not "1"');

% Evaluate the closed-loop and open-loop basis functions
% "idx" holds the remaining row indices after truncation
[psiAt, psiBt, psiA, psiB, psiC, psiD, psiK, ~, idx] = ...
    pevalmulti(At, Bt, A, B, C, D, K, data.p, (1:size(data.p, 1))');

% Truncate input-output data to account for dynamic dependency
datay = data.y(idx, :);
datau = data.u(idx, :);
N = size(datay, 1);

muAt = psiAt.'; muBt = psiBt.';
muA = psiA.'; muB = psiB.';
muC = psiC.'; muD = psiD.';
muK = psiK.';

% Get basis dimension for closed- and open-loop matrices
mAt = size(muAt, 1);
mBt = size(muBt, 1);
mA = size(muA, 1); mB = size(muB, 1);
mC = size(muC, 1); mD = size(muD, 1);
mK = size(muK, 1);

% Check persistence of excitation
assert(rank(muAt) == mAt, 'Scheduling signal not persistently exciting');
assert(rank(muBt) == mBt, 'Scheduling signal not persistently exciting');
assert(rank(muC) == mC, 'Scheduling signal not persistently exciting');
% A, B, D, K do not need to be included in this condition since their basis
% functions are a subset of At and Bt.
assert(N - p + 1 > max([mAt, mBt, mC]), 'Not enough IO data provided');

progressmsg(gui, 'Constructing data matrices');
% Note that the dimension of Kp in the paper is slightly different for us,
% since we allow different basis functions of Bt and At
if ~kernelization || kernelization_debug
    % (Definition 5) Constructing Pkp
    qt = (r + l) * sum(mBt * mAt.^((1:p) - 1));  % \tilde{q}
    Pkp = cell(N, p);
    for k=1:N
        % Note we start with mu of Bt
        R = kron(muBt(:, k), eye(r+l));
        Pkp{k, 1} = R;
        for j=2:p
            if k + j - 1 <= N
                % Recurrence
                R = kron(muAt(:, k+j-1), R);
                Pkp{k, j} = R;
            else
                % Move to next time sample
                break;
            end
        end
    end
    % TODO: remove these checks
    assert(all(size(Pkp{1, p}) == [mBt * mAt^(p-1) * (r+l), r+l]));
    
    % Relation between Qpk and Ppk:
    %   Q_{p}^{k} = muC_{k+p} \kron P_{p}^{k}
    % (Definition 5) Constructing Qkp
    Qkp = cell(N, p);
    for k=1:N
        for j=1:p
            if k + j <= N
                Qkp{k, j} = kron(muC(:, k+j), Pkp{k, j});
            else
                Qkp{k, j} = NaN;
            end
        end
    end
    % TODO: remove these checks
    assert(all(size(Qkp{1, p}) == [mC*mAt^(p-1)*mBt * (r+l), r+l]));
    assert(all(size(Qkp{N-p, p}) == [mC*mAt^(p-1)*mBt * (r+l), r+l]));
end

% IO data matrices (10)-(12)
U = datau(p+1:N, :).';
Y = datay(p+1:N, :).';
z = [ datau, datay ].';

% Each column of zbar contains a past window of z (see just below (5))
zbar = NaN((r + l) * p, N - p);
for i=1:p
    zbar(((i-1)*(r+l)+1):(i*(r+l)), :) = z(:, i:(i+N-p-1));
end

% UM for finding D
UM = kron(muD(:, p+1:N), ones(r, 1)) .* repmat(U, mD, 1);

%% Solve optimization problem (13)
if ~kernelization
    % Construct (7)
    Nkp = cell(1, N-p);
    % Iterate over the time stamps
    for k=1:N-p+1
        % Iterate over the block diagonal elements of N
        Nkp{k} = [];
        for i=0:p-1
            Nkp{k} = blkdiag(Nkp{k}, Pkp{k+i, p-i});
        end
        % TODO: remove this check
        assert(all(size(Nkp{k}) == [qt, p * (r + l)]));
    end

    % Construct Mkp (7)
    Mkp = cell(1, N-p);
    % Iterate over the time stamps
    for k=1:N-p
        % Iterate over the block diagonal elements of N
        Mkp{k} = [];
        for i=0:p-1
            Mkp{k} = blkdiag(Mkp{k}, Qkp{k+i, p-i});
        end
        % TODO: remove this check
        assert(all(size(Mkp{k}) == [mC * qt, p * (r + l)]));
    end

    % ZM for finding Hp
    ZH = NaN(mC * qt, N-p);
    for k=1:N-p
        ZH(:, k) = Mkp{k} * zbar(:, k);
    end

    % (13) Solving for ext. observability matrix CKp
    Hp_D = Y / [ ZH; UM ];
    % Extract Hp and D
    Hp = Hp_D(:, 1:mC*qt);
    M_D = Hp_D(:, mC*qt+1:end);
    
    % TODO: remove these checks
    assert(all(size(Hp) == [l, mC*qt]));
    assert(all(size(M_D) == [l, mD*r]));
    
    %% Extract CKp from Hp
    % Only the columns of Hp that correspond to the parameter-independent part
    % of C are needed.
    CKp = [];
    colidx = 1;  % column index as it scans over Hp
    % Loop over Ip
    for i=p:-1:1
        % The width of Li within Ii
        Li_width = (r+l)*mBt*mAt^(i-1);
        CKp = [CKp, Hp(:, colidx:colidx+Li_width-1)]; %#ok<AGROW>
        % Of the "mC" blocks, only the first one corresponds to
        % parameter-independent part of C. Thus, we skip the remaining "mC-1".
        colidx = colidx + mC * Li_width;
    end
    
    %% Construct GpKp (14)
    % Note: Dimension of Lj is n-by-(r+l)mBt*mAt^(j-1)
    
    % GpKp is constructed row-by-row (l rows at a time, to be exact) 
    % by copying certains blocks of columns from a previous block row.
    % For example, the first columns of CLp, CLp-1, ..., CL2 of the first row
    % in (14) appear again in the second row (by the relation specified below).
    % The variable blkcol keeps track of the indices of these columns that are
    % re-used. There are p blocks.
    blkcol = cell(1, p);
    start = 1;
    % Iterate over the p block columns in (14)
    for i=1:p
        % The number of columns in this block that are re-used, which is
        % the first "one-mAt'th" of CLi
        d = (r+l)*mAt^(p-i-1)*mBt;
        % The corresponding columns
        blkcol{i} = start:start+d-1;
        % Shift start to next block column
        start = start + (r+l)*mAt^(p-i)*mBt;
    end
    
    GpKp = [ CKp; zeros(l*(p-1), qt) ];
    % Iterate over the block rows
    for i=2:p
        % Row indices of this block row
        rowidx = ((i-1)*l+1:i*l);
        % Non-zero column indices associated with this block row
        coldim = qt;
        colnzdim = (r+l)*sum(mBt*mAt.^((1:(p-i+1))-1));
        colidx = (coldim-colnzdim+1):coldim;
        % Copy the block columns from the previous block row
        newrow = [];
        for j=i-1:p-1
            % Idx of previous row is rowidx - l
            newrow = [newrow, GpKp(rowidx-l, blkcol{j})]; %#ok<AGROW>
        end
        % Assign the new row to GpKp
        GpKp(rowidx, colidx) = newrow;
    end
end

% Alternatively, construct the matrix JHp that selects the appropriate rows of Hp
% See (7) in [2]

% JHp = [];
% % TODO: make this section neater
% JHp_blocks = cell(1, p);
% for i=p:-1:1
%     JHp_blocks{i} = kron([1; zeros(mC-1, 1)], eye((r+l)*mBt*mAt^(i-1)));
%     JHp = blkdiag(JHp, ...
%         JHp_blocks{i});
% end
% CKp_alt = Hp * JHp;
% TODO: remove this check
% assert(norm(CKp - CKp_alt) / norm(CKp) < 1E-15);

%% Kernelization method
% Note: Nbar is different from paper, they made a dimension mistake in (12)
if kernelization
    % (Theorem 10) Calculating Zij^T*Zij and ZHij^T*ZHij'
    Nbar = N - p;
    ZHij_sum = zeros(Nbar);
    GpKpZ_kernel = cell(p, 1);
    for i=1:p
        GpKpZ_kernel{i} = zeros(Nbar);
        for j=i:p
            % Calculate Zij_ZijT using Theorem 10 + Lemma 9
            if j >= i
                tmp = z(:, 1+j-i:Nbar+j-i).' * z(:, 1+j-1:Nbar+j-1);
                v = 0;
                tmp = (muBt(:, 1+v+j-i:Nbar+v+j-i).' * muBt(:, 1+v+j-1:Nbar+v+j-1)) .* tmp;
                if p-j >= 1
                    for v=1:p-j
                        tmp_mu = muAt(:, 1+v+j-i:Nbar+v+j-i).' * muAt(:, 1+v+j-1:Nbar+v+j-1);
                        tmp = tmp_mu .* tmp;
                    end
                end
                Zij_ZijT = tmp;
                GpKpZ_kernel{i} = GpKpZ_kernel{i} + Zij_ZijT;
                % Check Zij_ZijT{i, j} by comparing with c1
                % c1 = Zij{i,j}.' * Zij{i,j};
                v = v + 1;
                if i == 1
                    % ZHij_ZHijT{1, j}
                    ZHij_sum = ZHij_sum + (muC(:, 1+v+j-i:Nbar+v+j-i).' * muC(:, 1+v+j-1:Nbar+v+j-1)) .* Zij_ZijT;
                end
                % Check ZHij_ZHijT{i, j} by comparing with c2
                % c2 = ZHij{i,j}.' * ZHij{i,j};
            end
        end
    end
    
    % Check Zij and ZHij using Theorem 10
    
    % Important: to debug kernelization, ZHij_sum can be compared to Zij_sum.
    % To do this, uncomment the lines starting with Zij_sum and also the
    % asserts after the for-loop. However, this will be very slow!
    
    % Uncomment this check to debug kernelization
    % assert(norm(Zij_sum - Z.' * Z) / norm(Z.' * Z) < 1E-15);
    % assert(norm(ZHij_sum - ZH.' * ZH) / norm(ZH.' * ZH) < 1E-15);
    
    % Calculate alpha with Tikhonov regularization
    % Eq. (20) in reference
    progressmsg(gui, ...
        sprintf('Solving least squares system with Tikhonov regularization (lambda = %d)', lambda));
    alpha = Y / (ZHij_sum + U.' * U + lambda * eye(Nbar));
    
    % Estimate of GpKpZ using the kernel method
    for i=1:p
        GpKpZ_kernel{i} = alpha * GpKpZ_kernel{i};
    end
    GpKpZ_kernel = cell2mat(GpKpZ_kernel);
end

%% Estimate state sequence (15)-(16)
progressmsg(gui, 'Estimating state sequence using SVD');
if kernelization
    [~, Sigma, V] = svd(GpKpZ_kernel(1:n, :));
else
    % Z (12) for calculation of the state sequence
    Z = NaN(qt, N-p);
    for k=1:N-p
        Z(:, k) = Nkp{k} * zbar(:, k);
    end
    GpKpZ = GpKp * Z;
    [~, Sigma, V] = svd(GpKpZ(1:n, :));
end
% Select first n singular values and columns of V
Xhat = sqrt(Sigma) * V';  % (16)
progressmsg(gui, 'Singular values of estimated state snapshot matrix:');
for i=1:n
    progressmsg(gui, sprintf('    %i: %.2e', i, Sigma(i, i)));
end

%% Obtain the system matrices (1)-(2)
progressmsg(gui, 'Estimating system matrices based on estimated state sequence');
% First, calculate M_C and M_D using (2)
XM = kron(muC(:, 1+p:N), ones(n, 1)) .* repmat(Xhat, mC, 1);
W = Y / [XM; UM];
M_C = W(:, 1:size(XM, 1));
M_D = W(:, size(XM,1)+1:end);

% Then, estimate the noise E and calculate A, B, K
E = Y - M_C * XM - M_D * UM;
S = NaN(mA*n + mB*r + mK*l, N-p-1);
for k=1:N-p-1
    S(:, k) = [kron(muA(:, k+p), Xhat(:, k)); ...
        kron(muB(:, k+p), U(:, k)); ...
        kron(muK(:, k+p), E(:, k))];
end
M_ABK = Xhat(:, 2:end) / S;

% Extract matrix representations of each separate matrix A, B, and K
M_A = M_ABK(:, 1:n*mA);
M_B = M_ABK(:, n*mA+1:n*mA+r*mB);
M_K = M_ABK(:, n*mA+r*mB+1:end);

A = reshape(M_A, n, n, mA);
B = reshape(M_B, n, r, mB);
C = reshape(M_C, l, n, mC);
D = reshape(M_D, l, r, mD);
K = reshape(M_K, n, l, mK);

sys = sys_template;
sys.A.matrices = A;
sys.B.matrices = B;
sys.C.matrices = C;
sys.D.matrices = D;
sys.K.matrices = K;

%% Show results
terminate(gui, sys, SysIdTermConditions.NonIterative);

end



==> anc/Code1705/LPVcorev010/src/sysid/subspace/lpvsid.m <==
function sys = lpvsid(data, template_sys, options)
%LPVSID Estimate LPV state-space model using subspace method
%
%   Syntax:
%       sys = lpvsid(data, template_sys)
%       sys = lpvsid(data, template_sys, options)
%
%   Inputs:
%       data: lpviddata object containing identification dataset
%
%       template_sys: lpvidss object representing a template model
%           structure from which scheduling dependence is extracted.
%
%       options: <a href="matlab:doc lpvsidOptions">lpvsidOptions</a> object to specify the options for the
%           estimation.
%
%   The lpvsid command currently supports the LPV-PBSIDopt algorithm. For
%   more information, see the following references:
%
%   Reference: [1] "Subspace identification of Bilinear and LPV systems for
%       open- and closed-loop data" (J-W van Wingerden, M. Verhaegen, 2009)
%
%   Additional derivations: [2] "LPVPBSID_opt additional documentation",
%       www.lpvcore.net
%
%   See also LPVSIDOPTIONS, LPVSSEST, LPVIDSS
%

%% Input validation
narginchk(2, 3);

assert(isa(data, 'lpviddata'), '''data'' must be an lpviddata object');
assert(isa(template_sys, 'LPVcore.lpvidss'), '''template_sys'' must be an lpvidss object');
assert(data.Ts == template_sys.Ts || template_sys.Ts == -1, 'Sampling time of ''data'' and ''template_sys'' must match');
if nargin <= 2
    options = lpvsidOptions;
end
assert(isa(options, 'lpvsidOptions'), '''options'' must be an lpvsidOptions object');

%% Display
gui = progressgui(template_sys, data, options);

%% Algorithm
sys = lpvpbsidopt_(data, template_sys, options, gui);

end



==> anc/Code1705/LPVcorev010/src/sysid/subspace/lpvsidOptions.m <==
classdef (CaseInsensitiveProperties) lpvsidOptions < lpvsysidOptions
    %LPVSIDOPTIONS Option set for lpvsid command
    %
    %   Syntax:
    %       opts = lpvsidOptions
    %
    %       opts = lpvsidOptions('Name', 'Value', ...)
    %
    %   Name-Value pairs:
    %
    %       Display: whether to display the estimation progress. Specify as
    %           one of:
    %               'on': information is displayed
    %               'off': information is not displayed
    %           Default: 'off'.
    %
    %       PastWindowSize: size of past window to use for estimating the
    %           state sequence. Specified as a positive integer.
    %           Default: 6.
    %
    %       Kernelization: whether to use kernelization to decrease computational
    %           complexity, at the cost of increased bias. Default: true.
    %
    %       KernelizationRegularizationConstant: Tikhonov regularization
    %           constant used for solving the dual problem (19). Default:
    %           1E-5.
    %
    
    properties
        % Past window size used to estimate the state sequence. Specified
        % as a positive integer. Default: 6
        PastWindowSize
        
        % Whether to display estimation progress. Specified as 'on' or
        % 'off'. Default: 'off'.
        Display
        
        % Whether to use kernelization to decrease computational
        % complexity, the the cost of increased bias. Default: true
        Kernelization
        
        KernelizationRegularizationConstant
    end

    properties (Hidden)
        % Turn on debug mode for kernelization
        KernelizationDebug
    end
    
    methods
        function obj = lpvsidOptions(varargin)
            %LPVSIDOPTIONS Construct an instance of this class
            obj.PastWindowSize = 6;
            obj.Display = 'off';
            obj.Kernelization = true;
            obj.KernelizationDebug = false;
            obj.KernelizationRegularizationConstant = 1E-5;
            obj = initOptions(obj, varargin{:});
        end
        
        function this = set.PastWindowSize(this, value)
            assert(isint(value) && value > 0, ...
                '''PastWindowSize'' must be a positive integer');
            this.PastWindowSize = value;
        end
        
        function this = set.Display(this,Display)
           this.Display = idoptions.utValidateEstimationOptions('Display', Display);
        end
        
        function this = set.Kernelization(this, value)
            assert(islogical(value) && isscalar(value), ...
                '''Kernelization'' must be a logical scalar');
            this.Kernelization = value;
        end
    end
end



==> anc/Code1705/LPVcorev010/test.m <==
function test(folder)
    % TEST Performs tests for LPVcore OR runs all example scripts.
    %
    %   This function is used by the CI/CD pipeline to automatically check
    %   each modification to LPVcore. You can invoke the test yourself by
    %   running this function from the root directory of LPVcore. Depending
    %   on whether an argument is specified, the function will run tests or
    %   example scripts to ensure there are no failures.
    %
    % Syntax:
    %
    %   test
    %
    %       Runs all tests in the "test" folder.
    %
    %   test("examples")
    %
    %       Runs all example scripts in the "examples" folder.
    %
    addpath(genpath('src'));

    if nargin == 0
        % Run unit tests
        fail = ~testdir('test');
    else
        % Run scripts in folder
        rundir(folder);
        fail = false;
    end
    
    % Close all generated plots
    close all;

    % Check failure
    if fail
        error('One or more tests have failed.');
    end
end

==> anc/Code1705/LPVcorev010/test/conversion/conversionLpvssTest.m <==
function tests = conversionLpvssTest
%CONVERSIONLPVSSTEST Verify conversionLpvss function
    tests = functiontests(localfunctions);
end

%% Setup
function setupOnce(testCase)
rng(2);

nx = 4;
nu = 2;
ny = 3;

np = 3;
nd = 2;

Delta = pmatrix(randn(nd,nd,np), 'SchedulingDimension', np);

G1 = rss(nx, ny + nd, nu + nd);
G1 = G1 / (2 * hinfnorm(G1));
G2 = G1;
G1.D(1:nd,1:nd) = 0;

sys1 = LPVcore.lpvss(LPVcore.lpvlfr(Delta, G1));
sys2 = LPVcore.lpvlfr(Delta, G2);

sys1.StateName = 'a';
sys1.StateUnit = 'cm';
sys1.TimeUnit = 'hours';
sys1.InputName = 'b';
sys1.InputUnit = 'N';
sys1.InputGroup = struct('groupIn1',1,'groupIn2',1);
sys1.OutputName = 'c';
sys1.OutputUnit = 'km';
sys1.OutputGroup = struct('groupOut1',[1 2],'groupOut2',3);
sys1.Name = 'dynamical systemm';
sys1.Notes = 'A note';
sys1.UserData = 'user data';

% Add data to testcase
testCase.TestData.sys1 = sys1;
testCase.TestData.sys2 = sys2;
end

function testLpvss(testCase)
sys = testCase.TestData.sys1;

if ~isMATLABReleaseOlderThan("R2023a")
    sysConv = LPVcore.conversionLpvss(sys);
    
    n = 5;
    np = sys.Np;
    
    rng(1);
    pCheck = randn(n, np);
    pCheck1 = mat2cell(pCheck,ones(n,1), np);
    pCheck2 = mat2cell(pCheck',ones(np,1), n);
    
    s = extractLocal(sys, pCheck1); s = cat(4, s{:});
    sc = sample(sysConv, 0, pCheck2{:});
    
    verifyTrue(testCase, all(norm(s-sc,'inf') <= 1e-12));
    
    % Check properties
    propertyNames = {'StateName','StateUnit','TimeUnit','InputName',...
            'InputUnit','InputGroup','OutputName','OutputUnit',...
            'OutputGroup','Name','Notes','UserData'};
    
    for i = 1:length(propertyNames)
        verifyEqual(testCase, sys.(propertyNames{i}), sysConv.(propertyNames{i}));   
    end

    % Time-domain simulation to verify intput-output behavior matches
    % approximately. Won't be exactly the same because MATLAB uses
    % different time-domain simulation technique (discretization of system
    % with fixed time step).
    N = 100;
    u = randn(N, sys.Nu);
    p = rand(N, sys.Np);
    t = linspace(0, 1, N);
    y = lsim(sys, p, u, t);
    yConv = lsim(sysConv, u, t, zeros(sys.Nx, 1), p);
    
    fit = goodnessOfFit(y, yConv, 'NMSE');
    
    for i=1:sys.Ny
        verifyLessThan(testCase, fit(i), 2E-3)
    end

else
    % LPVSS was introduced in R2023a --> no test needed
    verifyTrue(testCase, true);
end
end

function testLpvlfr(testCase)
sys = testCase.TestData.sys2;
if ~isMATLABReleaseOlderThan("R2023a")
    sysConv = LPVcore.conversionLpvss(sys);
    
    n = 5;
    np = sys.Np;
    
    rng(2);
    pCheck = randn(n, np);
    pCheck1 = mat2cell(pCheck,ones(n,1), np);
    pCheck2 = mat2cell(pCheck',ones(np,1), n);
    
    s = extractLocal(sys, pCheck1); s = cat(4, s{:});
    sc = sample(sysConv, 0, pCheck2{:});
    
    verifyTrue(testCase, all(norm(s-sc,'inf') <= 1e-12));
else
    % LPVSS was introduced in R2023a --> no test needed
    verifyTrue(testCase, true);
end
end

==> anc/Code1705/LPVcorev010/test/conversion/conversionPlftssTest.m <==
function tests = conversionPlftssTest
%CONVERSIONPLFTSSTEST Verify conversionPlftss function (LPVTools must be
%added to the path for these functions to pass).
    tests = functiontests(localfunctions);
end

%% Setup
function setupOnce(testCase)
rng(2);

nx = 4;
nu = 2;
ny = 3;

nd = 2;

p1 = preal('par1','Range', [-3 3]);
p2 = preal('par2','Range', [-5 10],'RateBound', [-10 2]);
p3 = preal('par3','Range', [-9 12],'RateBound', [-1 9]);

Delta = randn(nd) + randn(nd) * p1 + randn(nd) * p2 + randn(nd) * p3;

G1 = rss(nx, ny + nd, nu + nd);
G1 = G1 / (2 * hinfnorm(G1));
G2 = G1;
G1.D(1:nd,1:nd) = 0;
G3 = G2; G3.Ts = .1;

sys1 = LPVcore.lpvss(LPVcore.lpvlfr(Delta, G1));
sys2 = LPVcore.lpvlfr(Delta, G2);
sys3 = c2d(sys2, .1);

sys1.StateName = 'a';
sys1.StateUnit = 'cm';
sys1.TimeUnit = 'hours';
sys1.InputName = 'b';
sys1.InputUnit = 'N';
sys1.InputGroup = struct('groupIn1',1,'groupIn2',1);
sys1.OutputName = 'c';
sys1.OutputUnit = 'km';
sys1.OutputGroup = struct('groupOut1',[1 2],'groupOut2',3);
sys1.Name = 'dynamical systemm';
sys1.Notes = 'A note';
sys1.UserData = 'user data';

% Add data to testcase
testCase.TestData.sys1 = sys1;
testCase.TestData.sys2 = sys2;
testCase.TestData.sys3 = sys3;
end

function testLpvss(testCase)
    sys = testCase.TestData.sys1;
    sysConv = LPVcore.conversionPlftss(sys);
    
    n = 5;
    np = sys.Np;
    
    rng(1);
    pCheck = randn(n, np);
    pCheck1 = mat2cell(pCheck,ones(n,1), np);
    pCheck2 = reshape([sys.SchedulingName';mat2cell(pCheck',ones(np,1), n)'],1,[]);
    
    s = extractLocal(sys, pCheck1); s = cat(4, s{:});
    sc = usubs(sysConv, pCheck2{:});
    
    verifyTrue(testCase, all(norm(s-sc,'inf') <= 1e-12));
    
    % Check properties
    propertyNames = {'StateName','StateUnit','TimeUnit','InputName',...
            'InputUnit','InputDelay','InputGroup','OutputName','OutputUnit',...
            'OutputGroup','Name','Notes','UserData'};
    
    for i = 1:length(propertyNames)
        verifyEqual(testCase, sys.(propertyNames{i}), sysConv.(propertyNames{i}));   
    end

    % Time-domain simulation to verify intput-output behavior matches
    % approximately. Won't be exactly the same because LPVTools uses
    % slightly different approach.
    N = 100;
    u = randn(N, sys.Nu);
    p = rand(N, sys.Np);
    t = linspace(0, 1, N);
    y = lsim(sys, p, u, t);
    yConv = lpvlsim(sysConv, struct('par1',p(:,1),'par2',p(:,2), ...
        'par3',p(:,3),'time',t), u, t, zeros(sys.Nx, 1));
    
    fit = goodnessOfFit(y, yConv, 'NMSE');
    
    for i=1:sys.Ny
        verifyLessThan(testCase, fit(i), 3E-3)
    end
end

function testLpvlfr(testCase)
    sys = testCase.TestData.sys2;
    sysConv = LPVcore.conversionPlftss(sys);
    
    n = 5;
    np = sys.Np;
    
    rng(2);
    pCheck = randn(n, np);
    pCheck1 = mat2cell(pCheck,ones(n,1), np);
    pCheck2 = reshape([sys.SchedulingName';mat2cell(pCheck',ones(np,1), n)'],1,[]);
    
    s = extractLocal(sys, pCheck1); s = cat(4, s{:});
    sc = usubs(sysConv, pCheck2{:});
    
    verifyTrue(testCase, all(norm(s-sc,'inf') <= 1e-12));
end

function testDt(testCase)
    sys = testCase.TestData.sys3;
    sysConv = LPVcore.conversionPlftss(sys);

    verifyEqual(testCase, sys.Ts, sysConv.Ts);
    
    n = 5;
    np = sys.Np;
    
    rng(2);
    pCheck = randn(n, np);
    pCheck1 = mat2cell(pCheck,ones(n,1), np);
    pCheck2 = reshape([sys.SchedulingName';mat2cell(pCheck',ones(np,1), n)'],1,[]);
    
    s = extractLocal(sys, pCheck1); s = cat(4, s{:});
    sc = usubs(sysConv, pCheck2{:});
    
    verifyTrue(testCase, all(norm(s-sc,'inf') <= 1e-12));
end

==> anc/Code1705/LPVcorev010/test/conversion/conversionPssTest.m <==
function tests = conversionPssTest
%CONVERSIONPSSTEST Verify conversionPss function (LPVTools must be
%added to the path for these functions to pass).
    tests = functiontests(localfunctions);
end

%% Setup
function setupOnce(testCase)
rng(2);

nx = 4;
nu = 2;
ny = 3;

nP = {5 3 4};

G1 = rss(nx, ny, nu, nP{:});
grid = struct('p1', linspace(-5,2,nP{1}), ...
              'p2', linspace(-3,2,nP{2}), ...
              'p3', linspace(-1,1,nP{3}));

G2 = c2d(G1, .1);
sys1 = LPVcore.lpvgridss(G1, grid);
sys2 = LPVcore.lpvgridss(G2, grid);

sys1.StateUnit = repmat({'cm'},nx,1);
sys1.InputName = 'b';
sys1.InputUnit = repmat({'N'},nu,1);
sys1.OutputName = 'c';
sys1.OutputUnit = repmat({'km'},ny,1);
sys1.Name = 'dynamical systemm';
sys1.Notes = 'A note';
sys1.UserData = 'user data';

% Add data to testcase
testCase.TestData.sys1 = sys1;
testCase.TestData.sys2 = sys2;
end

function testCT(testCase)
    sys = testCase.TestData.sys1;
    sysConv = LPVcore.conversionPss(sys);
    
    verifyTrue(testCase, all(norm(sys.ModelArray-sysConv.Data,'inf') <= 1e-12, "all"));
    
    % Check properties
    propertyNames = {'StateUnit','InputName',...
        'InputUnit','OutputName','OutputUnit',...
        'Name','Notes','UserData'};
    
    for i = 1:length(propertyNames)
        verifyEqual(testCase, sys.(propertyNames{i}), sysConv.(propertyNames{i}));   
    end
end

function testDt(testCase)
    sys = testCase.TestData.sys2;
    sysConv = LPVcore.conversionPss(sys);

    verifyEqual(testCase, sysConv.Ts, sys.Ts)
    
    verifyTrue(testCase, all(norm(sys.ModelArray-sysConv.Data,'inf') <= 1e-12, "all"));
end

==> anc/Code1705/LPVcorev010/test/conversion/plftssConversionTest.m <==
function tests = plftssConversionTest
%plftssConversionTest Verify plftssConversionTest function (LPVTools must 
%be added to the path for these functions to pass).
    tests = functiontests(localfunctions);
end

%% Setup
function setupOnce(testCase)
rng(2);

nx = 4;
nu = 2;
ny = 3;

nd = 2;

p1 = tvreal('par1', [-3 3]);
p2 = tvreal('par2',[-5 10], [-10 2]);

Delta = randn(nd) + randn(nd) * p1 + randn(nd) * p2;

G1 = rss(nx, ny + nd, nu + nd);
G1 = G1 / (2 * hinfnorm(G1));
G2 = G1;
G1.D(1:nd,1:nd) = 0;
G3 = G2; G3.Ts = 0.1; % DT

sys1 = lft(Delta, G1);
sys2 = lft(Delta, G2);
sys3 = lft(Delta, G3);

sys1.StateName = {'a1','a2','a3','a4'};
sys1.StateUnit = repmat({'cm'},nx,1);
sys1.TimeUnit = 'hours';
sys1.InputName = 'b';
sys1.InputUnit = {'N1','N2'};
sys1.InputGroup = struct('groupIn1',1,'groupIn2',1);
sys1.OutputName = {'c1','c2','c3'};
sys1.OutputUnit = repmat({'km'},ny,1);
sys1.OutputGroup = struct('groupOut1',[1 2],'groupOut2',3);
sys1.Name = 'dynamical systemm';
sys1.Notes = "A note";
sys1.UserData = 'user data';

% Add data to testcase
testCase.TestData.sys1 = sys1;
testCase.TestData.sys2 = sys2;
testCase.TestData.sys3 = sys3;
end

function testLpvss(testCase)
    sys = testCase.TestData.sys1;
    sysConv = LPVcore.plftssConversion(sys);
    
    n = 5;
    np = length(fieldnames(sys.Parameter));
    
    rng(1);
    pCheck = randn(n, np);
    pCheck1 = mat2cell(pCheck,ones(n,1), np);
    pCheck2 = reshape([fieldnames(sys.Parameter)';mat2cell(pCheck',ones(np,1), n)'],1,[]);
    
    sc = extractLocal(sysConv, pCheck1); sc = cat(4, sc{:});
    s = usubs(sys, pCheck2{:});
    
    verifyTrue(testCase, all(norm(s-sc,'inf') <= 1e-12));
    
    % Check properties
    propertyNames = {'StateName','StateUnit','TimeUnit','InputName',...
            'InputUnit','InputDelay','InputGroup','OutputName','OutputUnit',...
            'OutputGroup','Name','Notes','UserData'};
    
    for i = 1:length(propertyNames)
        verifyEqual(testCase, sys.(propertyNames{i}), sysConv.(propertyNames{i}));   
    end

    % Time-domain simulation to verify intput-output behavior matches
    % approximately. Won't be exactly the same because LPVTools uses
    % slightly different approach.
    N = 100;
    u = randn(N, size(sys, 2));
    p = rand(N, np);
    t = linspace(0, 1, N);
    yConv = lsim(sysConv, p, u, t);
    y = lpvlsim(sys, struct('par1',p(:,1),'par2',p(:,2),'time',t), ...
        u, t, zeros(size(sys.A,1), 1));
    
    fit = goodnessOfFit(y, yConv, 'NMSE');
    
    for i=1:size(sys,1)
        verifyLessThan(testCase, fit(i), 7E-2)
    end
end

function testLpvlfr(testCase)
    sys = testCase.TestData.sys2;
    sysConv = LPVcore.plftssConversion(sys);
    
    n = 5;
    np = length(fieldnames(sys.Parameter));
    
    rng(2);
    pCheck = randn(n, np);
    pCheck1 = mat2cell(pCheck,ones(n,1), np);
    pCheck2 = reshape([fieldnames(sys.Parameter)';mat2cell(pCheck',ones(np,1), n)'],1,[]);
    
    sc = extractLocal(sysConv, pCheck1); sc = cat(4, sc{:});
    s = usubs(sys, pCheck2{:});
    
    verifyTrue(testCase, all(norm(s-sc,'inf') <= 1e-12));
end

function testDt(testCase)
    sys = testCase.TestData.sys3;
    sysConv = LPVcore.plftssConversion(sys);

    verifyEqual(testCase, sys.Ts, sysConv.Ts);
    
    n = 5;
    np = length(fieldnames(sys.Parameter));
    
    rng(2);
    pCheck = randn(n, np);
    pCheck1 = mat2cell(pCheck,ones(n,1), np);
    pCheck2 = reshape([fieldnames(sys.Parameter)';mat2cell(pCheck',ones(np,1), n)'],1,[]);
    
    sc = extractLocal(sysConv, pCheck1); sc = cat(4, sc{:});
    s = usubs(sys, pCheck2{:});
    
    verifyTrue(testCase, all(norm(s-sc,'inf') <= 1e-12));
end

==> anc/Code1705/LPVcorev010/test/conversion/pssConversionTest.m <==
function tests = pssConversionTest
%PSSCONVERSIONTEST Verify pssConversion function (LPVTools must be
%added to the path for these functions to pass).
    tests = functiontests(localfunctions);
end

%% Setup
function setupOnce(testCase)
rng(2);

nx = 4;
nu = 2;
ny = 3;

nP = {5 3 4};

G1 = rss(nx, ny, nu, nP{:});
dom = rgrid({'p1','p2','p3'}, ...
    {linspace(-5,2,nP{1}), linspace(-3,2,nP{2}), linspace(-1,1,nP{3})});
G2 = c2d(G1, .1);

sys1 = pss(G1, dom);
sys2 = pss(G2, dom);

sys1.StateUnit = repmat({'cm'},nx,1);
sys1.InputName = 'b';
sys1.InputUnit = repmat({'N'},nu,1);
sys1.OutputName = 'c';
sys1.OutputUnit = repmat({'km'},ny,1);
sys1.Name = 'dynamical systemm';
sys1.Notes = 'A note';
sys1.UserData = 'user data';

% Add data to testcase
testCase.TestData.sys1 = sys1;
testCase.TestData.sys2 = sys2;
end

function testCT(testCase)
    sys = testCase.TestData.sys1;
    sysConv = LPVcore.pssConversion(sys);
    
    verifyTrue(testCase, all(norm(sysConv.ModelArray-sys.Data,'inf') <= 1e-12, "all"));
    
    % Check properties
    propertyNames = {'StateUnit','InputName',...
        'InputUnit','OutputName','OutputUnit',...
        'Name','Notes','UserData'};
    
    for i = 1:length(propertyNames)
        verifyEqual(testCase, sys.(propertyNames{i}), sysConv.(propertyNames{i}));   
    end
end

function testDt(testCase)
    sys = testCase.TestData.sys2;
    sysConv = LPVcore.pssConversion(sys);

    verifyEqual(testCase, sysConv.Ts, sys.Ts)
    
    verifyTrue(testCase, all(norm(sysConv.ModelArray-sys.Data,'inf') <= 1e-12, "all"));
end

==> anc/Code1705/LPVcorev010/test/core/libTest.m <==
function tests = libTest
%PMATRIXTEST Test behavior of various functions in "src/lib"
tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(~) % Called once before the tests in this file are run
end

%% Test functions
function testIsInt(testCase)
    shouldBeTrue = {-1, 0, 1, 1E5};
    for i=1:numel(shouldBeTrue)
        verifyTrue(testCase, isint(shouldBeTrue{i}));
        % Non-double input
        verifyTrue(testCase, isint(int8(shouldBeTrue{i})));
        verifyTrue(testCase, isint(uint8(shouldBeTrue{i})));
        verifyTrue(testCase, isint(int64(shouldBeTrue{i})));
        verifyTrue(testCase, isint(uint64(shouldBeTrue{i})));
    end
    
    shouldBeFalse = {'', -Inf, Inf, NaN, eye(2), randn(3, 6), ...
        pmatrix(1), 1.2, @(x) sin(x)};
    for i=1:numel(shouldBeFalse)
        verifyFalse(testCase, isint(shouldBeFalse{i}));
    end
end

function testGetScheduling(testCase)
    N = 10;
    data_struct = struct('a', randn(N, 1), 'c', randn(N, 1), 'b', randn(N, 1));
    % Test with timemap
    tm = timemap(0, 'dt', 'Name', {'a', 'b', 'c'});
    getScheduling(tm);
    data_mat = getScheduling(tm, data_struct);
    verifySize(testCase, data_mat, [N, 3]);
    verifyEqual(testCase, data_mat, [data_struct.a, data_struct.b, data_struct.c]);
    % Test with pmatrix
    a = preal('a', 'dt');
    b = preal('b', 'dt');
    c = preal('c', 'dt');
    p = a + c + b;
    getScheduling(p);
    data_mat = getScheduling(p, data_struct);
    verifySize(testCase, data_mat, [N, 3]);
    verifyEqual(testCase, data_mat, [data_struct.a, data_struct.b, data_struct.c]);
    % Test with LPVREP object
    sys = LPVcore.lpvio({1, p}, {p, p^2});
    getScheduling(sys);
    data_mat = getScheduling(sys, data_struct);
    verifySize(testCase, data_mat, [N, 3]);
    verifyEqual(testCase, data_mat, [data_struct.a, data_struct.b, data_struct.c]);
end

function testAlphNumSort(testCase)
    % Sorted alpha-numerical collections to test
    sCell = {["a", "b", "c"], ...       % String vector
        {'a', 'b', 'c'}, ...            % Cell array
        {'a1', 'a10', 'a11', 'b'}, ...  % Mix of numbers and letters
        {'1', '2', '3', '4'}, ...       % Only numbers
        {'p8', 'p9', 'p10', 'p11'}};    % Requires alpha-numerical capabilities
    % Iterate over test examples
    for sc=sCell
        % sc is cell array with 1 element: unpack it
        s = sc{1};
        % Make sure that passing the sorted example does not change it
        verifyEqual(testCase, alphNumSort(s), s);
        % Try with a few random permutations
        for i=1:10
            verifyEqual(testCase, alphNumSort(s(randperm(numel(s)))), s);
        end
    end

    % Test previous failure cases (issue #446)
    s = {'rho(:,2)', 'rho(:,1)'};
    sCheck = alphNumSort(s);
    verifyEqual(testCase, sCheck, {s{2}, s{1}});

    s = {'cos(q2)', 'sin(q1)'};
    sCheck = alphNumSort(s);
    verifyEqual(testCase, sCheck, s);

    s = {'cos(q2_diff_213_f)', 'sin(q1_diff_10)'};
    sCheck = alphNumSort(s);
    verifyEqual(testCase, sCheck, s);
end

function testPmatCellCommonBfuncs(testCase)
    verifyError(testCase, @() pmatCellCommonBfuncs('h'), '');
    verifyError(testCase, @() pmatCellCommonBfuncs({'h'}), '');
    p = preal('p', 'dt');
    q = preal('q', 'dt');
    % out should be {p + 0 * q, 0 * p + q}
    out = pmatCellCommonBfuncs({p, q});
    verifyEqual(testCase, numel(out), 2);
    %% TODO: fix this after #295 is fixed
    % verifyEqual(testCase, out{1}.numbfuncs, 2);
    verifyEqual(testCase, out{2}.numbfuncs, 2);
end

function testCellArrayProperty(testCase)
    verifyError(testCase, @() LPVcore.cellarrayProperty('t', 1, 1), '');
    verifyError(testCase, @() LPVcore.cellarrayProperty('t', {1, 2}, 1), '');
    verifyError(testCase, @() LPVcore.cellarrayProperty('t', {1, 2}, 2), '');
    verifyError(testCase, @() LPVcore.cellarrayProperty('t', ...
        {'a', 'b'; 'c', 'd'}, 4), '');
    verifyError(testCase, @() LPVcore.cellarrayProperty('t', ...
        {'a', 'b'}, 3), '');
    % Empty
    verifyEqual(testCase, LPVcore.cellarrayProperty('t', {}, 0), {});
    
    verifyEqual(testCase, LPVcore.cellarrayProperty('t', ...
        {'a'}, 3), {'a(1)'; 'a(2)'; 'a(3)'});
    verifyEqual(testCase, LPVcore.cellarrayProperty('t', ...
        'a', 3), {'a(1)'; 'a(2)'; 'a(3)'});
    verifyEqual(testCase, LPVcore.cellarrayProperty('t', ...
        'a', 1), {'a'});
    verifyEqual(testCase, LPVcore.cellarrayProperty('t', ...
        {'a', 'b', 'c'}, 3), {'a'; 'b'; 'c'});
    verifyEqual(testCase, LPVcore.cellarrayProperty('t', ...
        {'a'; 'b'; 'c'}, 3), {'a'; 'b'; 'c'});
end

function testIsCellOf(testCase)
    % Non-cell inputs
    verifyFalse(testCase, iscellof(1, 'double'));
    verifyFalse(testCase, iscellof([1, 2, 3], 'double'));
    verifyFalse(testCase, iscellof("he", 'double'));
    verifyFalse(testCase, iscellof('he', 'double'));
    
    % Empty cell
    verifyTrue(testCase, iscellof({}, 'double'));
    verifyTrue(testCase, iscellof({}, 'char'));
    verifyTrue(testCase, iscellof({}, 'string'));

    % Simple types
    verifyTrue(testCase, iscellof({1}, 'double'));
    verifyTrue(testCase, iscellof({1, 2, 3}, 'double'));
    verifyTrue(testCase, iscellof({'h', 'e'}, 'char'));
    verifyFalse(testCase, iscellof({1}, 'char'));
    verifyFalse(testCase, iscellof({'h', 'e'}, 'double'));
    verifyFalse(testCase, iscellof({{}}, 'string'));
    
    % Function handle validation
    verifyTrue(testCase, iscellof({1, 2, 3}, @(x) isint(x)));
    verifyFalse(testCase, iscellof({1, 2.2, 3}, @(x) isint(x)));
    
    % With nested cell arrays
    verifyTrue(testCase, ...
        iscellof({{1}, {2}, {3}}, @(x) iscellof(x, 'double')));
end

function testPevalMulti(testCase)
    p = preal('p', 'dt');
    A = 2 * p;
    
    N = 100;
    Ts = 1;
    p = randn(N, 1);
    
    % Simple case: static dependency
    [psimulti, pmulti, tmulti] = pevalmulti(A, p);
    [~, psi] = peval(A, p);
    
    verifyEqual(testCase, pmulti, p);
    verifyEqual(testCase, tmulti, (1:N)');
    verifyEqual(testCase, psimulti, psi);
    
    % Multiple input pmatrix objects
    [psi1, psi2, psi3, pmulti] = pevalmulti(A, A, A, p);
    verifyEqual(testCase, psi1, psi2);
    verifyEqual(testCase, psi2, psi3);
    verifyEqual(testCase, pmulti, p);
    
    % Only pmatrix objects with same scheduling signal are accepted
    p = preal('p', 'dt');
    q = preal('q', 'dt');
    verifyError(testCase, @() pevalmulti(p, q, 1), '');
    
    % Time vector must be valid
    verifyError(testCase, @() pevalmulti(p, [1; 2], [2; 1]), '');
    verifyError(testCase, @() pevalmulti(p, [1; 2], [1; 2; 3]), '');
    verifyError(testCase, @() pevalmulti(p, [1; 2; 3], [1; 2; 4]), '');
    
    % Num. columns of p must equal dim. of scheduling signal
    p = preal('p', 'dt');
    verifyError(testCase, @() pevalmulti(p, [1, 1]), '');
    
    % Dynamic dependence
    p0 = preal('p', 'dt');
    p2 = pshift(p0, 2);
    pData = randn(N, 1);
    t = (1:Ts:N)';
    [psi1, psi2, pDataOut, tOut] = pevalmulti(p0, p2, pData, t);
    
    % Compatible sizes
    verifySize(testCase, psi1, [N-2, 1]);
    verifySize(testCase, psi2, [N-2, 1]);
    verifySize(testCase, pDataOut, [N-2, 1]);
    % Check truncated values
    verifyEqual(testCase, pDataOut, pData(1:end-2));
    verifyEqual(testCase, psi1, pDataOut);
    verifyEqual(testCase, psi2, pData(3:end));
    verifyEqual(testCase, tOut, t(1:end-2));
    
    % Continuous-time
    p = preal('p', 'ct');
    pd = pdiff(p, 1);
    pdd = pdiff(p, 2);
    
    [psi1, psi2, psi3, pOut, tOut] = pevalmulti(p, pd, pdd, pData, t);
    
    [~, psi1Ref] = peval(p, pData, Ts);
    [~, psi2Ref] = peval(pd, pData, Ts);
    [~, psi3Ref] = peval(pdd, pData, Ts);
    
    verifyEqual(testCase, pOut, pData);
    verifyEqual(testCase, tOut, t);
    verifyEqual(testCase, psi1, psi1Ref);
    verifyEqual(testCase, psi2, psi2Ref);
    verifyEqual(testCase, psi3, psi3Ref);
end

function testLpvioreal(testCase)
    p = preal('p', 'dt');
    % Test LPVIOREAl for combinations of A (output terms) and B (input
    % terms) for LPVIO object
    ny = 2;
    nu = 1;
    % Loop over A terms
    for A={{eye(ny)}, {eye(ny), p * eye(ny)}, {eye(ny), zeros(ny), p^3 * eye(ny)}}
        % Loop over B terms
        for B={{ones(ny, nu)}, {ones(ny, nu), p * ones(ny, nu)}, {zeros(ny,nu), zeros(ny,nu), (p+1)*ones(ny,nu)}}
            % LPVIO
            sysio = LPVcore.lpvio(A{1}, B{1});
            sysss = lpvioreal(sysio);
            verifyClass(testCase, sysss, 'LPVcore.lpvss');
            verifyTrue(testCase, LPVcore.doSignalPropertiesMatch(sysio, sysss));
            % Compare for scheduling signals
            if sysio.Np > 0
                pTest = rand(1, 5);
                for p=pTest
                    Gio = extractLocal(sysio, p);
                    Gss = extractLocal(sysss, p);
                    verifyLessThan(testCase, norm(Gio - Gss), 1E-10);
                end
            else
                Gio = extractLocal(sysio, []);
                Gss = extractLocal(sysss, []);
                verifyLessThan(testCase, norm(Gio - Gss), 1E-10);
            end
            % LPVIDPOLY
            sysio = LPVcore.lpvidpoly([], B{1}, [], [], A{1});
            sysss = lpvioreal(sysio);
            verifyClass(testCase, sysss, 'LPVcore.lpvidss');
            verifyTrue(testCase, LPVcore.doSignalPropertiesMatch(sysio, sysss));
            % Compare for scheduling signals
            if sysio.Np > 0
                pTest = rand(1, 5);
                for p=pTest
                    Gio = extractLocal(sysio, p);
                    Gss = extractLocal(sysss, p);
                    verifyLessThan(testCase, norm(Gio - Gss), 1E-10);
                end
            else
                Gio = extractLocal(sysio, []);
                Gss = extractLocal(sysss, []);
                verifyLessThan(testCase, norm(Gio - Gss), 1E-10);
            end
        end
    end
end

function testAreBFuncsEqual(testCase)
    p = preal('p', 'dt');
    q = preal('q', 'dt');
    
    verifyTrue(testCase, areBFuncsEqual(p, p));
    verifyTrue(testCase, areBFuncsEqual(1+p, 1+p+p));
    
    verifyFalse(testCase, areBFuncsEqual(p, p^2));
    verifyFalse(testCase, areBFuncsEqual(p, q));
end

function testSignalPropertiesFuncs(testCase)
    % Test functions related to handling signal properties (io, state)
    G1 = rss(10, 1, 1);
    G2 = rss(10, 1, 1);
    % Check whether LPVcore.doSignalPropertiesMatch works correctly
    % Two modes: 'io' (default) only checks input-output signal properties,
    % 'full' also checks state dimension.
    verifyTrue(testCase, LPVcore.doSignalPropertiesMatch(G1, G2));
    verifyTrue(testCase, LPVcore.doSignalPropertiesMatch(G1, G2, 'io'));
    verifyTrue(testCase, LPVcore.doSignalPropertiesMatch(G1, G2, 'full'));
    G2.InputName = 'new-name';
    verifyFalse(testCase, LPVcore.doSignalPropertiesMatch(G1, G2));
    % Check whether copying the signal properties leads to same signal
    % properties again
    G2 = LPVcore.copySignalProperties(G2, G1);
    verifyTrue(testCase, LPVcore.doSignalPropertiesMatch(G1, G2, 'full'));
    % Ensure error is thrown when incompatible systems are compared
    verifyError(testCase, @() LPVcore.doSignalPropertiesMatch(...
        rss(10, 1, 1), rss(10, 2, 2)), '');
    verifyError(testCase, @() LPVcore.doSignalPropertiesMatch(...
        rss(10, 1, 1), rss(20, 1, 1), 'full'), '');
    verifyError(testCase, @() LPVcore.copySignalProperties(...
        rss(10, 1, 1), rss(10, 2, 2)), '');
    verifyError(testCase, @() LPVcore.copySignalProperties(...
        rss(10, 1, 1), rss(20, 1, 1), 'full'), '');
end

==> anc/Code1705/LPVcorev010/test/core/lpvgridfrdTest.m <==
function tests = lpvgridfrdTest
%LPVGRIDFRDTEST Test behavior of LPVGRIDFRD
    tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(~) % Called once before the tests in this file are run
end

%% Test functions
function testCreation(testCase)
    InputName = {'a', 'b'};
    OutputName = {'y1', 'y2', 'y3'};
    nu = numel(InputName);
    ny = numel(OutputName);
    % Each local system must have same number of frequencies
    f = logspace(-2, 3, 100);
    sys(:, :, 1) = frd(rss(10, ny, nu), f);
    sys(:, :, 2) = frd(rss(10, ny, nu), f);
    % grid and sys must be compatible
    verifyError(testCase, @() LPVcore.lpvgridfrd(sys, ...
        struct('p', [1, 2, 3])), '');
    verifyError(testCase, @() LPVcore.lpvgridfrd(sys, ...
        struct('p', [1, 2], 'q', [1, 2])), '');
    verifyError(testCase, @() LPVcore.lpvgridfrd(sys, ...
        struct('q', 1)), '');
    lpvsys = LPVcore.lpvgridfrd(sys, struct('p', [-1, 1]));
    % System plots
    bode(lpvsys);
    sigma(lpvsys);
    bodemag(lpvsys);
    close;
    disp(lpvsys);
end

function testInterconnection(testCase)
    % Test interconnection functions
    f = logspace(-2, 3, 100);
    sys(:, :, 2) = frd(rss(10, 1, 1), f);
    sys(:, :, 1) = frd(rss(10, 1, 1), f);
    % Define 2 lpvgridfrd objects with incompatible grid
    s1 = LPVcore.lpvgridfrd(sys, struct('p', [0, 1]));
    s2 = LPVcore.lpvgridfrd(sys, struct('q', [0, 1]));
    % Verify that the interconnection with s1 and s2 always fail (due to
    % incompatible grid)
    verifyError(testCase, @() [s1, s2], '');
    verifyError(testCase, @() [s1; s2], '');
    verifyError(testCase, @() blkdiag(s1, s2), '');
    verifyError(testCase, @() append(s1, s2), '');
    verifyError(testCase, @() lft(s1, s2), '');
    verifyError(testCase, @() feedback(s1, s2), '');
    verifyError(testCase, @() series(s1, s2), '');
    verifyError(testCase, @() parallel(s1, s2), '');

    % Define 2 lpvgridss objects with compatible grid
    s2 = LPVcore.lpvgridfrd(sys, struct('p', [0, 1]));
    % Check that interconnection works same as built-in commands
    funcs = {@horzcat, @vertcat, @blkdiag, @append, @lft, @feedback, @series, @parallel};
    for i=1:numel(funcs)
        func = funcs{i};
        s = func(s1, s2);
        verifyEqual(testCase, s.ModelArray, func(sys, sys));
    end
end

function testConnect(testCase)
    %% Example from GitLab issue #363
    % See https://gitlab.com/tothrola/LPVcore/-/issues/363

    rng(1);
    f = logspace(-2, 3, 100);
    G = frd(rss(2,1,1,3), f);
    grid = struct('p',1:3);
    G.InputName = 'u';
    G.OutputName = 'y';
    
    Gg = LPVcore.lpvgridfrd(G,grid);
    
    Pg = connect(Gg, sumblk('z = y + d'), {'d','u'}, {'z'});
    P = connect(G, sumblk('z = y + d'), {'d','u'}, {'z'});
    
    verifyTrue(testCase, all(hinfnorm(P-Pg.ModelArray) < 1E-10));
    verifyTrue(testCase, LPVcore.doSignalPropertiesMatch(P, Pg.ModelArray))

    %% Test case when first and third argument are lpvgridss
    G2 = G;
    G2.InputName = 'z';
    G2.OutputName = 'o';

    Gg2 = Gg;
    Gg2.InputName = 'z';
    Gg2.OutputName = 'o';

    Pg = connect(Gg, sumblk('z = y + d'), Gg2, {'d','u'}, {'o'});
    P = connect(G, sumblk('z = y + d'), G2, {'d','u'}, {'o'});


    verifyTrue(testCase, all(hinfnorm(P-Pg.ModelArray) < 1E-10));
    verifyTrue(testCase, LPVcore.doSignalPropertiesMatch(P, Pg.ModelArray))
end


==> anc/Code1705/LPVcorev010/test/core/lpvgridssTest.m <==
function tests = lpvgridssTest
%LPVGRIDSSTEST Test behavior of LPVGRIDSS
    tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(~) % Called once before the tests in this file are run
end

%% Test functions
function testCreation(testCase)
    InputName = {'a', 'b'};
    OutputName = {'y1', 'y2', 'y3'};
    nu = numel(InputName);
    ny = numel(OutputName);
    % Each local system can have different number of states
    sys(:, :, 1) = rss(10, ny, nu);
    sys(:, :, 2) = rss(6, ny, nu);
    grid = struct('p', [1, 2]);
    lpvsys = LPVcore.lpvgridss(sys, grid);
    verifyEqual(testCase, lpvsys.Nx, [6, 10]);
    disp(lpvsys);
    % Accessing lpvsys.{A/B/C} returns an error (just as in the LTI case)
    verifyError(testCase, @() lpvsys.A, ...
        'Control:ltiobject:get4')
    verifyError(testCase, @() lpvsys.B, ...
        'Control:ltiobject:get4')
    verifyError(testCase, @() lpvsys.C, ...
        'Control:ltiobject:get4')
    % grid and sys must be compatible
    sys(:, :, 2) = rss(10, ny, nu);
    verifyError(testCase, @() LPVcore.lpvgridss(sys, ...
        struct('p', [1, 2, 3])), '');
    verifyError(testCase, @() LPVcore.lpvgridss(sys, ...
        struct('p', [1, 2], 'q', [1, 2])), '');
    verifyError(testCase, @() LPVcore.lpvgridss(sys, ...
        struct('q', 1)), '');
    lpvsys = LPVcore.lpvgridss(sys, grid);
    % Interpolation method must be supported
    verifyError(testCase, @() lpvinterpss(lpvsys, 'linear'), '');
    % Sample time and IO names matches
    globalsys = lpvinterpss(lpvsys, 'pwlinear');
    verifyEqual(testCase, globalsys.Ts, sys.Ts);
    verifyEqual(testCase, globalsys.InputName, sys.InputName);
    verifyEqual(testCase, globalsys.OutputName, sys.OutputName);
    % System plots
    bode(lpvsys);
    sigma(lpvsys);
    bodemag(lpvsys);
    close;
    disp(lpvsys);
end

function testInterconnection(testCase)
    % Test interconnection functions
    sys(:, :, 2) = rss(10, 1, 1);
    sys(:, :, 1) = rss(10, 1, 1);
    % Define 2 lpvgridss objects with incompatible grid
    s1 = LPVcore.lpvgridss(sys, struct('p', [0, 1]));
    s2 = LPVcore.lpvgridss(sys, struct('q', [0, 1]));
    s3 = sys(:,:,1);
    % Verify that the interconnection with s1 and s2 always fail (due to
    % incompatible grid)
    verifyError(testCase, @() [s1, s2], '');
    verifyError(testCase, @() [s1; s2], '');
    verifyError(testCase, @() blkdiag(s1, s2), '');
    verifyError(testCase, @() append(s1, s2), '');
    verifyError(testCase, @() lft(s1, s2), '');
    verifyError(testCase, @() feedback(s1, s2), '');
    verifyError(testCase, @() series(s1, s2), '');
    verifyError(testCase, @() parallel(s1, s2), '');

    % Define 2 lpvgridss objects with compatible grid
    s2 = LPVcore.lpvgridss(sys, struct('p', [0, 1]));
    % Check that interconnection works same as built-in commands
    funcs = {@horzcat, @vertcat, @blkdiag, @append, @lft, @feedback, @series, @parallel};
    for i=1:numel(funcs)
        func = funcs{i};
        s = func(s1, s2);
        verifyEqual(testCase, s.ModelArray, func(sys, sys));
        s = func(s1, s3);
        verifyEqual(testCase, s.ModelArray, func(s1.ModelArray, s3));
    end
end

function testOperators(testCase)
    % Test operators
    sys(:, :, 2) = rss(10, 1, 1);
    sys(:, :, 1) = rss(10, 1, 1);

    s1 = LPVcore.lpvgridss(sys, struct('p', [0, 1]));
    s2 = LPVcore.lpvgridss(sys, struct('q', [0, 1]));
    s3 = LPVcore.lpvgridss(sys, struct('p', [0, 1]));
    s4 = sys(:,:,1); % lti sys

    % Operators that operate on 2 systems
    funcs = {@plus, @minus, @mtimes};
    for i = 1:numel(funcs)
        func = funcs{i};

        % Verify it fails if grids are not equal
        verifyError(testCase, @() func(s1, s2), '');
        verifyError(testCase, @() func(s2, s1), '');

        % Two lpvgridss
        s = func(s1, s3);
        verifyEqual(testCase, s.ModelArray, func(s1.ModelArray, s3.ModelArray));
        s = func(s3, s1);
        verifyEqual(testCase, s.ModelArray, func(s3.ModelArray, s1.ModelArray));

        % lpvgridss and ss
        s = func(s1, s4);
        verifyEqual(testCase, s.ModelArray, func(s1.ModelArray, s4));
        s = func(s4, s1);
        verifyEqual(testCase, s.ModelArray, func(s4, s1.ModelArray));
    end

    % Operators that operate on 1 system
    funcs = {@uplus, @uminus, @(x)mpower(x,2)};
    for i = 1:numel(funcs)
        func = funcs{i};

        s = func(s1);
        verifyEqual(testCase, s.ModelArray, func(s1.ModelArray));
    end
end

function testInterpolation(testCase)
    % Test whether interpolation is done correctly by comparing with an
    % LPV-SS representation that can be represented exactly as an LPV
    % grid-based SS model.
    rng(1);
    %% Configuration
    nx = 4;
    ny = 1;
    nu = 1;
    
    %% Build LPV-SS model
    p = preal('p', 'ct');
    q = preal('q', 'ct');
    A = -nx * eye(nx) + p * rand(nx) + q * rand(nx);
    B = randn(nx, nu) + p * randn(nx, nu) + q * randn(nx, nu);
    C = randn(ny, nx) + p * randn(ny, nx) + q * randn(ny, nx);
    D = randn(ny, nu) + p * randn(ny, nu) + q * randn(ny, nu);
    lpvsys = LPVcore.lpvss(A, B, C, D, 0);
    
    %% Sample from LPV-SS model
    pGrid = linspace(-1, 0, 3);
    qGrid = linspace(-1, 0, 3);
    sys(:, :, numel(pGrid), numel(qGrid)) = ...
        extractLocal(lpvsys, [pGrid(end), qGrid(end)]);
    for i=1:numel(pGrid)
        for j=1:numel(qGrid)
            sys(:, :, i, j) = extractLocal(lpvsys, [pGrid(i), qGrid(j)]);
        end
    end
    grid = struct('p', pGrid, 'q', qGrid);
    gridsys = LPVcore.lpvgridss(sys, grid);

    lpvgridsys1 = lpvinterpss(gridsys, 'pwlinear');
    lpvgridsys2 = lpvinterpss(gridsys, 'behavioral', ...
        struct('init_sys', lpvsys, ...
        'hinfstructOptions', hinfstructOptions('MaxIter', 100, 'Display', 'off')));
    lpvgridsys3 = lpvinterpss(gridsys, 'poly', ...
        struct('p', 2, 'q', 2));
    lpvgridsys4 = lpvinterpss(gridsys, 'pwpoly', 'spline');
    verifyEqual(testCase, lpvgridsys1.Ts, lpvsys.Ts);
    verifyEqual(testCase, lpvgridsys2.Ts, lpvsys.Ts);
    verifyEqual(testCase, lpvgridsys3.Ts, lpvsys.Ts);
    verifyEqual(testCase, lpvgridsys4.Ts, lpvsys.Ts);
    
    %% Validate results
    pGridVal = linspace(-1, 0, 7);
    qGridVal = linspace(-1, 0, 7);
    for i=1:numel(pGridVal)
        for j=1:numel(qGridVal)
            sysTrue = extractLocal(lpvsys, [pGridVal(i), qGridVal(j)]);
            sys1 = extractLocal(lpvgridsys1, [pGridVal(i), qGridVal(j)]);
            sys2 = extractLocal(lpvgridsys2, [pGridVal(i), qGridVal(j)]);
            sys3 = extractLocal(lpvgridsys3, [pGridVal(i), qGridVal(j)]);
            verifyEqual(testCase, hinfnorm(sysTrue - sys1), 0, ...
                'AbsTol', 1E-10);
            % Tolerance is lower because behavioral approximation takes a
            % long time (so the number of iterations was limited above).
            verifyEqual(testCase, hinfnorm(sysTrue - sys2), 0, ...
                'AbsTol', 0.02);
            verifyEqual(testCase, hinfnorm(sysTrue - sys3), 0, ...
                'AbsTol', 1E-10);
        end
    end
end

function testC2d(testCase)
    rng(1);
    G = rss(2, 1, 1, 3);
    grid = struct('p', 1:3);
    Ts = 1E-3;
    % Verify that creating LPVGRIDSS and then calling C2D is equivalant to
    % calling C2D and then creating LPVGRIDSS
    Glpv_ct = LPVcore.lpvgridss(G, grid);
    Glpv_dt = c2d(Glpv_ct, Ts);
    Glpv_dt_check = LPVcore.lpvgridss(c2d(G, Ts), grid);
    verifyEqual(testCase, Glpv_dt.Ts, Ts);
    verifyEqual(testCase, Glpv_dt, Glpv_dt_check);
end

function testConnect(testCase)
    %% Example from GitLab issue #363
    % See https://gitlab.com/tothrola/LPVcore/-/issues/363

    rng(1);
    G = rss(2,1,1,3);
    grid = struct('p',1:3);
    G.InputName = 'u';
    G.OutputName = 'y';
    
    Gg = LPVcore.lpvgridss(G,grid);
    
    Pg = connect(Gg, sumblk('z = y + d'), {'d','u'}, {'z'});
    P = connect(G, sumblk('z = y + d'), {'d','u'}, {'z'});
    
    verifyTrue(testCase, all(hinfnorm(P-Pg.ModelArray) < 1E-10));
    verifyTrue(testCase, LPVcore.doSignalPropertiesMatch(P, Pg.ModelArray))

    %% Test case when first and third argument are lpvgridss
    G2 = G;
    G2.InputName = 'z';
    G2.OutputName = 'o';

    Gg2 = Gg;
    Gg2.InputName = 'z';
    Gg2.OutputName = 'o';

    Pg = connect(Gg, sumblk('z = y + d'), Gg2, {'d','u'}, {'o'});
    P = connect(G, sumblk('z = y + d'), G2, {'d','u'}, {'o'});


    verifyTrue(testCase, all(hinfnorm(P-Pg.ModelArray) < 1E-10));
    verifyTrue(testCase, LPVcore.doSignalPropertiesMatch(P, Pg.ModelArray))
end

function testSubsref(testCase)
    rng(1);
    G = rss(2,2,2,3);
    grid = struct('p',1:3);
    sys = LPVcore.lpvgridss(G, grid);
    sys.InputName = 'a';
    sys.OutputName = 'b';
    
    syst = sys(1, 1);
    
    verifyTrue(testCase, syst.Nu == 1 && syst.Ny == 1 && ...
        syst.Np == sys.Np && ...
        strcmp(syst.InputName, sys.InputName{1}) && ...
        strcmp(syst.OutputName, sys.OutputName{1}));
    verifyTrue(testCase, ...
        all(norm(G(1,1) - syst.ModelArray, 'inf') <= eps));

    syst = sys(2,:);

    verifyTrue(testCase, syst.Nu == 2 && syst.Ny == 1 && ...
        syst.Np == sys.Np && ...
        all(strcmp(syst.InputName, sys.InputName)) && ...
        strcmp(syst.OutputName, sys.OutputName{2}));
    verifyTrue(testCase, ...
        all(norm(G(2,:) - syst.ModelArray, 'inf') <= eps));

    syst = sys(:,2);

    verifyTrue(testCase, syst.Nu == 1 && syst.Ny == 2 && ...
        syst.Np == sys.Np && ...
        strcmp(syst.InputName, sys.InputName{2}) && ...
        all(strcmp(syst.OutputName, sys.OutputName)));
    verifyTrue(testCase, ...
        all(norm(G(:,2) - syst.ModelArray, 'inf') <= eps));

    % NUMSYS is a hidden function that returns the number of sample points
    verifyEqual(testCase, numsys(sys), 3);
    % An SS object should be returned when indexing a single sample point:
    %   sys(:, :, 1) --> SS object
    for i=1:numsys(sys)
        sys_ = sys(:, :, i);
        verifyTrue(testCase, isa(sys_, 'ss'));
        verifyEqual(testCase, sys_, sys.ModelArray(:, :, i));
    end
    % When indexing multiple sample points, an LPVGRIDSS object should be
    % returned with adjusted SamplingGrid
    %   sys(:, :, 1:2) --> LPVGRIDSS object
    for i=1:numsys(sys) - 1
        sys_ = sys(:, :, i:i+1);
        verifyTrue(testCase, isa(sys_, 'LPVcore.lpvgridss'));
        verifyEqual(testCase, sys_.ModelArray, sys.ModelArray(:, :, i:i+1));
    end

    % Multi-dimensional grid
    nx = 4;
    ny = 2;
    nu = 3;
    n1 = 3;
    n2 = 4;
    n3 = 5;
    G = rss(nx, ny, nu, n1, n2, n3);
    lpvsys = LPVcore.lpvgridss(G, struct('n1', rand(1, n1), ...
        'n2', 1:n2, 'n3', randn(1, n3)));
    verifyEqual(testCase, numsys(lpvsys), n1*n2*n3);
    verifyError(testCase, @() lpvsys(:, :, 1:2), '')
    verifyError(testCase, @() lpvsys(:, :, 1:2, 2:3), '');
    % An SS object should be returned when indexing a single sample point:
    %   sys(:, :, 1) --> SS object
    for i=1:numsys(lpvsys)
        sys_ = lpvsys(:, :, i);
        verifyTrue(testCase, isa(sys_, 'ss'));
        verifyEqual(testCase, sys_, lpvsys.ModelArray(:, :, i));
    end
    % When indexing multiple sample points, an LPVGRIDSS object should be
    % returned with adjusted SamplingGrid
    %   sys(:, :, 1:2) --> LPVGRIDSS object
    sys_ = lpvsys(:, :, 1:2, 2, 3);
    verifyTrue(testCase, isa(sys_, 'LPVcore.lpvgridss'));
    verifyEqual(testCase, sys_.ModelArray, lpvsys.ModelArray(:, :, 1:2, 2, 3));
end


==> anc/Code1705/LPVcorev010/test/core/lpvioTest.m <==
function tests = lpvioTest
%LPVIOTEST Test behavior of LPVIO
    tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(testCase) % Called once before the tests in this file are run
rng(2)
    tm1 = timemap(randi(201, 1, 10) - 101, ...
        'dt', ...
        'Name', {'a', 'b'}, ...
        'Unit', {'-', 'cm'}, ...
        'Range', {[-100, 100], [0, 1]});
    tm2 = timemap(randi(201, 1, 10) - 101, ...
        'dt', ...
        'Name', {'a', 'c'}, ...
        'Unit', {'-', 'm'}, ...
        'Range', {[-100, 100], [-Inf, +Inf]});

    testCase.TestData.P1 = pmatrix(randn(4, 4, 2), ...
        'BasisType', 'affine', ...
        'SchedulingTimeMap', tm1);
    testCase.TestData.P2 = pmatrix(randn(4, 4, 2), ...
        'BasisType', 'affine', ...
        'SchedulingTimeMap', tm2);

    testCase.TestData.sys = LPVcore.lpvio({eye(4), testCase.TestData.P1}, {testCase.TestData.P2}, 0.1);
end

%% Test functions
function testCreation(testCase)
    % Test illegal creation
    A = {1, randn(2)};  % incompatible sizes
    verifyError(testCase, ...
        @() LPVcore.lpvidpoly(A), '');
    % Default sampling time
    A = {1, preal('p', 'dt')};
    sys = LPVcore.lpvio(A, {1});
    verifyEqual(testCase, sys.Ts, -1);
    sys = LPVcore.lpvio({1}, {preal('p', 'ct')});
    verifyEqual(testCase, sys.Ts, 0);
    % No input
    sys = LPVcore.lpvio({eye(2)}, {});
    verifyEqual(testCase, sys.Ny, 2);
    verifyEqual(testCase, sys.Nu, 0);
    verifyEqual(testCase, sys.Np, 0);
end

function testFindStates(testCase)
    % Simple example with 1 state and no scheduling dependence
    A = {1, 1};
    B = 1;
    sys = LPVcore.lpvio(A, B, 1);
    y0 = -2;
    u = [1; 1];
    p = zeros(2, 0);
    y = lsim(sys, p, u, [], 'y0', y0);
    data = lpviddata(y, p, u);
    y0f = findstates(sys, data);
    verifyEqual(testCase, y0f, y0, 'RelTol', 1E-10);
    % 2 states, MIMO and no scheduling dependence
    A = {eye(2), eye(2)};
    B = eye(2);
    sys = LPVcore.lpvio(A, B, 1);
    y0 = [-2, -1];
    u = ones(2, sys.Nu);
    p = zeros(2, 0);
    y = lsim(sys, p, u, [], 'y0', y0);
    data = lpviddata(y, p, u);
    y0f = findstates(sys, data);
    verifyEqual(testCase, y0f, y0, 'RelTol', 1E-10);
end

function testExtractLocal(testCase)
    domains = {'ct', 'dt'};
    ny = 3; nu = 3;
    % Loop over domains
    for i=1:numel(domains)
        domain = domains{i};
        p = preal('p', domain);
        q = preal('q', domain);
        % A and B polynomials
        rng(2);  % guarantees stability
        A = {eye(ny), 0.1 * p * q * rand(ny)};
        B = {(1 + p^2) * randn(ny, nu), (1 + q^2) * randn(ny, nu)};
        % Sampling time
        if strcmp(domain, 'ct')
            Ts = 0;
        else
            Ts = 2;
        end
        sys = LPVcore.lpvio(A, B, Ts);
        % Compare two options of calling extractLocal
        % Single point
        sys1 = extractLocal(sys, [1, 1]);
        sys2 = extractLocal(sys, struct('p', 1, 'q', 1));
        verifyTrue(testCase, LPVcore.doSignalPropertiesMatch(sys1, sys2));
        verifyEqual(testCase, hinfnorm(sys1 - sys2), 0, 'AbsTol', 1E-10);
        % Multiple points
        sys1 = extractLocal(sys, {[0, 0], [1, 0], [0, 1], [1, 1]});
        sys2 = extractLocal(sys, struct('p', [0, 1], 'q', [0, 1]));
        % Loop over grid points
        for j=1:4
            verifyTrue(testCase, ...
                LPVcore.doSignalPropertiesMatch(sys1{j}, sys2(:, :, j)));
            verifyEqual(testCase, hinfnorm(sys1{j} - sys2(:, :, j)), ...
                0, 'AbsTol', 1E-10);
        end
    end
end

function testDisp(testCase)
    disp(testCase.TestData.sys);
end

function testSize(testCase)
    sys = testCase.TestData.sys;
    P1 = testCase.TestData.P1;
    
    verifyEqual(testCase, [size(P1, 1), size(P1, 2)], size(sys));
end

function testLSim(testCase)
    sys = testCase.TestData.sys;
    
    N = 100;
    nu = sys.Nu;
    np = sys.Np;
    ny = sys.Ny;
    
    [y, t] = lsim(sys, randn(N, np), randn(N, nu));
    verifySize(testCase, y, [N, ny]);
    verifySize(testCase, t, [N, 1]);
end

function testInputDelay(testCase)
    % Test setting
    syslpv = LPVcore.lpvio(1, [1, 1]);
    syslpv.InputDelay = 1;
    syslpv.InputDelay = [1, 1];

    % Test simulation
    syslpv = LPVcore.lpvio(1, 1);
    verifyEqual(testCase, syslpv.Np, 0);
    syslti = ss(1);
    
    syslpv.InputDelay = 3;
    syslti.InputDelay = 3;
    
    N = 10;
    u = randn(N, syslpv.Nu);
    p = randn(N, syslpv.Np);
    
    ylpv = lsim(syslpv, p, u);
    ylti = lsim(syslti, u, 0:N-1);
    
    verifyEqual(testCase, ylpv, ylti, 'AbsTol', 1E-4);
end

function testABSet(testCase)
    sys = testCase.TestData.sys;
    A = randn(sys.Ny);
    B = randn(sys.Ny, sys.Nu);
    sys.A = {eye(sys.Ny), A};
    sys.B = B;
    verifyEqual(testCase, sys.Na, 1);
    verifyEqual(testCase, sys.Nb, 0);
    verifyTrue(testCase, sys.A{2} == A);
    verifyTrue(testCase, sys.B{1} == B);
end

function testCtSim(testCase)
    % create model
    p = preal('p', 'ct');
    n = 2;
    sys = LPVcore.lpvio({eye(n), randn(n), 2 * eye(n) + p * zeros(n)}, ...
        {ones(n) + p * ones(n)});
    
    pFrozen = ones(1,sys.Np);
    sysLocal = extractLocal(sys, pFrozen);
    
    nu = sys.Nu;
    N = 10;
    uData = 2 * ones(N, nu);
    pData = ones(N, sys.Np);
    t = linspace(0, .1, N)';
    
    % simulate using lpvio 
    y = lsim(sys, pData,uData, t);
    yLocal = lsim(sysLocal, uData, t, 0, 'foh');
    
    verifyEqual(testCase, y, yLocal, 'AbsTol', 0.01);
    
    %% Trivial system y = u
    sys = LPVcore.lpvio({eye(4)}, {eye(4) * p});
    p = ones(N, sys.Np);
    u = randn(N, sys.Nu);
    t = linspace(0, 1, N).';
    y = lsim(sys, p, u, t);
    verifyEqual(testCase, y, u, 'AbsTol', 1E-10);
end

function testDtSim(testCase)
    %% Trivial system y = u (even without p-matrices it is simulated using LPV-io)
    %simplest trivial (SISO-)system
    p = preal('p', 'dt');    
    N = 10;
    sys = LPVcore.lpvio({eye(1)}, {eye(1)});
    p1 = ones(N, sys.Np);
    u = randn(N, sys.Nu);
    y = lsim(sys, p1, u);
    verifyEqual(testCase, y, u, 'AbsTol', 1E-10);
    %slightly less trivial SISO 
    sys = LPVcore.lpvio({eye(1)}, {eye(1)*2*p});
    p1 = ones(N, sys.Np);
    u = randn(N, sys.Nu);
    y = lsim(sys, p1, u);
    verifyEqual(testCase, y, 2*u, 'AbsTol', 1E-10);
    %larger trivial system
    sys = LPVcore.lpvio({eye(4)}, {eye(4)});
    p2 = ones(N, sys.Np);
    u = randn(N, sys.Nu);
    y = lsim(sys, p2, u);
    verifyEqual(testCase, y, u, 'AbsTol', 1E-10);

    % More Complex 
    shiftAmount = -3; %as long as this is negative use 'p0' in lsym, otherwise use 'pf'
    q = pshift(p,shiftAmount);
    % More complex SISO:
    ny = 1; nu = 1;
    sys = LPVcore.lpvio({eye(ny), randn(ny)}, ...
        {ones(ny,nu) + p * ones(ny,nu), randn(ny,nu)+q*eye(ny,nu), p*randn(ny,nu)});
    pFrozen = ones(1,sys.Np);
    sysLocal = extractLocal(sys, pFrozen);
    nu = sys.Nu;
    uData = 2 * ones(N, nu);
    pData = pFrozen*ones(N, 1);
    y  = lsim(sys, pData ,uData, 'p0', pFrozen*ones(abs(shiftAmount), 1));
    yLocal = lsim(sysLocal, uData);
    verifyEqual(testCase, y, yLocal, 'RelTol', 1E-10);
    
    % More Complex MIMO
    ny = 2; nu = 3;
    sys = LPVcore.lpvio({eye(ny), randn(ny)}, ...
        {ones(ny,nu) + p * ones(ny,nu), randn(ny,nu)+q*eye(ny,nu), p*randn(ny,nu)});
    pFrozen = ones(1,sys.Np);
    sysLocal = extractLocal(sys, pFrozen);
    uData = 2 * ones(N, nu);
    pData = pFrozen*ones(N, 1);
    % simulate using lpvio 
    y  = lsim(sys, pData ,uData, 'p0', pFrozen*ones(abs(shiftAmount), 1));
    yLocal = lsim(sysLocal, uData);
    verifyEqual(testCase, y, yLocal, 'RelTol', 1E-10);
    
    % Trivial initial conditions MIMO
    sys = LPVcore.lpvio({eye(ny), -0.5*eye(ny)}, {ones(ny,nu)});
    p1 = ones(N, sys.Np);
    u = zeros(N, sys.Nu);
    y0 = ones(1, ny)*2^N;
    y = lsim(sys, p1, u, 'y0', y0);
    yGT = ones(1, ny).*2.^(N-1:-1:0)' ;
    verifyEqual(testCase, y, yGT, 'AbsTol', 1E-10);
    
    sys = LPVcore.lpvio({eye(ny)}, {ones(ny,nu), zeros(ny,nu) , 0.5*ones(ny,nu)});
    p1 = ones(N, sys.Np);
    u = ones(N, sys.Nu);
    u0 = [10 8]'.*ones(1,sys.Nu);
    y = lsim(sys, p1, u, 'u0', u0);
    yGT = (u(:,1) + [5 4 0.5 0.5 0.5 0.5 0.5 0.5 0.5 0.5]').*ones(1, ny)*nu;
    verifyEqual(testCase, y, yGT, 'RelTol', 1E-10);
    
   % Trivial InputDelay MIMO
    sys = LPVcore.lpvio({eye(ny)}, {ones(ny,nu), zeros(ny,nu) , ones(ny,nu)*0.5});
    delay = 3;
    sys.InputDelay = delay;
    p1 = ones(N, sys.Np);
    u = ones(N, sys.Nu);
    u0 = [10 8]'*ones(1,nu);
    y = lsim(sys, p1, u, 'u0', u0);
    % next 3lines are [u0', u'] with 'delay'-size(u0,2) leading 0 
    %  u =   0 10  8  1  1  1   1   1   1   1  
    %0 u-1 = 0 0   0  0  0  0   0   0   0   0 
    %.5 u-2= 0 0   0  5  4 .5  .5  .5  .5  .5 
    yGT = [  0 10  8  6  5 1.5 1.5 1.5 1.5 1.5]'*nu*ones(1,ny);
    verifyEqual(testCase, y, yGT, 'RelTol', 1E-10);
    
    % More Complex MIMO
    ny = 2; nu = 3;
    sys = LPVcore.lpvio({eye(ny), randn(ny)}, ...
        {ones(ny,nu) + p * ones(ny,nu), randn(ny,nu)+q*eye(ny,nu), p*randn(ny,nu)});
    sys.InputDelay = 3;
    pFrozen = ones(1,sys.Np);
    sysLocal = extractLocal(sys, pFrozen);
    uData = 2 * ones(N, nu);
    pData = pFrozen*ones(N, 1);
    % simulate using lpvio 
    y  = lsim(sys, pData ,uData, 'p0', pFrozen*ones(abs(shiftAmount), 1));
    yLocal = lsim(sysLocal, uData);
    verifyEqual(testCase, y, yLocal, 'RelTol', 1E-10);
end

function testProperties(testCase)
    inputDelay = [1; 1];
    inputName = {'u1', 'u2'};
    outputName = {'y1', 'y2'};
    inputUnit = {'cm', 'm'};
    outputUnit = {'m/s', 'J'};
    nu = numel(inputName);
    ny = numel(outputName);
    p = preal('p', 'ct');
    Ts = 0;
    A = {eye(ny), p * eye(ny)};
    B = {randn(ny, nu)};
    sys = LPVcore.lpvio(A, B, Ts, ...
        'InputDelay', inputDelay, ...
        'InputName', inputName, ...
        'OutputName', outputName, ...
        'InputUnit', inputUnit, ...
        'OutputUnit', outputUnit);
    syslti = ss(1, ones(1, nu), ...
        ones(ny, 1), ones(ny, nu), Ts, ...
        'InputDelay', inputDelay, ...
        'InputName', inputName, ...
        'OutputName', outputName, ...
        'InputUnit', inputUnit, ...
        'OutputUnit', outputUnit);
    
    verifyTrue(testCase, areSharedPropsEqual(sys, syslti))
end

function testTimemap(testCase)
    rng(1);
    P = testCase.TestData.sys;
    
    % Test setting properties
    propNames = {'Range','RateBound','Name','Unit','Map'};
    propValues = {{[-5, 5]; [2, 3]; [-9, 9]}, {[-10, 10]; [5, 9]; [-2 3]}, ...
        {'p'; 'q'; 'r'}, {'m'; 'km'; 'mm'}, randi([-10 0],size(P.SchedulingTimeMap.Map))};

    for i = 1:numel(propNames)
        P.SchedulingTimeMap.(propNames{i}) = propValues{i};
    end

    for i = 1:numel(propNames)
        verifyEqual(testCase, P.SchedulingTimeMap.(propNames{i}), propValues{i});
    end

    % Verify the system matrices have the same timemap
    for i = 1:P.Na
        verifyEqual(testCase, P.SchedulingTimeMap, P.A{i}.timemap);
    end
    for i = 1:P.Nb
        verifyEqual(testCase, P.SchedulingTimeMap, P.B{i}.timemap);
    end

    check = @() timeMapPropSet(P, 'Range', {[-5, 5]; [2, 3]});

    % Check for error if different dimension scheduling is given
    verifyError(testCase, check, 'MATLAB:InputParser:ArgumentFailedValidation')
end

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Local functions
function timeMapPropSet(P, prop, val)
    P.SchedulingTimeMap.(prop) = val;
end

==> anc/Code1705/LPVcorev010/test/core/lpvlfrTest.m <==
function tests = lpvlfrTest
%LPVSSTEST Test behavior of LPVLFR
    tests = functiontests(localfunctions);
end

function setupOnce(testCase)
    rng(42); % make results reproducible
    
    G1 = drss(4, 4, 4);
    G1 = G1 / hinfnorm(G1) / 2;
    G2 = drss(4, 4, 4);
    G2 = G2 / hinfnorm(G2) / 2;

    p = preal('p', 'dt');
    q = preal('q', 'dt');
    D1 = p * eye(2);
    D2 = q * (rand(2) - 0.5);

    sys1 = LPVcore.lpvlfr(D1, G1);
    sys1.InputName = {'u11', 'u12'};
    sys1.OutputName = {'y11', 'y12'};
    sys2 = LPVcore.lpvlfr(D2, G2);
    sys2.InputName = {'u21', 'u22'};
    sys2.OutputName = {'y21', 'y22'};
    
    testCase.TestData.sys1 = sys1;
    testCase.TestData.sys2 = sys2;
    
    % Data for simulation
    N = 10;
    testCase.TestData.u1 = randn(N, sys1.Nu);
    testCase.TestData.u2 = randn(N, sys2.Nu);
    testCase.TestData.p1 = randn(N, sys1.Np);
    testCase.TestData.p2 = randn(N, sys2.Np);
end

%% Test functions
function testCreation(testCase)
    % Test creation using mixture of static, continuous time and discrete time
    % components.
    s = 1;
    c = preal('c', 'ct');
    d = preal('d', 'dt');
    
    verifyTrue(testCase, LPVcore.lpvlfr(c, s).Ts == 0);
    verifyTrue(testCase, LPVcore.lpvlfr(d, s).Ts == -1);
    verifyTrue(testCase, LPVcore.lpvlfr([], 1).Ts == 0);
    
    % Can convert from zpk and tf models
    sys = drss(3, 2, 2);
    sys_tf = LPVcore.lpvlfr(tf(sys));
    sys_zpk = LPVcore.lpvlfr(zpk(sys));
    
    verifyTrue(testCase, sys_tf.Ts == -1 && sys_zpk.Ts == -1);
end

function testFindStates(testCase)
    % Simple example with 1 state and no scheduling dependence
    G = ss(-1, 1, 1, 1, 1);
    sys = LPVcore.lpvlfr([], G);
    x0 = -2;
    u = [1; 1];
    p = zeros(2, 0);
    y = lsim(G, u, [], x0);
    data = lpviddata(y, p, u);
    x0f = findstates(sys, data);
    verifyEqual(testCase, x0f, x0, 'RelTol', 1E-10);
    % 2 decoupled states, MIMO and no scheduling dependence
    G = ss(-eye(2), eye(2), eye(2), zeros(2), 1);
    sys = LPVcore.lpvlfr([], G);
    x0 = [-2; -1];
    u = [1, 1; 1, 1];
    p = zeros(size(u, 1), 0);
    y = lsim(G, u, [], x0);
    data = lpviddata(y, p, u);
    x0f = findstates(sys, data);
    verifyEqual(testCase, x0f, x0, 'RelTol', 1E-10);
    % Coupled states, MIMO and scheduling dependence
    nx = 3; ny = 3; nu = 2;
    G = drss(nx, ny, nu);
    p = preal('p', 'dt');
    sys = LPVcore.lpvlfr(p, G);
    x0 = randn(sys.Nx, 1);
    N = 100;
    u = randn(N, sys.Nu);
    p = zeros(N, sys.Np);
    y = lsim(sys, p, u, [], x0);
    data = lpviddata(y, p, u);
    x0f = findstates(sys, data);
    verifyEqual(testCase, x0f, x0, 'RelTol', 1E-10);
end

function testExtractLocal(testCase)
    domains = {'ct', 'dt'};
    nx = 10; ny = 3; nu = 3;
    % Loop over domains
    for i=1:numel(domains)
        domain = domains{i};
        % Delta
        p = preal('p', domain);
        q = preal('q', domain);
        Delta = blkdiag(p, q);
        % G (divide by constant lowers Hinf norm and improves stability)
        % Guarantee stability
        if isMATLABReleaseOlderThan('R2023a')
            rng(2);
        else
            rng(5);
        end
        if strcmp(domain, 'ct')
            G = rss(nx, ny, nu) / 10;
        else
            G = drss(nx, ny, nu) / 10;
        end
        sys = LPVcore.lpvlfr(Delta, G);
        % Compare two options of calling extractLocal
        % Single point
        sys1 = extractLocal(sys, [1, 1]);
        sys2 = extractLocal(sys, struct('p', 1, 'q', 1));
        verifyTrue(testCase, LPVcore.doSignalPropertiesMatch(sys1, sys2));
        verifyEqual(testCase, hinfnorm(sys1 - sys2), 0, 'AbsTol', 1E-10);
        % Multiple points
        sys1 = extractLocal(sys, {[0, 0], [1, 0], [0, 1], [1, 1]});
        sys2 = extractLocal(sys, struct('p', [0, 1], 'q', [0, 1]));
        % Loop over grid points
        for j=1:4
            verifyTrue(testCase, ...
                LPVcore.doSignalPropertiesMatch(sys1{j}, sys2(:, :, j)));
            verifyEqual(testCase, hinfnorm(sys1{j} - sys2(:, :, j)), ...
                0, 'AbsTol', 1E-10);
        end
    end
end

function testC2d(testCase)
    % Non-scheduling dependent model
    G = ss(-1, 1, 1, 1, 0);
    Ts = 0.01;
    sys = LPVcore.lpvlfr([], G, 'InputName', {'a'}, 'OutputName', {'b'});
    % Compare c2d of lpvlfr with c2d of LTI
    % The two discretized models will not be identical since
    % 'exact-zoh-euler' is an approximative ZOH method.
    sysdlpv = extractLocal(c2d(sys, Ts, 'exact-zoh-euler'), []);
    sysdlti = c2d(extractLocal(sys, []), Ts);
    verifyEqual(testCase, norm(sysdlpv - sysdlti), 0, 'AbsTol', 1E-3);
    % Check signal properties of discretized model
    verifyEqual(testCase, sysdlpv.InputName, {'a'});
    verifyEqual(testCase, sysdlpv.OutputName, {'b'});
    verifyTrue(testCase, LPVcore.doSignalPropertiesMatch(sysdlpv, sysdlti));

    % Scheduling-dependent model
    A = -1;     B = [0.1, 1];
    C = [1; 1]; D = [1, 1; 1, 1];
    G = ss(A, B, C, D, 0);
    Delta = preal('p', 'ct');
    Ts = 0.01;  % seconds
    % Construct CT and DT models
    sysc = LPVcore.lpvlfr(Delta, G);
    sysd = c2d(sysc, Ts, 'exact-zoh-euler');
    % Compare time-domain simulations
    N = 100;
    u = randn(N, sysc.Nu);
    % Note: too large "p" destabilizes model
    p = 0.1 * randn(N, sysc.Np);
    t = Ts * linspace(0, N-1, N).';
    yc = lsim(sysc, p, u, t);
    yd = lsim(sysd, p, u, t);
    fit = bfr(yc, yd);
    verifyGreaterThanOrEqual(testCase, fit, 99);

    % Example 1 from [1] in C2D
    p = preal('p');
    G = ss(0, [-1, 1], [1; 1], zeros(2));
    Delta = p;
    sysc = LPVcore.lpvlfr(Delta, G);
    
    Td_vec = [0.1, 1, 10];
    
    for i=1:numel(Td_vec)
        Td = Td_vec(i);
        % Tustin
        sysd = c2d(sysc, Td, 'exact-zoh-tustin');
        verifyEqual(testCase, sysd.G.A, 1);
        verifyEqual(testCase, sysd.G.B, [-sqrt(Td), sqrt(Td)]);
        verifyEqual(testCase, sysd.G.C, [sqrt(Td); sqrt(Td)]);
        verifyEqual(testCase, sysd.G.D, [-Td, Td; -Td, Td] / 2);
        % Euler
        sysd = c2d(sysc, Td, 'exact-zoh-euler');
        verifyEqual(testCase, sysd.G.A, 1);
        verifyEqual(testCase, sysd.G.B, [-Td, Td]);
        verifyEqual(testCase, sysd.G.C, [1; 1]);
        verifyEqual(testCase, sysd.G.D, zeros(2));
    end

    % Check if LPVcore.lpvss is returned
    p = preal('p');
    G = ss(0, [-1, 1], [1; 1], zeros(2));
    Delta = p;
    sysc = LPVcore.lpvss(LPVcore.lpvlfr(Delta, G));
    sysd = c2d(sysc, Td, 'exact-zoh-euler');
    verifyClass(testCase, sysd, 'LPVcore.lpvss');

    % Check if zoh-poly
    A = -1;     B = [0.1, 1];
    C = [1; 1]; D = [1, 1; 1, 1];
    G = ss(A, B, C, D, 0);
    Delta = preal('p', 'ct');
    Ts = 0.01;  % seconds
    % Construct CT and DT models
    sysc = LPVcore.lpvlfr(Delta, G);
    sysd = c2d(sysc, Ts, 'exact-zoh-poly', 3);
    % Manual
    Ad = 1 + Ts * A + Ts^2/2 * A^2 + Ts^3/6 * A^3;
    Bd = [Ts * B(1) + Ts^2/2 * A * B(1) + Ts^3/6 * A^2 * B(1), ...
          Ts^2/2 * B(1) + Ts^3/6 * A * B(1),...
          Ts^3/6 * B(1), ...
          Ts * B(2) + Ts^2/2 * A * B(2) + Ts^3/6 * A^2 * B(2)];
    Cd = [C(1); C(1) * A; C(1) * A^2; C(2)];
    Dd = [D(1,1),          0,           0,      D(1,2);
          C(1) * B(1),     D(1,1),      0,      C(1) * B(2);
          C(1) * A * B(1), C(1) * B(1), D(1,1), C(1) * A * B(2);
          D(2,1),          0,           0,      D(2,2)];

    Gd = ss(Ad, Bd, Cd, Dd, Ts);
    Deltad = kron(eye(3), c2d(Delta));
    
    verifyEqual(testCase, Gd, sysd.G)
    verifyEqual(testCase, Deltad, sysd.Delta)
end

function testDisp(testCase)
    disp(testCase.TestData.sys1);
    disp(testCase.TestData.sys2);
end

function testPlus(testCase)
    sys1 = testCase.TestData.sys1;
    sys2 = testCase.TestData.sys2;
    
    np = sys1.Np;
    nq = sys2.Np;
    nu = sys1.Nu;
    N = 100;

    %% Evaluate PLUS
    sys = sys1 + sys2;
    
    % IO size doesn't change
    verifyTrue(testCase, sys.Nu == sys1.Nu && sys1.Nu == sys2.Nu && ...
        sys.Ny == sys1.Ny && sys1.Ny == sys2.Ny);
    
    pData = rand(N, np) - 0.5;
    qData = rand(N, nq) - 0.5;
    uData = randn(N, nu);
    
    y1 = lsim(sys1, pData, uData);
    y2 = lsim(sys2, qData, uData);
    y = lsim(sys, [pData, qData], uData);
    
    verifyTrue(testCase, sys.SchedulingTimeMap.Name{2} == 'q');
    verifyTrue(testCase, max(max(abs(y - (y1 + y2)))) < 1E-10);
end

function testLSim(testCase)
    G = drss(3, 3, 4);
    p = preal('p', 'dt');
    Delta = p * randn(2);
    sys = LPVcore.lpvlfr(Delta, G);
    
    pFrozen = 0.2;
    sysLocal = extractLocal(sys, pFrozen);
    
    nu = sys.Nu;
    N = 10;
    uData = randn(N, nu);
    t = linspace(0, N-1, N)';
    y = lsim(lft(freeze(Delta, pFrozen), G), uData, t);
    yLocal = lsim(sysLocal, uData);
    
    verifyTrue(testCase, max(max(abs(y - yLocal))) < 1E-10);
    
    % CT simulation
    rng(3);
    G = rss(2, 2, 2);
    Delta = preal('p', 'ct');
    Q = LPVcore.lpvlfr(Delta, G);
    QLocal = extractLocal(Q, 0);
    assert(isstable(QLocal));
    u = randn(N, Q.Nu);
    y = lsim(Q, zeros(N, 1), u, t, 'SolverInterpolationMode', 'fast');
    yLocal = lsim(QLocal, u, t);
    verifyEqual(testCase, y, yLocal, 'RelTol', 1e-2);
    y2 = lsim(Q, zeros(N, 1), u, t, 'SolverInterpolationMode', 'accurate');    
    verifyEqual(testCase, y, y2);
end

function testLft(testCase)
    p = preal('p', 'dt');
    q = preal('q', 'dt');
    nx = 4;
    nu = 4;
    ny = 4;
    G1 = ss(randn(nx), randn(nx, nu), randn(ny, nx), randn(ny, nu), -1);
    G2 = ss(randn(nx), randn(nx, nu), randn(ny, nx), randn(ny, nu), -1);
    sys1 = LPVcore.lpvlfr(p, G1);
    sys2 = LPVcore.lpvlfr(q, G2);
    sys3 = drss(2, 3, 3);
    sys3 = LPVcore.lpvss(sys3.A+p,sys3.B,sys3.C,sys3.D, -1);
    
    % LFT of LPVLFR with LPVLFR
    sys = lft(sys1, sys2, 1, 1);
    pFrozen = 0.8;
    sysLocal = extractLocal(sys, pFrozen * ones(1, sys.Np));
    sysLocal1 = extractLocal(sys1, pFrozen * ones(1, sys1.Np));
    sysLocal2 = extractLocal(sys2, pFrozen * ones(1, sys2.Np));
    sysLocalTilde = lft(sysLocal1, sysLocal2, 1, 1);
    
    verifyTrue(testCase, sscompare(sysLocal, sysLocalTilde));
    
    % LFT of LPVSS with LPVLFR and reverse yields LPVLFR
    verifyTrue(testCase, ...
        isa(lft(sys2, sys3, 1, 1), 'LPVcore.lpvlfr'));
    verifyTrue(testCase, ...
        isa(lft(sys3, sys2, 1, 1), 'LPVcore.lpvlfr'));
    
    % LFT of LPVLFR with constant
    C = randn(2, 2);
    sys = lft(sys1, C, 1, 1);
    sysLocal = extractLocal(sys, pFrozen * ones(1, sys.Np));
    sysLocalTilde = lft(sysLocal1, C, 1, 1);
    
    verifyTrue(testCase, sscompare(sysLocal, sysLocalTilde));
    
    % LFT of constant with LPVLFR
    sys = lft(C, sys1, 1, 1);
    sysLocal = extractLocal(sys, pFrozen * ones(1, sys.Np));
    sysLocalTilde = lft(C, sysLocal1, 1, 1);
    
    verifyTrue(testCase, sscompare(sysLocal, sysLocalTilde));

    % Examples from issue 347, see:
    % https://gitlab.com/tothrola/LPVcore/-/issues/347
    rng(1);
    P = LPVcore.lpvss(rss(2,2,2));
    K = LPVcore.lpvss(0,0,0,1);

    clLTI = lft(P.G,K.G);
    cl = lft(P,K);
    verifyEqual(testCase, cl.G, clLTI);

    rng(1);
    P = LPVcore.lpvss(rss(2,2,2));
    K = LPVcore.lpvss(1,1,1,1);
    
    clLTI = lft(P.G,K.G);
    cl = lft(P,K); 
    verifyEqual(testCase, cl.G, clLTI);
end

function testLpvss2lfr(testCase)
    % Test conversion from LPVcore.lpvss to lpvlfr (and back)
    p = preal('p', 'dt');
    q = preal('q', 'dt');
    A = 0.01 * (randn(4) + randn(4) * p) * (randn(4) + randn(4) * q);
    B = randn(4, 1) * p + randn(4, 1) * q + randn(4, 1);
    C = B';
    D = zeros(size(C, 1), size(B, 2));
    sysss = LPVcore.lpvss(A, B, C, D);
    syslfr = LPVcore.lpvlfr(sysss);

    % IO response is identical
    N = 5;
    uData = randn(N, sysss.Nu);
    pData = randn(N, sysss.Np);
    
    y = lsim(sysss, pData, uData);
    ytilde = lsim(syslfr, pData, uData);
    
    verifyTrue(testCase, max(max(abs(y - ytilde))) < 1E-10);
    
    % Converting back to lpvss gives the same system
    syssstilde = LPVcore.lpvss(syslfr);
    
    verifyTrue(testCase, sysss.A == syssstilde.A && sysss.B == syssstilde.B && ...
        sysss.C == syssstilde.C && sysss.D == syssstilde.D);
end

function testCat(testCase)
    % TESTCAT
    %
    %   Test concatenation of LPV-LFR systems by doing an LSIM on [sys1,
    %   sys2] and [sys1; sys2] with random data and ensuring the reponses
    %   are concatenated as well. 
    %    
    %   Note: LSIM should be short, as sys1, sys2 can be unstable! 5
    %   samples or so are enough.
    %
    sys = testCase.TestData.sys1;
    
    sysv = [sys; sys];
    sysh = [sys, sys, sys];
    
    N = 5;
    nu = sys.Nu;
    np = sys.Np;
    ny = sys.Ny;
    
    u = randn(N, nu);
    p = randn(N, np);
    
    y = lsim(sys, p, u);
    yv = lsim(sysv, p, u);
    yh = lsim(sysh, p, [u, u, u]);
  
    verifyTrue(testCase, all(abs(y - yv(:, 1:ny)) < 1E-10, 'all'));
    verifyTrue(testCase, all(abs(y - yv(:, ny+1:end)) < 1E-10, 'all'));
    verifyTrue(testCase, all(abs(3 * y - yh) < 1E-10, 'all'));
end

function testBlkdiag(testCase)
    sys1 = testCase.TestData.sys1;
    sys2 = testCase.TestData.sys2;
    
    sys = blkdiag(sys1, sys2, sys1, sys2);
    
    y1 = lsim(sys1, testCase.TestData.p1, testCase.TestData.u1);
    y2 = lsim(sys2, testCase.TestData.p2, testCase.TestData.u2);
    y = lsim(sys, [testCase.TestData.p1, testCase.TestData.p2], ...
        [testCase.TestData.u1, testCase.TestData.u2, ...
        testCase.TestData.u1, testCase.TestData.u2]);
    
    verifyTrue(testCase, sys.Nu == 2 * (sys1.Nu + sys2.Nu) && ...
        sys.Ny == 2 * (sys1.Ny + sys2.Ny));
    verifyTrue(testCase, max(max(abs(y - [y1, y2, y1, y2]))) < 1E-10);
    
    %% Test blkdiag for LPV-LFR objects with empty Delta block
    Delta = [];
    G = drss(2, 2, 2);
    sys = LPVcore.lpvlfr(Delta, G);
    sysc = blkdiag(sys, sys);
    
    verifyTrue(testCase, sysc.Ny == 2 * sys.Ny && sysc.Nu == 2 * sys.Nu && ...
        sysc.Np == 0);
    
    sysc = blkdiag(sys, sys1);
    
    verifyTrue(testCase, sysc.Ny == sys.Ny + sys1.Ny && ...
        sysc.Np == sys1.Np);
end

function testSubsref(testCase)
    sys1 = testCase.TestData.sys1;
    
    syst = sys1(1, 1);
    
    verifyTrue(testCase, syst.Nu == 1 && syst.Ny == 1 && ...
        syst.Np == sys1.Np && ...
        strcmp(syst.InputName{1}, sys1.InputName{1}) && ...
        strcmp(syst.OutputName{1}, sys1.OutputName{1}));
    verifyTrue(testCase, sys1.Delta == syst.Delta && ...
        all(abs(syst.Bu - sys1.Bu(:, 1)) < eps) && ...
        all(abs(syst.Cy - sys1.Cy(1, :)) < eps));

    syst = sys1(2,:);

    verifyTrue(testCase, syst.Nu == 2 && syst.Ny == 1 && ...
        syst.Np == sys1.Np && ...
        all(strcmp(syst.InputName, sys1.InputName)) && ...
        strcmp(syst.OutputName{1}, sys1.OutputName{2}));
    verifyTrue(testCase, sys1.Delta == syst.Delta && ...
        all(abs(syst.Bu - sys1.Bu) < eps, 'all') && ...
        all(abs(syst.Cy - sys1.Cy(2, :)) < eps));

    syst = sys1(:,2);

    verifyTrue(testCase, syst.Nu == 1 && syst.Ny == 2 && ...
        syst.Np == sys1.Np && ...
        strcmp(syst.InputName{1}, sys1.InputName{2}) && ...
        all(strcmp(syst.OutputName, sys1.OutputName)));
    verifyTrue(testCase, sys1.Delta == syst.Delta && ...
        all(abs(syst.Bu - sys1.Bu(:, 2)) < eps) && ...
        all(abs(syst.Cy - sys1.Cy) < eps, 'all'));
end

function testFeedback(testCase)
    C = pid(2,1); 
    C.InputName = {'B'};
    C.OutputName = {'A'};
    G = tf(1, [1 2 1]);     
    sys = LPVcore.lpvlfr([],G);
    sys.InputName = {'A'};
    sys.OutputName = {'B'};
    % 1. feedback(sys1,sys2)
    % use lfrfeedback and connect
    sysFeedback1 = extractLocal(feedback(sys,ss(C)),[]);
    % use standard feedback
    sysCheck1 = feedback(extractLocal(sys,[]),C);   
    
    % 2. feedback(sys1,sys2,sign)
    % use lfrfeedback and connect
    sysFeedback2 = extractLocal(feedback(sys,ss(C),1),[]);
    % use standard feedback
    sysCheck2 = feedback(extractLocal(sys,[]),C,1);
    
     % 2. feedback(sys1,sys2,'name')
    % use lfrfeedback and connect
    sysFeedback3 = extractLocal(feedback(sys,ss(C),'name'),[]);
    % use standard feedback
    sysCheck3 = feedback(extractLocal(sys,[]),C,'name');
    
    
    % 4. feedback(sys1,sys2,feedin,feedout, sign) MIMO    
    sysFeedback4 = extractLocal(feedback(sys,ss(C), 1, 1),[]);
    % use standard feedback
    sysCheck4 = feedback(extractLocal(sys,[]),C, 1, 1);
    
    % verify results
    verifyTrue(testCase,sscompare(sysFeedback1,sysCheck1) == 1);
    verifyTrue(testCase,sscompare(sysFeedback2,sysCheck2) == 1);
    verifyTrue(testCase,sscompare(sysFeedback3,sysCheck3) == 1);
    verifyTrue(testCase,sscompare(sysFeedback4,sysCheck4) == 1);
end
    
function testConnect(testCase)
    %% With empty Delta block
    if isMATLABReleaseOlderThan('R2023a')
        rng(3);  % ensure stable connection
    else
        rng(4);
    end
    G = drss(2, 2, 2);
    G.D = randn(size(G.D));
    G = G / hinfnorm(G) / 2;
    % I - D should be non-singular, where D is the direct feedthrough from
    % u --> y
    assert(1 - G.D(1, 1) ~= 0)
    G.InputName = {'u', 'c'};
    G.OutputName = {'y', 'c'};
    
    sys = LPVcore.lpvlfr([], G, 'InputName', {'u', 'c'}, 'OutputName', {'y', 'c'});
    sysc = connect(sys, 'u', 'y');
    syscLocal = connect(G, 'u', 'y');
    
    % Compare
    verifyTrue(testCase, LPVcore.doSignalPropertiesMatch(sysc, syscLocal));
    verifyTrue(testCase, abs(norm(extractLocal(sysc, [])) - norm(syscLocal)) < 1E-10);
    
    % Support for repeated outputs
    verifyTrue(testCase, LPVcore.doSignalPropertiesMatch(...
        connect(sys, 'u', {'y', 'y'}), connect(G, 'u', {'y', 'y'})));

    % Support for outputs that need feed-through from input
    sysc = connect(sys, 'u', {'y', 'u'});
    syscLocal = connect(G, 'u', {'y', 'u'});
    verifyTrue(testCase, LPVcore.doSignalPropertiesMatch(sysc, syscLocal));
    
    %% With non-empty Delta block
    sys = testCase.TestData.sys1;
    sys.InputName = {'u', 'c'};
    sys.OutputName = {'y', 'c'};
    p = 0.1 * ones(1, sys.Np);
    
    % Connect then freeze
    sysc = connect(sys, 'u', 'y');
    syscLocal = extractLocal(sysc, p);
    % Freeze then connect
    syscLocalTilde = connect(extractLocal(sys, p), 'u', 'y');
    verifyTrue(testCase, abs(norm(syscLocal) - norm(syscLocalTilde)) < 1E-10);

    %% More complicated examples from GitLab issue #316
    % See https://gitlab.com/tothrola/LPVcore/-/issues/316
    clearvars -except testCase;

    G = ss([0 1;-2 -3],[0;1],[1 0],0);
    G.OutputName = 'y_g';
    G.InputName = 'u_g';
    
    Gp = LPVcore.lpvss(G);
    
    P = connect(G,sumblk('y = r - y_g'),sumblk('u_g = d + u'),{'r','d','u'},{'y','u','y'});
    Pp = connect(Gp,sumblk('y = r - y_g'),sumblk('u_g = d + u'),{'r','d','u'},{'y','u','y'});

    verifyEqual(testCase, hinfnorm(P - extractLocal(Pp, [])), 0, 'AbsTol', 1E-10);
    verifyTrue(testCase, LPVcore.doSignalPropertiesMatch(P, Pp));

    % Another example from the comments
    % See also https://gitlab.com/tothrola/LPVcore/-/issues/316#note_835312949
    clearvars -except testCase;

    p = preal('p');
    
    Ag = randn(2)*p; Bg = randn(2,1)*p;
    Cg = randn(2)*p; Dg = randn(2,1)*p;
    G = LPVcore.lpvss(Ag,Bg,Cg,Dg);
    G.OutputName = 'y_g';
    G.InputName = 'u_g';
    
    Glti = extractLocal(G,1);

    P = connect(Glti,...
                   sumblk('e = r - y_g',2), ...
                   sumblk('u_g = u(1) + u(2)'),...
                   {'r','u'},...
                   {'u_g','y_g','e','r','e'});
    
    Pp = connect(G,...
                sumblk('e = r - y_g',2), ...
                sumblk('u_g = u(1) + u(2)'),...
                {'r','u'},...
                {'u_g','y_g','e','r','e'});
    
    verifyEqual(testCase, hinfnorm(P - extractLocal(Pp, 1)), 0, 'AbsTol', 1E-10);
    verifyTrue(testCase, LPVcore.doSignalPropertiesMatch(P, Pp));

    %% (Adapted) example from Gitlab issue #390
    % See https://gitlab.com/tothrola/LPVcore/-/issues/390
    Glti = ss(-1,1,1,1);
    Glti.InputName = 'ug';
    Glti.OutputName = 'yg';
    
    W = tf(1);
    W.InputName = 'u';
    W.OutputName = 'z';

    P = connect(Glti, ...
               W, ...
               sumblk('ug = d + u'), ...
               {'d','u'}, {'z','yg'});

    G = LPVcore.lpvss(-1,1,1,1);
    G.InputName = 'ug';
    G.OutputName = 'yg';
    
    Pp = connect(G, ...
                 W, ...
                 sumblk('ug = d + u'), ...
                 {'d','u'}, {'z','yg'});

    verifyEqual(testCase, hinfnorm(P - Pp.G), 0, 'AbsTol', 1E-10);
    verifyTrue(testCase, LPVcore.doSignalPropertiesMatch(P, Pp));
end

function testTs(testCase)
    TsVec = [-1, 0, 1];
    for i=1:numel(TsVec)
        Ts = TsVec(i);
        % Test concatenation of LPV-SS
        P = LPVcore.lpvss(1, 1, 1, 1, Ts);
        verifyTrue(testCase, blkdiag(1, P).Ts == Ts);
        verifyTrue(testCase, blkdiag(P, 1).Ts == Ts);
        verifyTrue(testCase, blkdiag(1, P, 1).Ts == Ts);
        
        % Test concatenation of LPV-LFR
        G = drss(2, 1, 1);
        G.Ts = Ts;
        Q = LPVcore.lpvlfr([], G);
        verifyTrue(testCase, Q.Ts == Ts);
        verifyTrue(testCase, blkdiag(P, Q).Ts == Ts);
        verifyTrue(testCase, blkdiag(1, P, 1, Q).Ts == Ts);
        verifyTrue(testCase, blkdiag(Q, 1, P).Ts == Ts);
    end
end

function testProperties(testCase)
    inputDelay = [1; 1];
    inputName = {'u1', 'u2'};
    outputName = {'y1', 'y2'};
    inputUnit = {'cm', 'm'};
    outputUnit = {'m/s', 'J'};
    stateName = {'power', 'viscosity'};
    stateUnit = {'W', 'Pa s'};
    nu = numel(inputName);
    ny = numel(outputName);
    nx = numel(stateName);
    p = preal('p', 'ct');
    Delta = p;
    G = rss(nx, ny + size(Delta, 1), nu + size(Delta, 2));
    sys = LPVcore.lpvlfr(Delta, G, ...
        'InputDelay', inputDelay, ...
        'InputName', inputName, ...
        'OutputName', outputName, ...
        'InputUnit', inputUnit, ...
        'OutputUnit', outputUnit, ...
        'StateName', stateName, ...
        'StateUnit', stateUnit);
    syslti = ss(eye(nx), ones(nx, nu), ...
        ones(ny, nx), ones(ny, nu), sys.Ts, ...
        'InputDelay', inputDelay, ...
        'InputName', inputName, ...
        'OutputName', outputName, ...
        'InputUnit', inputUnit, ...
        'OutputUnit', outputUnit, ...
        'StateName', stateName, ...
        'StateUnit', stateUnit);
    
    verifyTrue(testCase, areSharedPropsEqual(sys, syslti))
    verifyTrue(testCase, ...
        areSharedPropsEqual(sys^2, syslti^2));
    verifyTrue(testCase, ...
        areSharedPropsEqual([sys, sys; sys, sys], ...
        [syslti, syslti; syslti, syslti]));
    verifyTrue(testCase, ...
        areSharedPropsEqual(sys + sys, syslti + syslti));
   % Setting of StateName and StateUnit
    Gnew = rss(1, ny + size(Delta, 1), nu + size(Delta, 2));
    Gnew.StateName = 'a';
    Gnew.StateUnit = 'km';
    sys.G = Gnew;

    verifyEqual(testCase, sys.StateName, Gnew.StateName);
    verifyEqual(testCase, sys.StateUnit, Gnew.StateUnit);
    verifyEqual(testCase, sys.StateName, sys.G.StateName);
    verifyEqual(testCase, sys.StateUnit, sys.G.StateUnit);
end

function testMtimes(testCase)
    % Check the example in issue 323:
    % https://gitlab.com/tothrola/LPVcore/-/issues/323

    % Create random system
    ny = 1;                 % # outputs of G
    nu = 1;                 % # inputs of G
    nx = 2;                 % # states of G
    
    Ag = randn(nx,nx);
    Bg = randn(nx,nu);
    Cg = randn(ny,nx);
    Dg = randn(ny,nu);
    
    G = LPVcore.lpvss(Ag,Bg,Cg,Dg); % lpvss
    Glti = ss(Ag,Bg,Cg,Dg); % ss
    
    % SS
    Hlti = [1,2;3,4]*Glti;
    Flti = Glti*[1,2;3,4];
    
    % LPVSS
    Hlpv = [1,2;3,4]*G;
    Flpv = G*[1,2;3,4];

    %
    verifyEqual(testCase, Hlpv.G, Hlti);
    verifyEqual(testCase, Flpv.G, Flti);
end

function testInv(testCase)
    % LPVLFR case
    sys = testCase.TestData.sys1;

    sysinv = inv(sys);

    Ai   = sys.A0  -  sys.Bu / sys.Dyu * sys.Cy;
    Bwi  = sys.Bw  -  sys.Bu / sys.Dyu * sys.Dyw;
    Bui  =            sys.Bu / sys.Dyu;
    Czi  = sys.Cz  - sys.Dzu / sys.Dyu * sys.Cy;
    Dzwi = sys.Dzw - sys.Dzu / sys.Dyu * sys.Dyw;
    Dzui =           sys.Dzu / sys.Dyu;
    Cyi  =                   - sys.Dyu \ sys.Cy;
    Dywi =                   - sys.Dyu \ sys.Dyw;
    Dyui =                 inv(sys.Dyu);
    
    Gi = ss(Ai, [Bwi, Bui], [Czi; Cyi], [Dzwi, Dzui; Dywi, Dyui], sys.Ts);

    verifyLessThan(testCase, norm(Gi - sysinv.G, inf), 1e-10);

    % LTI case
    G = rss(5,2,2);
    G.D = randn(2,2);

    sysinv = inv(LPVcore.lpvss(G));

    Gi = inv(G);

    verifyLessThan(testCase, norm(Gi - sysinv.G, inf), 1e-10);

    % Matrix case
    D = randn(5,5);

    sysinv = inv(LPVcore.lpvss(D));

    Di = inv(D);

    verifyLessThan(testCase, norm(Di - sysinv.G.D, 2), 1e-10);
end

function testTimemap(testCase)
    rng(1);
    P = testCase.TestData.sys1 + testCase.TestData.sys2; % to have 2 sched.var
    
    % Test setting properties
    propNames = {'Range','RateBound','Name','Unit','Map'};
    propValues = {{[-5, 5]; [2, 3]}, {[-10, 10]; [5, 9]}, ...
        {'a'; 'b'}, {'m'; 'km'}, randi([-10 0],size(P.SchedulingTimeMap.Map))};

    for i = 1:numel(propNames)
        P.SchedulingTimeMap.(propNames{i}) = propValues{i};
    end

    for i = 1:numel(propNames)
        verifyEqual(testCase, P.SchedulingTimeMap.(propNames{i}), propValues{i});
    end

    % Verify Delta has the correct timemap
    verifyEqual(testCase, P.SchedulingTimeMap, P.Delta.timemap);

    check = @() timeMapPropSet(P, 'Range', {[-5, 5], [-3 3], [-3 3]});

    % Check for error if different dimension scheduling is given
    verifyError(testCase, check, 'MATLAB:InputParser:ArgumentFailedValidation')
end

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Local functions
function timeMapPropSet(P, prop, val)
    P.SchedulingTimeMap.(prop) = val;
end

==> anc/Code1705/LPVcorev010/test/core/lpvrepTest.m <==
function tests = lpvrepTest
%LPVREPTEST Test behavior of LPVREP
    tests = functiontests(localfunctions);
end

function setupOnce(~)
end

%% Test functions
function testExpandSignalNames_(testCase)
    signals = {'a', 'u(1)', 'u(2)', 'b', 'y(1)'};
    % Test
    test = struct(...
        'input', {{'y'},        {'a'}, {'u'},            {'u', 'b', 'a', 'y'}}, ...
        'output', {{'y(1)'},    {'a'}, {'u(1)', 'u(2)'}, {'u(1)', 'u(2)', 'b', 'a', 'y(1)'}});
    for i=1:numel(test)
        verifyEqual(testCase, ...
            LPVcore.lpvrep.expandSignalNames_(test(i).input, signals), test(i).output);
    end
end

==> anc/Code1705/LPVcorev010/test/core/lpvrepbodeTest.m <==
function tests = lpvrepbodeTest
    %LPVLFR Test behavior of LPVLFR
    tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(testCase) % Called once before the tests in this file are run
    G1 = drss(3, 3, 4);
    G2 = drss(3, 3, 4);
    p1 = preal('p1', 'dt');
    p2 = preal('p2', 'dt');
    Delta = p1 * randn(2) + p2 * rand(2);
    testCase.TestData.sys1 = LPVcore.lpvlfr(Delta, G1);
    testCase.TestData.sys2 = LPVcore.lpvlfr(Delta, G2);
end

function testbode(testCase)
    close all;
    sys1 = testCase.TestData.sys1;
    sys2 = testCase.TestData.sys2;
    rho = 0.1:0.5:1;
    rho = rho';
    % test1
    figure
    bode(sys1, sys2, [rho rho])

    % test2
    figure
    bode(sys1,'r', sys2,'b*', [rho rho])

    % test 3
    figure
    w = logspace(-4,0,100);
    bode(sys1,sys2, [rho rho],w)
    verifyTrue(testCase, ishandle(3));
end

function testfreqresp(testCase)
    sys = testCase.TestData.sys1;
    w = 0.01:0.01:1;
    rho = randn(numel(w), sys.Np);
    % test 1
    out = freqresp(sys,rho);   
    % test 2
    [out1, wout1]= freqresp(sys,w,rho);
    % test 3
    [out2, wout2] = freqresp(sys,w,'rad/s',rho);
    % test 1    
    verifyTrue(testCase,length(out) == length(rho));
    % test 2
    verifyTrue(testCase,length(out1) == length(rho) && all(abs(w-wout1)<1e-6));
    % test 3
    verifyTrue(testCase,length(out2) == length(rho) && all(abs(w-wout2)<1e-6));
end

function testbodemag(testCase)
    close all;
    sys1 = testCase.TestData.sys1;
    sys2 = testCase.TestData.sys2;
    rho = 0.1:0.5:1;
    rho = rho';
    % test1
    figure
    bodemag(sys1, sys2, [rho rho])

    % test2
    figure
    bodemag(sys1,'r', sys2,'b*', [rho rho])

    % test 3
    figure
    w = logspace(-4,0,100);
    bodemag(sys1,sys2, [rho rho],w)
    verifyTrue(testCase, ishandle(3));
end

function testsigma(testCase)
    close all;
    sys1 = testCase.TestData.sys1;
    sys2 = testCase.TestData.sys2;
    rho = 0.1:0.5:1;
    rho = rho';
    % test1
    figure
    sigma(sys1, sys2, [rho rho])

    % test2
    figure
    sigma(sys1,'r', sys2,'b*', [rho rho])

    % test 3
    figure
    w = logspace(-4,0,100);
    sigma(sys1,sys2, [rho rho],w)
    verifyTrue(testCase, ishandle(3));
end


==> anc/Code1705/LPVcorev010/test/core/lpvssTest.m <==
function tests = lpvssTest
%LPVSSTEST Test behavior of LPVSS
    tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(testCase) % Called once before the tests in this file are run
    tm1 = timemap(randi(201, 1, 10) - 101, ...
        'dt', ...
        'Name', {'a', 'b'}, ...
        'Unit', {'-', 'cm'}, ...
        'Range', {[-100, 100], [0, 1]});
    tm2 = timemap(randi(201, 1, 10) - 101, ...
        'dt', ...
        'Name', {'a', 'c'}, ...
        'Unit', {'-', 'm'}, ...
        'Range', {[-100, 100], [-Inf, +Inf]});

    testCase.TestData.P1 = pmatrix(0.005 * rand(4, 4, 2), ...
        'BasisType', 'affine', ...
        'SchedulingTimeMap', tm1);
    testCase.TestData.P2 = pmatrix(randn(4, 4, 2), ...
        'BasisType', 'affine', ...
        'SchedulingTimeMap', tm2);

    testCase.TestData.sys = LPVcore.lpvss(testCase.TestData.P1, ...
        testCase.TestData.P2, testCase.TestData.P1, ...
        testCase.TestData.P2, 0.1);
    
    p = preal('p', 'dt');
    A = randn(2) + p * randn(2);
    B = randn(2) + p * randn(2);
    C = randn(2) + p * randn(2);
    D = zeros(2);
    testCase.TestData.sys2 = LPVcore.lpvss(A, B, C, D, 0.1);
end

%% Test functions
function testCreation(testCase)
    % Test creation using mixture of static, continuous time and discrete time
    % components.
    s = 1;
    c = preal('c', 'ct');
    d = preal('d', 'dt');
    Ts = 11;
    
    verifyTrue(testCase, LPVcore.lpvss(s, s, s, s).Ts == 0);
    verifyTrue(testCase, LPVcore.lpvss(s, s, s, d).Ts == -1);
    verifyTrue(testCase, LPVcore.lpvss(s, s, s, c).Ts == 0);
    verifyTrue(testCase, LPVcore.lpvss(s).Ts == 0);
    verifyTrue(testCase, LPVcore.lpvss(s, s, s, s, Ts).Ts == Ts);
    verifyTrue(testCase, LPVcore.lpvss(s, d, d, s, Ts).Ts == Ts);
    
    verifyError(testCase, @() LPVcore.lpvss(c, c, c, d).Ts, '');
    
    % D can be left empty
    sys = LPVcore.lpvss(eye(2), [1; 1], [1, 1], [], 0);
    syslti = ss(eye(2), [1; 1], [1, 1], [], 0);
    verifyTrue(testCase, areSharedPropsEqual(sys, syslti));
    
    % Can convert from zpk and tf models
    sys = drss(3, 2, 2);
    sys_tf = LPVcore.lpvss(tf(sys));
    sys_zpk = LPVcore.lpvss(zpk(sys));
    verifyTrue(testCase, sys_tf.Ts == -1 && sys_zpk.Ts == -1);

    % Signal properties match
    G = rss(2, 2, 1);
    G.InputName = 'u';
    G.Outputname = {'y1', 'y2'};
    G.StateName = {'position', 'velocity'};
    Glpv = LPVcore.lpvss(G);
    verifyTrue(testCase, LPVcore.doSignalPropertiesMatch(G, Glpv, 'full'));

    % B, C can be empty (see #348)
    P = LPVcore.lpvss(0,[],2,3);
    Pl = ss(0,[],2,3);
    verifyEqual(testCase, extractLocal(P, []), Pl);
    
    % Can also assign B, C, D to empty
    P.B = []; P.C = []; P.D = [];
    Pl.B = []; Pl.C = []; Pl.D = [];
    verifyEqual(testCase, extractLocal(P, []), Pl);
    
    P = LPVcore.lpvss(2,[],[],3);
    Pl = ss(2,[],[],3);
    verifyEqual(testCase, extractLocal(P, []), Pl);

    % B, C, D must have compatible size
    verifyError(testCase, @() LPVcore.lpvss(-1, -1, 0, [2, 1]), '');
    verifyError(testCase, @() LPVcore.lpvss([], [], 0, 2), '');
    verifyError(testCase, @() LPVcore.lpvss(-1, -1, [0; 1], 2), '');

    % Verify that there is no loss in precision of the state-space
    % coefficients if LPVSS is created with SVDTolerance 0.
    a1 = preal('a1', 'ct');
    a2 = preal('a2', 'ct');
    a3 = preal('a3', 'ct');
    
    A = [1 + 2 * a1, 3 + a2; 2 + 3 * a3, 20 * a1 + 5 * a2];
    B = [3 * a3 + 7 * a2; 1];
    C = [a1, 0];
    D = 0;

    sys = LPVcore.lpvss(A, B, C, D, 0, 'SVDTolerance', -1);

    verifyEqual(testCase, freeze(sys.B(2, 1), ones(1, 3)), 1);
end

function testDisp(testCase)
    disp(testCase.TestData.sys);
end

function testSize(testCase)
    sys = testCase.TestData.sys;
    P1 = testCase.TestData.P1;
    
    verifyTrue(testCase, all([size(P1, 1), size(P1, 2)] == size(sys)));
end

function testLSim(testCase)
    sys = testCase.TestData.sys;
    
    N = 10;
    nu = sys.Nu;
    np = sys.Np;
    ny = sys.Ny;
    
    [y, t] = lsim(sys, randn(N, np), randn(N, nu));
    
    verifyTrue(testCase, all(size(y) == [N, ny]) && ...
        numel(t) == N);
    
    % MIMO DT simulation compared with LTI
    nx = 2; ny = 2; nu = 2;
    Ts = 1.5;
    x0 = randn(nx, 1);

    A = rand(nx);
    B = ones(nx, nu);
    C = ones(ny, nx);

    sys = LPVcore.lpvss(A, B, C, [], Ts);
    syslti = ss(A, B, C, [], Ts);

    N = 10;
    u = randn(N, sys.Nu);
    p = zeros(N, sys.Np);

    [y, t, x] = lsim(sys, p, u, [], x0);
    [y2, t2, x2] = lsim(syslti, u, [], x0);
    
    verifyTrue(testCase, norm(y - y2) < 1E-10 && ...
        norm(x - x2) < 1E-10 && ...
        norm(t - t2) < 1E-10);
    
    % MIMO CT simulation compared with LTI
    Ts = 0;
    p = preal('p', 'ct');
    
    sys = LPVcore.lpvss(A, B, C, p * ones(ny, nu), Ts);
    syslti = ss(A, B, C, [], Ts);
    
    t = linspace(0, 1, N);
    [y, t, x] = lsim(sys, zeros(N, sys.Np), u, t, x0, 'Solver', @ode23);
    [y2, t2, x2] = lsim(syslti, u, t, x0, 'foh');  % LPVcore uses FOH for CT sim
    
    verifyTrue(testCase, mean(bfr(y, y2)) > 90 && ...
        norm(t - t2) < 1E-10 && ...
        isequal(size(x), size(x2)));
end

function testPlus(testCase)
    sys = testCase.TestData.sys;
    sysPlus = sys + sys;
    
    N = 10;
    nu = sys.Nu;
    np = sys.Np;
    
    p = randn(N, np);
    u = randn(N, nu);
    
    [y, ~] = lsim(sys, p, u);
    [yPlus, ~] = lsim(sysPlus, p, u);
    
    verifyTrue(testCase, all(all(abs(yPlus - 2 * y) <= 1E-10)));
end

function testMTimes(testCase)
    sys = testCase.TestData.sys;
    
    N = 10;
    nu = sys.Nu;
    np = sys.Np;
    
    u = randn(N, nu);
    p = randn(N, np);
    
    % LPVSS * LPVSS
    y = lsim(sys, p, u);
    yy = lsim(sys, p, y);
    yycheck = lsim(sys * sys, p, u);
    
    verifyTrue(testCase, all(abs(yy - yycheck) < 1E-10, 'all'));
    
    % LPVSS * scalar
    y2 = lsim(sys * 2, p, u);
    verifyTrue(testCase, all(abs(2 * y - y2) < 1E-10, 'all'));
    y2 = lsim(2 * sys, p, u);
    verifyTrue(testCase, all(abs(2 * y - y2) < 1E-10, 'all'));
    
    %% Test with two random systems
    nx = 2;                 % State dimension of systems

    %% Create random system
    ny = 1;                 % # outputs of G
    nu = 1;                 % # inputs of G

    Ag = randn(nx,nx);
    Bg = randn(nx,nu);
    Cg = randn(ny,nx);
    Dg = randn(ny,nu);

    G = LPVcore.lpvss(Ag,Bg,Cg,Dg); %% LPVSS
    Glti = ss(Ag,Bg,Cg,Dg); %% SS

    %% Create other random system 
    nm = 1;                 % # outputs of M (dimension error if nm>nu)

    Am = randn(nx,nx);
    Bm = randn(nx,ny);
    Cm = randn(nm,nx);
    Dm = randn(nm,ny);

    M = LPVcore.lpvss(Am,Bm,Cm,Dm); %% LPVSS
    Mlti = ss(Am,Bm,Cm,Dm); %% SS

    %% Compute interconnection
    Plti = Mlti*Glti;       % SS
    P = M*G;                % LPVSS

    verifyTrue(testCase, ...
        norm(Plti.A - P.A.matrices) < 1E-10 && ...
        norm(Plti.B - P.B.matrices) < 1E-10 && ...
        norm(Plti.C - P.C.matrices) < 1E-10 && ...
        norm(Plti.D - P.D.matrices) < 1E-10);
end

function testMPower(testCase)
    sys = testCase.TestData.sys;
    
    sys0 = sys^0;
    sys1 = sys^1;
    sys2 = sys^2;
    sys2_ = sys * sys;
    
    verifyTrue(testCase, sys0.A == zeros(sys.Nx));
    verifyTrue(testCase, sys1.A == sys.A);
    verifyTrue(testCase, sys2.A == sys2_.A);
end

function testCat(testCase)
    sys = testCase.TestData.sys;
    
    sysv = [sys; sys];
    sysh = [sys, sys, sys];
    
    N = 100;
    nu = sys.Nu;
    np = sys.Np;
    ny = sys.Ny;
    
    u = randn(N, nu);
    p = randn(N, np);
    
    y = lsim(sys, p, u);
    yv = lsim(sysv, p, u);
    yh = lsim(sysh, p, [u, u, u]);
    
    verifyTrue(testCase, all(abs(y - yv(:, 1:ny)) < 1E-10, 'all'));
    verifyTrue(testCase, all(abs(y - yv(:, ny+1:end)) < 1E-10, 'all'));
    verifyTrue(testCase, all(abs(3 * y - yh) < 1E-10, 'all'));
end

function testExtractLocal(testCase)
    sys = testCase.TestData.sys;
    p = rand(1, sys.Np);
    
    sysLocal = extractLocal(sys, p);
    ALocal = freeze(sys.A, p);
    BLocal = freeze(sys.B, p);
    CLocal = freeze(sys.C, p);
    DLocal = freeze(sys.D, p);
    
    verifyTrue(testCase, sscompare(sysLocal, ss(ALocal, BLocal, CLocal, DLocal)));
end

function testLft(testCase)
    sys1 = testCase.TestData.sys;
    sys1.D = zeros(size(sys1.D, 1));
    sys2 = testCase.TestData.sys2;
    pFrozen = 0.8;
    
    % sysLocal: LFT, then freeze
    sys = lft(sys2, sys1);
    sysLocal = extractLocal(sys, pFrozen * ones(1, sys.Np));
    
    % sysLocal2: Freeze, then LFT
    sys1Local = extractLocal(sys1, pFrozen * ones(1, sys1.Np));
    sys2Local = extractLocal(sys2, pFrozen * ones(1, sys2.Np));
    sysLocal2 = lft(sys2Local, sys1Local);
    
    % sysLocal == sysLocal2
    verifyTrue(testCase, sscompare(sysLocal, sysLocal2));
    
    % LFT remains LPV-SS model for diffferent combinations...
    p = preal('p', 'dt', 'Range',[-1,1]);

    sys1 = drss(2, 1, 1);
    sys1 = LPVcore.lpvss(sys1.A+p,sys1.B,sys1.C,sys1.D, 1);
    
    sys2 = drss(2, 3, 3);
    sys2 = LPVcore.lpvss(sys2.A+p,sys2.B,sys2.C,sys2.D, 1);
    
    % ...LPV-SS with LPV-SS
    sys = lft(sys1, sys2);
    verifyTrue(testCase, isa(sys, 'LPVcore.lpvss'));
    
    % ...Constant with LPV-SS
    sys = lft(1, sys2);
    verifyTrue(testCase, isa(sys, 'LPVcore.lpvss'));
    
    % ...LPV-SS with constant
    sys = lft(sys1, randn(3));
    verifyTrue(testCase, isa(sys, 'LPVcore.lpvss'));
end

function testProperties(testCase)
    inputDelay = [1; 1];
    inputName = {'u1', 'u2'};
    outputName = {'y1', 'y2'};
    inputUnit = {'cm', 'm'};
    outputUnit = {'m/s', 'J'};
    nu = numel(inputName);
    ny = numel(outputName);
    p = preal('p', 'ct');
    Ts = 0;
    sys = LPVcore.lpvss(p, ones(1, nu), ...
        ones(ny, 1), ones(ny, nu), Ts, ...
        'InputDelay', inputDelay, ...
        'InputName', inputName, ...
        'OutputName', outputName, ...
        'InputUnit', inputUnit, ...
        'OutputUnit', outputUnit);
    syslti = ss(1, ones(1, nu), ...
        ones(ny, 1), ones(ny, nu), Ts, ...
        'InputDelay', inputDelay, ...
        'InputName', inputName, ...
        'OutputName', outputName, ...
        'InputUnit', inputUnit, ...
        'OutputUnit', outputUnit);
    
    verifyTrue(testCase, areSharedPropsEqual(sys, syslti))
    verifyTrue(testCase, ...
        areSharedPropsEqual(sys^2, syslti^2));
    verifyTrue(testCase, ...
        areSharedPropsEqual([sys, sys; sys, sys], ...
        [syslti, syslti; syslti, syslti]));
    verifyTrue(testCase, ...
        areSharedPropsEqual(sys + sys, syslti + syslti));
end

function testTimemap(testCase)
    rng(1);
    P = testCase.TestData.sys;
    
    % Test setting properties
    propNames = {'Range','RateBound','Name','Unit','Map'};
    propValues = {{[-5, 5]; [2, 3]; [-9, 9]}, {[-10, 10]; [5, 9]; [-2 3]}, ...
        {'p'; 'q'; 'r'}, {'m'; 'km'; 'mm'}, randi([-10 0],size(P.SchedulingTimeMap.Map))};

    for i = 1:numel(propNames)
        P.SchedulingTimeMap.(propNames{i}) = propValues{i};
    end

    for i = 1:numel(propNames)
        verifyEqual(testCase, P.SchedulingTimeMap.(propNames{i}), propValues{i});
    end

    check = @() timeMapPropSet(P, 'Range', {[-5, 5]; [2, 3]});

    % Check for error if different dimension scheduling is given
    verifyError(testCase, check, 'MATLAB:InputParser:ArgumentFailedValidation')
end

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Local functions
function timeMapPropSet(P, prop, val)
    P.SchedulingTimeMap.(prop) = val;
end


==> anc/Code1705/LPVcorev010/test/core/pbasisTest.m <==
function tests = pbasisTest
%PBASISTEST Test behavior of PBASIS objects
tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(~) % Called once before the tests in this file are run
end

%% Test functions
function testPBCustom(testCase)
    % Check creation
    verifyError(testCase, @() pbcustom('h'), '');
    verifyError(testCase, @() pbcustom(preal('p', 'dt')), '');
    % "rho" must be variable name
    verifyError(testCase, @() pbcustom(@(x) x), '');
    % "rho" must be vectorized
    verifyError(testCase, @() pbcustom(@(rho) rho), '');
    
    % String representation
    f = pbcustom(@(rho) rho(:, 1) + rho(:, 2));
    verifyEqual(testCase, str(f, {'p'}), 'p+rho(:,2)');
    verifyEqual(testCase, str(f, {'p', 'q'}), 'p+q');
    
    % Re-indexing
    f = pbcustom(@(rho) sin(rho(:, 1)) + cos(rho(:, 2)));
    fr = pbcustom(@(rho) sin(rho(:, 2)) + cos(rho(:, 1)));
    f = reidx(f, [2; 1]);
    verifyEqual(testCase, f.sortKey, fr.sortKey);
    
    % Multiplication
    f1 = pbcustom(@(rho) rho(:, 1));
    f2 = pbcustom(@(rho) rho(:, 2));
    f3 = f1 * f2;
    verifyEqual(testCase, str(f3), '(rho(:,1))*(rho(:,2))');
    % Swapping the index twice returns f1*f2 again
    f3 = reidx(f3, [2; 1]);
    f3 = reidx(f3, [2; 1]);
    verifyEqual(testCase, str(f3), '(rho(:,1))*(rho(:,2))');
end

function testPBinterp(testCase)
    %test for tentfunction (default)
    pb = pbinterp({[-1 1]}, [0 1]);
    rho = [0 0.5 1]';
    verifyEqual(testCase,feval(pb,rho), [ 0.5 0.75 1]', 'AbsTol', 1e-15)
    
    %test for reindexing
    pb = pbinterp({[-1 1], [0 1 2 6 7]}, [1 0 0 0 0; 0 0 1 0 0]);
    rho = [1 2; 1 3; 1 5; 0 6; -1 6.5; -.5 5];
    verifyEqual(testCase,feval(pb,rho), feval(reidx(pb, [2 1]), [rho(:,2), rho(:,1)]))
    verifyEqual(testCase,pb, reidx(reidx(pb, [2 1]), [2 1])) %swapping twice should result in the original
end

function testMinNRho(testCase)
    %normaly it is writen as verifyEqual(.., Actual, Expected, ...)
    %however, in this case verifyEqual(.., Expected, Actual, ...) gives
    %better readability.
    
    %Constants should have 0 required inputs to evaluate
    verifyEqual(testCase, 0, minNRho(pbconst()))
    verifyEqual(testCase, 0, minNRho(pbcustom(@(rho) 1)))
    
    %poly:
    verifyEqual(testCase, 3, minNRho(pbaffine(3)))
    verifyEqual(testCase, 4, minNRho(pbpoly([1 0 0 0; 0 0 2 0])))
    a = zeros(100);
    a([1:5 16 18 30], [1:2 5 20 50]) = 1;
    verifyEqual(testCase, 100, minNRho(pbpoly(a)))
    
    %custom:
    verifyEqual(testCase, 1,    minNRho(pbcustom(@(rho) 20 + rho(:,1))))
    verifyEqual(testCase, 3,    minNRho(pbcustom(@(rho) sin(rho(:,2)) + rho(:,1)*cos(rho(:,3)))));
    verifyEqual(testCase, 1000, minNRho(pbcustom(@(rho) rho(:,1) + 1*rho(:,1000)+1+rho(:,999)*rho(:,50))))
    
    %interp
    verifyEqual(testCase, 1,    minNRho(pbinterp({[1 2 3]}, [1 0 0])))
    verifyEqual(testCase, 2,    minNRho(pbinterp({[1 2 3], [4 5]}, [1 0 0; 1 2 3])))
end

==> anc/Code1705/LPVcorev010/test/core/pmatrix2Test.m <==
classdef pmatrix2Test < matlab.unittest.TestCase
    properties (MethodSetupParameter)
        % These properties parametrize pmatrix objects in terms of size,
        % parameter-dependence, time domain, dimension of the scheduling
        % signal and time-map.
        matSize  = struct('empty',[0 0], 'scalar', [1 1],...
              'square', [4 4], 'nonsquare', [4 6], ... 
              'rowvec', [1 4], 'colvec', [4 1])
         %TODO: figure out why size of mat 2 is double the size in 2nd dim
         %as to what is given here, (4x8, 4x12, 1x8, 4x2)
        matSize2 = struct('empty',[0 0], 'scalar', [1 1],...
              'square', [4 4], 'nonsquare', [4 6], ... 
              'rowvec', [1 4], 'colvec', [4 1])
        
        bfunc  = { 'poly', 'const', 'affine', 'custom'}
        bfunc2 = {'affine'}
        
        domain  = {'ct', 'dt', 'undefined'}
        domain2 = {'ct'}
        np = {1, 3};
        np2 = {1};
        
        map  = struct( 'dynamic2', [1 2 1000],'static', 0, 'empty', [])
        map2 = struct('static', 0)
        
        seed = {1}
        

        %TODO: paramiterize the feval function in all tests, currently
        %hardcoded as 2.
        %p = {{2}}; 
    end
    
    properties
        pmat1
        pmat2
        mat
    end
    
    properties (TestParameter)
        % Properties for parametrized testing of individual functions
        freezeArgs =  {{}, {1}, {'''P or Rho should be numeric Right??'''},...
                       {'2*ones(1,pmat.timemap.nrho)'}, {'2*ones(1,pmat.Np)'},...
                       {1 , '''basis'''}}; %{[]}
        pevalArgs = {{1, 1}};
        % p/feval handles an empty array inconsistent {[]} for different pmatrices.
        simplifyArgs = {{0}}
        shiftArgs = {{0}, {1}, {3}, {5}}
        sumArgs = struct('empty', {{}}, 'dim1', {{1}},'dim2', {{2}},...
                        'allDim', {{'all'}})
        diagArgs = struct('empty', {{}}, 'k1', {{1}}, 'negk10', {{-10}},...
                        'k2', {{2}}, 'negk3', {{-3}})
        %powerArgs explode fast and get inaccurate
        powerArgs = { {0}, {1}, {2}, {2.5}}
        mpowerArgs = { {0}, {1}, {2}, {2.5}}
        subsrefArgs = { '1:n, 1:m' , 'n:end, m:end', ...
                        'n,:', ':,m'}
        %TODO: include indexes outside of nxm (n+1 for example) when
        %subsAsign is adjusted
        subsasgnArgsn = { '1' , 'n', ':' , '1:end', 'n:end' }
        subsasgnArgsm = { '1' , '1:m','m'  }
        reshapeArgs = { {[1 2]}, {[1 2 3]}, {1,2,3}, {[],4} , {4, []}} 
        
        funchGR2 = { @ctranspose, @transpose, @diag, @uminus} 
        funchGR2nonP = {@isempty, @isscalar, @isvector, @size, @numel}
        funchGR3 = { @blkdiag, @kron } 
        funchGR3compatible = { @minus, @times,@plus}
        catDims = { 1, 2};
    end

    methods (TestMethodSetup, ParameterCombination = 'pairwise')
        
        function methodSetup(testCase,seed, ...
                             matSize,bfunc,domain,map,np,...
                             matSize2,bfunc2,domain2,map2,np2)
            
            testCase.pmat1 = genpmat(matSize ,bfunc ,domain ,map ,np ,seed);
            testCase.pmat2 = genpmat(matSize2,bfunc2,domain2,map2,np2,(seed+1));
            testCase.mat = freeze(testCase.pmat2, 2);
        end
    end
    
    methods (Test, TestTags ={'Group1'})
        % These functions take one pmatrix as input and do not have matlab
        % equivalents to compare
        function testFreeze(testCase, freezeArgs)
            %Both function and test are fully reliant on @()feval
            pmat = testCase.pmat1;

            for i = 1: numel(freezeArgs)
                if ischar(freezeArgs{i})
                    freezeArgs{i} = eval(freezeArgs{i});
                end
            end
            switch numel(freezeArgs)
                case 1
                    if isempty(freezeArgs{1}) && ~isconst(pmat)
                        verifyError(testCase, @() freeze(pmat,freezeArgs{:}), '')
                        return
                    end

                    if ~isnumeric(freezeArgs{:}) || ~(size(freezeArgs{:},2) == pmat.Np || size(freezeArgs{:},2) == 1)
                        verifyError(testCase, @() freeze(pmat,freezeArgs{:}), '')
                        return
                    end

                    if numel(freezeArgs{1})==0 && pmat.Np == 0
                        freezeArgs{1} = [];
                    end
                    rho = freeze(pmat.timemap, freezeArgs{:});
                    GT = feval(pmat, rho);
                    verifyEqual(testCase, freeze(pmat, freezeArgs{:}), GT)
                    
                case 0
                    verifyError(testCase,@() freeze(pmat,freezeArgs{:}), 'MATLAB:minrhs')
            end
        end
        function testPeval(testCase, pevalArgs)
            pmat = testCase.pmat1;

            for i = 1: numel(pevalArgs)
                if ischar(pevalArgs{i})
                    pevalArgs{i} = eval(pevalArgs{i});
                end
            end
            switch numel(pevalArgs)
                case 1
                    if ~isnumeric(pevalArgs{:})
                        %should error here
                        verifyError(testCase,@() peval(pmat,pevalArgs{:}), 'LPVcore:argNaN')
                        return
                    end
                    if isempty(pevalArgs{:}) && size(pevalArgs{:},1) ~= size(pevalArgs{:},2)
                        % inconsistend handling of empty argument,
                        % therefore addition of size(dim1) ~=size(dim2)
                        verifyError(testCase,@() peval(pmat,pevalArgs{:}), 'MATLAB:minrhs')
                        return
                    end
                    if strcmp(pmat.timemap.Domain, 'ct') && size(pevalArgs{:},2) ~= 1
                        %somehow errors here. TODO: find cause
                        %3 different errors
                        %verifyError(testCase,@() peval(pmat,freezeArgs{:}), 'MATLAB:minrhs')
                        %verifyError(testCase,@() peval(pmat,freezeArgs{:}), 'MATLAB:subsassigndimmismatch')
                        %verifyError(testCase,@() peval(pmat,freezeArgs{:}), 'MATLAB:nargoutchk:tooManyOutputs')
                        return
                    end
                    if strcmp(pmat.timemap.Domain, 'ct') && (isempty(pmat.timemap.Map) || size(pevalArgs{:},2) ~= pmat.Np ) 
                        %somehow errors here. TODO: find cause
                        %but not always and 3 different errors
                        %verifyError(testCase,@() peval(pmat,freezeArgs{:}), 'MATLAB:minrhs')
                        %verifyError(testCase,@() peval(pmat,freezeArgs{:}), 'MATLAB:subsassigndimmismatch')
                        %verifyError(testCase,@() peval(pmat,freezeArgs{:}), 'MATLAB:nargoutchk:tooManyOutputs')
                        return
                    end
                    if size(pevalArgs{:},2) ~= pmat.Np && size(pevalArgs{:},2) ~= 1 && ~isconst(pmat)
                        %does wierd stuff with sizes here as well
                        if size(pevalArgs{:},2) > pmat.timemap.nrho
                            verifyError(testCase,@() peval(pmat,pevalArgs{:}), 'MATLAB:subsassigndimmismatch')
                            return
                        elseif  size(pevalArgs{:},2) < pmat.Np
                            verifyError(testCase,@() peval(pmat,pevalArgs{:}), 'MATLAB:minrhs')
                            return
                        end
                    end
                    
                    rho = feval(pmat.timemap, pevalArgs{:});
                    if isempty(rho) && size(rho, 1) == 1
                        GT = freeze(pmat);
                    else
                        GT = feval(pmat, rho);
                    end
                    verifyEqual(testCase, peval(pmat, pevalArgs{:}), GT, 'reltol', 1E-9)
                    
                case 0
                    verifyError(testCase,@() peval(pmat,pevalArgs{:}), 'MATLAB:minrhs')
            end
        end
        
        function testFeval(testCase, freezeArgs)
            pmat = testCase.pmat1;
            
            for i = 1: numel(freezeArgs)
                if ischar(freezeArgs{i})
                    freezeArgs{i} = eval(freezeArgs{i});
                end
            end
            switch numel(freezeArgs)
                case 0
                	verifyError(testCase,@() feval(pmat,freezeArgs{:}), 'MATLAB:minrhs')
                    
                case 1
                    if ~isnumeric(freezeArgs{1}) 
                        verifyError(testCase,@() feval(pmat,freezeArgs{:}), 'LPVcore:argNaN')
                        return
                    end
                    if isempty(pmat)
                        %quite some 'inconsistent' errors here
                        %not all empty error though
                        % mainly on the combintation of customs and
                        % incorrect size of freezeArgs (remove
                        % parameterCombination = pairwise)
                        return
                    end
                    N = size(freezeArgs{:}, 1);
                    psi = zeros(N, pmat.numbfuncs);
                    if size(freezeArgs{1}, 2) == 1
                        freezeArgs{1} = freezeArgs{1} * ones(1, pmat.timemap.nrho);
                    end
                    if size(freezeArgs{1},2) ~= pmat.timemap.nrho
                        %if the index exceeds either the index in a custom
                        %or poly this errors.
                        %uncertain of errors in case pmat contains both 
                        if iscustom(pmat) || ispoly(pmat)
                            if iscustom(pmat)
                                %some empty(pmat) error here
                                verifyError(testCase,@() feval(pmat,freezeArgs{:}), 'LPVcore:pmat:argNumel')
                            end
                            if ispoly(pmat)
                                verifyError(testCase,@() feval(pmat,freezeArgs{:}), 'LPVcore:pmat:argNumel')
                            end
                        else
                           %should never happen *it does with empty*
                           verifyEqual(testCase,1,0)
                        end
                        
                        return
                    end
                    for i=1:pmat.numbfuncs
                        psi(:, i) = feval(pmat.bfuncs{i}, freezeArgs{1});
                    end
                    [n, m, o] = size(pmat.matrices);
                    C = reshape(pmat.matrices, m,  o * n);
                    PSI = kron(psi', eye(n));
                    GT = reshape(C * PSI, n, m, N);
                    verifyEqual(testCase, feval(pmat, freezeArgs{:}), GT, 'reltol', 1E-9)
                case 2 
                    if ~isnumeric(freezeArgs{1})
                        verifyError(testCase,@() feval(pmat,freezeArgs{:}), '')
                        return
                    end
                    N = size(freezeArgs{1}, 1);
                    psi = zeros(N, pmat.numbfuncs);
                    if isscalar(freezeArgs{1})
                        freezeArgs{1} = ones(1, pmat.timemap.nrho) * freezeArgs{1};
                    end
                    for i=1:pmat.numbfuncs
                        psi(:, i) = feval(pmat.bfuncs{i}, freezeArgs{1});
                    end
                    if strcmp(freezeArgs{2}, 'basis')
                        GT = psi;
                        verifyEqual(testCase, feval(pmat, freezeArgs{:}), GT, 'reltol', 1E-9)
                        return
                    else
                        [n, m, o] = size(pmat.matrices);
                        C = reshape(pmat.matrices, m,  o * n);
                        PSI = kron(psi', eye(n));
                        GT = reshape(C * PSI, n, m, N);
                        verifyEqual(testCase, feval(pmat, freezeArgs{:}), GT, 'reltol', 1E-9)
                    end
                otherwise
            end
        end

        function testShift(testCase, shiftArgs)%testPshift, testPdiff
            pmat = testCase.pmat1;
            tm = pmat.timemap;
            tm.Map = tm.Map + shiftArgs{:};
            GT = pmatrix(pmat.matrices, pmat.bfuncs, 'SchedulingTimeMap', tm);
            
            if strcmp(pmat.timemap.Domain,'undefined')
                % verifyEqual(testCase, pdiff(pmat,shiftArgs{:}), GT, 'absTol', 1E-12)
                verifyEqual(testCase, pshift(pmat,shiftArgs{:}), GT, 'absTol', 1E-12)
            elseif strcmp(pmat.timemap.Domain,'ct') && shiftArgs{:} >= 0%&&  floor(shiftArgs{:}) == shiftArgs{:})
                % verifyEqual(testCase, pdiff(pmat,shiftArgs{:}), GT, 'absTol', 1E-12)
                verifyError(testCase,@() pshift(pmat,shiftArgs{:}),'LPVcore:pmat:wrongTimemap')
            elseif strcmp(pmat.timemap.Domain,'dt') %&&  floor(shiftArgs{:}) == shiftArgs{:})
                verifyError(testCase,@() pdiff(pmat,shiftArgs{:}), 'LPVcore:pmat:wrongTimemap')
                % verifyEqual(testCase, pshift(pmat,shiftArgs{:}), GT, 'absTol', 1E-12)
            else
                % verifyError(testCase,@() pdiff(pmat,shiftArgs{:}), '')
                verifyError(testCase,@() pshift(pmat,shiftArgs{:}), 'LPVcore:pmat:wrongTimemap')
            end
           
        end

%         function testSimplify(testCase, simplifyArgs) %TODO:write it
%             1
%         end
        
    end
    
    methods (Test , TestTags ={'Group2'})
        %This group of functions takes 1 pmatrix as input and can be
        %checked by feval or a short/simple if statement.
        function testGroup2basis(testCase, funchGR2)
            pmat = testCase.pmat1;
            p = 2;
            funch = funchGR2;
            verifyEqual(testCase, feval(funch(pmat), p), funch(feval(pmat, p)), 'relTol', 1E-9);
        end
        function testGroup2nonPout(testCase, funchGR2nonP)
            pmat = testCase.pmat1;
            p = 2;
            funch = funchGR2nonP;
            verifyEqual(testCase, funch(pmat), funch(feval(pmat, p)), 'relTol', 1E-9);
        end
        function testSum(testCase,sumArgs)
            pmat = testCase.pmat1;
            p = 2;
            verifyEqual(testCase, sum(feval(pmat, p), sumArgs{:}), feval(sum(pmat, sumArgs{:}), p), 'relTol', 1E-9)
        end

        function testIsaffine(testCase)
            %TODO: test with affine pbcustom functions 
            pmat = testCase.pmat1;
            Tpmat = simplify(pmat);
            c = true;
            for i = 1: numel(Tpmat.bfuncs)
                if ~isa(Tpmat.bfuncs{i},'pbaffine')
                    c = false;
                end
            end
            if isempty(pmat); c = true; end
            verifyEqual(testCase, isaffine(pmat), c,'AbsTol', 1E-10);

        end
        function testIsconst(testCase)
            %TODO: test with constant pbcustom functions
            pmat = testCase.pmat1;
            Tpmat = simplify(pmat);
            c = true;
            for i = 1: numel(Tpmat.bfuncs)
                if ~isa(Tpmat.bfuncs{i},'pbconst')
                    c = false;
                end
            end
            if isempty(Tpmat)
                c = true;
            end
            verifyEqual(testCase, isconst(pmat), c,'AbsTol', 1E-10);
        end
        function testIsDomain(testCase)
            pmat = testCase.pmat1;
            
            GTdt = strcmp(pmat.timemap.Domain,'dt');
            GTct = strcmp(pmat.timemap.Domain,'ct');
            
            verifyEqual(testCase, isdt(pmat), GTdt)
            verifyEqual(testCase, pmat.isdt,  GTdt)
            verifyEqual(testCase, isct(pmat), GTct)
            verifyEqual(testCase, pmat.isct,  GTct)
        end
        function testIsempty(testCase)
            pmat = testCase.pmat1;
            p = 2;
            c = isempty(freeze(pmat, p));
            verifyEqual(testCase, isempty(pmat),c,'AbsTol', 1E-10);
        end
        function testIspoly(testCase)
            pmat = testCase.pmat1;
            Tpmat = simplify(pmat);
            c = true;
            if ~isempty(pmat)
                for i = 1:numel(Tpmat.bfuncs)
                    if ~isa(Tpmat.bfuncs{i},'pbpoly') && max(abs(Tpmat.matrices(:, :, i)), [],'all') > eps 
                        c = false;
                    end
                end
            end
            verifyEqual(testCase, ispoly(pmat), c,'AbsTol', 1E-10);
        end
        function testIscustom(testCase)
            pmat = testCase.pmat1;
            Tpmat = simplify(pmat);
            c = false;
            if ~isempty(pmat)
                for i = 1:numel(Tpmat.bfuncs)
                    if isa(Tpmat.bfuncs{i},'pbcustom') && max(abs(Tpmat.matrices(:, :, i)), [],'all') > eps 
                        c = true;
                    end
                end
            end
            verifyEqual(testCase, iscustom(pmat), c,'AbsTol', 1E-10);
        end
        function testIssquare(testCase)
            pmat = testCase.pmat1;
            p = 2*ones(1,pmat.timemap.nrho);
            issq = @(mat) (size(mat,1) == size(mat,2)); 
            c = issq(feval(pmat, p));
            verifyEqual(testCase, issquare(pmat),c,'AbsTol', 1E-10);
        end
        function testPower(testCase,powerArgs) 
            %TODO: when functionality is added, add matrix/array inputs and move to group 2.5 or 3
            %TODO: make this function more accurate
            pmat = testCase.pmat1;
            p = 1.5;
            if powerArgs{:} == floor(powerArgs{:})
                verifyEqual(testCase,feval(pmat, p).^powerArgs{:}, feval(pmat.^powerArgs{:}, p), 'reltol',  1E-2);
                if strcmp(powerArgs, "0")
                        verifyEqual(testCase, pmat.^0, pmatrix(ones(size(pmat)), {pbconst}, 'SchedulingTimeMap', A.timemap))
                end
            else
                verifyError(testCase,@() pmat.^powerArgs{:}, 'LPVcore:pmat:argPosIntOnly')
            end
        end
        function testMpower(testCase,mpowerArgs) 
            %TODO: when functionality is added, add matrix/array inputs and move to group 2.5 or 3
            pmat = testCase.pmat1;
            p = 1.25;
            if issquare(pmat) && mpowerArgs{:} == floor(mpowerArgs{:})
                verifyEqual(testCase,feval(pmat, p)^mpowerArgs{:}, feval(pmat^mpowerArgs{:}, p), 'reltol',  1E-9);
                if strcmp(mpowerArgs, "0")
                    verifyEqual(testCase, pmat^0, pmatrix(eye(size(pmat, 1)), {pbconst}, 'SchedulingTimeMap', pmat.timemap))
                end
            elseif mpowerArgs{:} == floor(mpowerArgs{:})
                verifyError(testCase,@() pmat^mpowerArgs{:}, 'LPVcore:pmat:squareOnly')
            else
                verifyError(testCase,@() pmat^mpowerArgs{:}, 'LPVcore:pmat:argPosIntOnly')%this is tested first in function mpower()
            end
        end
        function testSubsref(testCase,subsrefArgs) 
            %TODO:simplify test for large NxM
            pmat = testCase.pmat1;
            p = 2;
            mat2 = feval(pmat,p); %#ok<NASGU>
            for n = 1: size(pmat,1)
                for m = 1 : size(pmat,2)
                    tpmat = eval(['pmat(', subsrefArgs , ');']);
                    tmat = eval(['mat2(', subsrefArgs , ');']);

                    verifyEqual(testCase, feval(tpmat, p), tmat, 'relTol', 1E-9);
                end
            end 
        end
        function testSubsasgn(testCase, subsasgnArgsn, subsasgnArgsm) 
            pmat = testCase.pmat1;
            p = 2;
            mat2 = feval(pmat,p);
            [n, m] = size(mat2);


            if strcmp(':',subsasgnArgsn)
                Nn = n;
            else
                Nn = eval(['size( ', strrep(subsasgnArgsn,'end','n') , ' ,2)']);
            end
            
            if strcmp(':',subsasgnArgsm)
                Nm = m;
            else
                Nm = eval(['size( ', strrep(subsasgnArgsm,'end','m') , ' ,2)']);
            end

            if any([n, m] == [0 0])
                verifyError(testCase, @() mat2(n,m), 'MATLAB:badsubscript')
            else
                eval(['mat2(', subsasgnArgsn ,' ,',  subsasgnArgsm , ') = ones(', num2str(Nn) ,',', num2str(Nm) ,');'])
                eval(['pmat(', subsasgnArgsn ,' ,',  subsasgnArgsm , ') = ones(', num2str(Nn) ,',', num2str(Nm) ,');'])
                verifyEqual(testCase, feval(pmat, p) , mat2 , 'reltol', 1E-10);
            end
        end
        function testVectorization(testCase)
            pmat = testCase.pmat1;
            p = 2;
            f = feval(pmat, p);
            verifyEqual(testCase, feval(pmat(:), p), f(:), 'AbsTol', 1E-10);
            verifyEqual(testCase, feval(pmat(:)', p), f(:)', 'AbsTol', 1E-10);
        end
        function testReshape(testCase, reshapeArgs)
            pmat = testCase.pmat1;
            p = 2;
            if numel(reshapeArgs) > 2 || numel(reshapeArgs{1}) > 2
                verifyError(testCase,@() reshape(pmat, reshapeArgs{:}), 'LPVcore:DimConvention')
                return
            end
            
            if prod([reshapeArgs{:}]) ~= numel(pmat)
                if numel(reshapeArgs) == 1 
                    verifyError(testCase,@() reshape(pmat, reshapeArgs{:}), 'MATLAB:getReshapeDims:notSameNumel')
                    return
                else
                    if ~(isempty(reshapeArgs{1}) || isempty(reshapeArgs{2}))
                        verifyError(testCase,@() reshape(pmat, reshapeArgs{:}), 'MATLAB:getReshapeDims:notSameNumel')
                        return
                    else
                       if ~(rem(numel(pmat),prod([reshapeArgs{:}])) == 0 )
                           verifyError(testCase,@() reshape(pmat, reshapeArgs{:}), 'MATLAB:getReshapeDims:notDivisible')
                           return
                       end
                    end
                end
            end
            verifyEqual(testCase, reshape(feval(pmat,p),reshapeArgs{:}), feval(reshape(pmat, reshapeArgs{:}),p), 'reltol', 1E-9)
        end

    end
        
    methods (Test , TestTags ={'Group2.5'})
        % This group of functions takes a pmatrix and a constant matrix as
        % input and can be checked with feval and and a simple ifstatement
        function testldivide(testCase)
            p_mat1 = testCase.pmat1;
            mat2 = testCase.mat;
            p = 2;
            
            if all(compatibleSize(p_mat1,mat2),'all' )
                verifyEqual(testCase, feval((mat2.\p_mat1), p),mat2.\ feval(p_mat1, p), 'relTol', 1E-12);
            else
                % The error thrown was changed in R2021a
                if isMATLABReleaseOlderThan('R2021a')
                    verifyError(testCase, @() mat2.\p_mat1, 'MATLAB:dimagree')
                else
                    verifyError(testCase, @() mat2.\p_mat1, 'MATLAB:sizeDimensionsMustMatch');
                end
            end 
        end
        function testmldivide(testCase)
            p_mat1 = testCase.pmat1;
            mat2 = testCase.mat;
            p = 2;
            
            if size(p_mat1,1) == size(mat2,1) || isscalar(mat2)
                verifyEqual(testCase, feval((mat2\p_mat1), p),mat2\ feval(p_mat1, p), 'relTol', 1E-12);
            else
                verifyError(testCase, @() mat2\p_mat1, 'MATLAB:dimagree')
            end 
        end
        function testrdivide(testCase)
            p_mat1 = testCase.pmat1;
            mat2 = testCase.mat;
            p = 2;
            
            if all(compatibleSize(p_mat1,mat2),'all' )
                verifyEqual(testCase, feval((p_mat1./mat2), p),feval(p_mat1, p)./mat2, 'relTol', 1E-12);
            else
                % The error thrown was changed in R2021a
                if isMATLABReleaseOlderThan('R2021a')
                    verifyError(testCase, @() p_mat1./mat2, 'MATLAB:dimagree')
                else
                    verifyError(testCase, @() p_mat1 ./mat2, 'MATLAB:sizeDimensionsMustMatch');
                end
            end  
        end
        function testmrdivide(testCase)
            p_mat1 = testCase.pmat1;
            mat2 = testCase.mat;
            p = 2;
            
            if size(p_mat1,2) == size(mat2,2) || isscalar(mat2)
                verifyEqual(testCase, feval((p_mat1/mat2), p),feval(p_mat1, p)/mat2, 'relTol', 1E-12);
            else
                verifyError(testCase, @() p_mat1/mat2, 'MATLAB:dimagree')
            end  
        end
    end
    
    methods (Test , TestTags ={'Group3'})
        % This group of functions takes 2 pmatrices as input and can be
        % checked by feval and a simple ifstatement.
        function testGroup3basis(testCase, funchGR3)
            p_mat1 = testCase.pmat1;
            p_mat2 = testCase.pmat2;
            funch = funchGR3;
            
            basisgroup3test(testCase,p_mat1,p_mat2, funch)
        end
        function testGroup3compatSize(testCase, funchGR3compatible)
            p_mat1 = testCase.pmat1;
            p_mat2 = testCase.pmat2;
            funch = funchGR3compatible;
            
            if all(compatibleSize(p_mat1,p_mat2),'all')
            basisgroup3test(testCase,p_mat1,p_mat2, funch)
            else
                if ~timemap.unionDomain(p_mat1.timemap.Domain, p_mat2.timemap.Domain)
                    verifyError(testCase, @() funch(p_mat1,p_mat2), '')
                else
                verifyError(testCase,@() funch(p_mat1,p_mat2), ?MException );
                %3 different exeptions are thown, 'MATLAB:sizeDimensionsMustMatch',
                %'MATLAB:dimagree' & 'LPVcore:pmat:dimAgree', TODO: make sure
                %its just these 3 exeptions it catches, not all.
                end
            end
        end
        function testCat(testCase, catDims)
            p_mat1 = testCase.pmat1;
            p_mat2 = testCase.pmat2;
            funch = @(A,B) cat(catDims,A,B);
            
            if size(p_mat1,3-catDims) == size(p_mat2,3-catDims) || any(size(p_mat1) == [0 0],'all') || any(size(p_mat2) == [0 0],'all')
                basisgroup3test(testCase,p_mat1,p_mat2, funch)
            else
                if ~timemap.unionDomain(p_mat1.timemap.Domain, p_mat2.timemap.Domain)
                    verifyError(testCase, @() funch(p_mat1,p_mat2), '');
                else
                    verifyError(testCase,@() funch(p_mat1,p_mat2), 'MATLAB:catenate:dimensionMismatch')
                end
            end
        end
        function testHorzcat(testCase)
            p_mat1 = testCase.pmat1;
            p_mat2 = testCase.pmat2;
            funch = @horzcat;
            
            if size(p_mat1,1) == size(p_mat2,1) || any(size(p_mat1) == [0 0],'all') || any(size(p_mat2) == [0 0],'all')
                basisgroup3test(testCase,p_mat1,p_mat2, funch)
            else
                if ~timemap.unionDomain(p_mat1.timemap.Domain, p_mat2.timemap.Domain)
                    verifyError(testCase, @() funch(p_mat1,p_mat2), '');
                else
                    verifyError(testCase,@() funch(p_mat1,p_mat2), 'MATLAB:catenate:dimensionMismatch')
                end
            end
        end
        function testVertcat(testCase)
            p_mat1 = testCase.pmat1;
            p_mat2 = testCase.pmat2;
            funch = @vertcat;
            
            if size(p_mat1,2) == size(p_mat2,2) || any(size(p_mat1) == [0 0],'all') || any(size(p_mat2) == [0 0],'all')
                basisgroup3test(testCase,p_mat1,p_mat2, funch)
            else
                if ~timemap.unionDomain(p_mat1.timemap.Domain, p_mat2.timemap.Domain)
                    verifyError(testCase, @() funch(p_mat1,p_mat2), '');
                else
                    verifyError(testCase,@() funch(p_mat1,p_mat2), 'MATLAB:catenate:dimensionMismatch')
                end
            end
        end
    end
    
end

%% Local functions
function basisgroup3test(testCase,p_mat1,p_mat2, funch)
    p = 2;
    if ~timemap.unionDomain(p_mat1.timemap.Domain, p_mat2.timemap.Domain)
        verifyError(testCase, @() funch(p_mat1,p_mat2), '');
    else
        verifyEqual(testCase, feval(funch(p_mat1, p_mat2), p),funch(feval(p_mat1, p), feval(p_mat2, p)), 'relTol', 1E-12);    
    end 
end

function comp = compatibleSize(obj1, obj2)
    a = numel(size(obj1));
    b = numel(size(obj2));
    if a < b; a = b; end
    comp = zeros(1,a);
    for i = 1: a
        if (size(obj1,i) == size(obj2,i) || size(obj1,i) == 1 || size(obj2,i) == 1)
            comp(i) = true;
        end
    end
end
function pmat = genpmat(matSize,bfunc,domain,map,np, seed)
    if nargin == 5
        rng(seed);
    else
        rng(0);
    end

    tm = genMap(domain, map, np);

    nrho = size(map,2) * np;

    switch bfunc
        case 'const'
            mat = rand(matSize)+1i*rand(matSize);
                mat = mat/sqrt(2);
            pmat = pmatrix(mat,...
                       { pbconst },...
                       'SchedulingTimeMap', tm);
        case 'affine'
            mat = rand([matSize, nrho+1])+1i*rand([matSize, nrho+1]);
            pmat = pmatrix(mat,... %and constant, if purely define go for mat(:,:,1)
                       'BasisType',  bfunc,...
                       'SchedulingTimeMap', tm);
        case 'poly'
            mat = rand([matSize, nrho])+ 1i*rand([matSize, nrho]);

            param = cell(1, nrho);
            for i = 1: nrho
                param{i} = randi(5,1,nrho);
            end
            pmat = pmatrix(mat,...
                       'BasisType',  bfunc,...
                       'BasisParametrization', param,...
                       'SchedulingTimeMap', tm);
        case 'custom'
            mat = rand([matSize, nrho])+ 1i*rand([matSize, nrho]);
            if nrho == 0; pbcust = {};else; pbcust{nrho} = []; end
            for i=1:nrho
                pbcust{i} = str2func(['@(rho) sin(rho(:, ' num2str(i) ' ))']); %#ok<AGROW>
            end
            
            pmat = pmatrix(mat,...
                       'BasisType',  bfunc,...               
                       'BasisParametrization', pbcust,...
                       'SchedulingTimeMap', tm);
    end
end

function map = genMap(domain, map, np)
    map = timemap(map,...
                domain, ...
                'dimension', np);
end

==> anc/Code1705/LPVcorev010/test/core/pmatrixTest.m <==
function tests = pmatrixTest
%PMATRIXTEST Test behavior of PMATRIX
tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(testCase) % Called once before the tests in this file are run
tm1 = timemap(randi(201, 1, 10) - 101, ...
    'dt', ...
    'Name', {'a', 'b'}, ...
    'Unit', {'-', 'cm'}, ...
    'Range', {[-100, 100], [0, 1]}, ...
    'RateBound', {[-1, 1], [0, 1]});
tm2 = timemap(randi(201, 1, 10) - 101, ...
    'dt', ...
    'Name', {'a', 'c'}, ...
    'Unit', {'-', 'm'}, ...
    'Range', {[-100, 100], [-Inf, +Inf]}, ...
    'RateBound', {[-Inf, +Inf], [-2, 2]});

tm3 = timemap(randi(201, 1, 10), ...
    'ct', ...
    'Name', {'a', 'c'}, ...
    'Unit', {'-', 'm'}, ...
    'Range', {[-100, 100], [-Inf, +Inf]});
tm4 = timemap(randi(201, 1, 10), ...
    'ct', ...
    'Name', {'a', 'c'}, ...
    'Unit', {'-', 'm'}, ...
    'Range', {[-100, 100], [-Inf, +Inf]});

testCase.TestData.P1 = pmatrix(randn(4, 4, 2), ...
    'BasisType', 'affine', ...
    'SchedulingTimeMap', tm1);
testCase.TestData.P2 = pmatrix(randn(4, 4, 2), ...
    'BasisType', 'affine', ...
    'SchedulingTimeMap', tm2);

testCase.TestData.P3 = pmatrix(randn(4, 4, 2), ...
    'BasisType', 'custom', ...
    'BasisParametrization', ...
    {@(rho) sin(rho(:, 1)), @(rho) cos(rho(:, 1))}, ...
    'SchedulingTimeMap', tm3);
testCase.TestData.P4 = pmatrix(randn(4, 4, 2), ...
    'BasisType', 'poly', ...
    'BasisParametrization', {[0, 1, 2, 4], [0, 0, 0, 4, 2, 2, 1]}, ...
    'SchedulingTimeMap', tm4);
testCase.TestData.P5 = pmatrix(randn(4,4,2), ...
    'BasisType', 'interp', ...
    'BasisParametrization', {{{[0 1], [ 1 2 3]},[ 0 0 0; 0 1 0]}, {{[0 1], [ 1 2 3]},[ 0 0 0; 0 0 1]} }, ...
    'SchedulingTimeMap', tm4);

% A collection of function handles to test overloaded operators
testCase.TestData.ops = {@(A, B) A + B, @(A, B) A * B, ...
    @(A, B) [A, B], @(A, B) A .* B, @(A, B) A - B, @(A, B) [A; B], ...
    @(A, B) blkdiag(A, B), @(A, B) A - B};
end

%% Test functions
function testCreation(testCase)
    % Test direction creation
    
    % Duplicate bfuncs should be collapsed
    P = pmatrix(cat(3, 1, 1, 1, 1), ...
        {pbconst, pbconst, pbconst, pbconst}, ...
        'SchedulingTimeMap', timemap);
    verifyTrue(testCase, freeze(P) == 4 && ...
        numel(P.bfuncs) == 1);
    
    P = pmatrix(cat(3, 1, 2, 3), ...
        {pbaffine(1), pbaffine(1), pbaffine(1)}, ...
        'SchedulingTimeMap', timemap(0, 'ct', 'Dimension', 2));
    verifyTrue(testCase, P == 6 * preal('p1', 'ct'));
    
    % Cannot pass basis function explicitly AND use
    % Basis{Type/Parametrization}
    verifyError(testCase, @() pmatrix(1, {pbconst}, ...
        'BasisType', 'affine'), 'LPVcore:pmat:Constructor:InputMismatch');
    verifyError(testCase, @() pmatrix(1, {pbaffine(1)}, ...
        'BasisParametrization', {1}), 'LPVcore:pmat:Constructor:InputMismatch');
    
    % Invalid basis parametrizations
    verifyError(testCase, @() pmatrix(1, ...
        'BasisType', 'custom', ...
        'BasisParametrization', {}), 'LPVcore:pmat:Constructor:InputMismatch');
    verifyError(testCase, @() pmatrix(1, ...
        'BasisType', 'custom', ...
        'BasisParametrization', {1, 2}), 'LPVcore:pmat:Constructor:InputMismatch');
    verifyError(testCase, @() pmatrix(1, ...
        'BasisType', 'custom', ...
        'BasisParametrization', {'not-a-valid-pbcustom'}), '');
end

function testAffine(testCase)
    % Test creation of affine
    p = preal('p');
    P = pmatrix(ones(1, 1, 2));
    verifyTrue(testCase, pmatrix(magic(2)) == magic(2) * p);
    verifyTrue(testCase, P == 1 + p);
    % Cannot use more than 2 matrices without more details on timemap
    verifyError(testCase, @() pmatrix(ones(1, 1, 3)),  'LPVcore:pmat:Constructor:InputMismatch');
    
    % Using 2 scheduling variables
    q = preal('q');
    tm = timemap(0, 'ct', 'Name', {'p', 'q'});
    P = pmatrix(ones(1, 1, 3), 'SchedulingTimeMap', tm);
    verifyTrue(testCase, P == p + q + 1);
    P = pmatrix(ones(1, 1, 2), 'SchedulingTimeMap', tm, ...
        'BasisParametrization', {1, 2});
    verifyTrue(testCase, P == p + q);
    
    % Using 1 scheduling variable with 2 shifts
    tm = timemap([0, 1], 'ct');
    dp = pdiff(p, 1);
    P = pmatrix(ones(1, 1, 3), 'SchedulingTimeMap', tm);
    verifyTrue(testCase, P == p + dp + 1);
end

function testCommonRho(testCase)
%also tests eq() minus() and plus()
P1 = testCase.TestData.P1;
P2 = testCase.TestData.P2;

[P1d, P2d] = pmatrix.commonrho_(P1, P2);
verifyTrue(testCase, P1 - 10 == P1d - 10);
verifyTrue(testCase, P2 - 10 == P2d - 10);
end

function testPlus(testCase)
P1 = testCase.TestData.P1;
P2 = testCase.TestData.P2;

rho1 = ones(1, P1.timemap.nrho);
rho2 = ones(1, P2.timemap.nrho);
P3 = P1 + P2;
rho3 = ones(1, P3.timemap.nrho);

verifyTrue(testCase, all(all(abs(P1.feval(rho1) + P2.feval(rho2) - P3.feval(rho3)) <= 1E-10)));

verifyTrue(testCase, (P1 + P2) == (P2 + P1));
verifyTrue(testCase, pmatrix(10) + pmatrix(5) == 15 * preal('p'));
verifyTrue(testCase, P1 + 0 == P1);
verifyTrue(testCase, P1 + P2 + 10 == 10 + P2 + P1);

% Repeat test with other pair of test data pmatrix objects
P1 = testCase.TestData.P3;
P2 = testCase.TestData.P4;

rho1 = ones(1, P1.timemap.nrho);
rho2 = ones(1, P2.timemap.nrho);
P3 = P1 + P2;
rho3 = ones(1, P3.timemap.nrho);

verifyTrue(testCase, all(all(abs(P1.feval(rho1) + P2.feval(rho2) - P3.feval(rho3)) <= 1E-10)));

verifyTrue(testCase, (P1 + P2) == (P2 + P1));
verifyTrue(testCase, pmatrix(10) + pmatrix(5) == 15 * preal('p'));
verifyTrue(testCase, P1 + 0 == P1);
verifyTrue(testCase, P1 + P2 + 10 == 10 + P2 + P1);

% Incompatible sizes
verifyError(testCase, @() P1 + [P1, P2], 'MATLAB:sizeDimensionsMustMatch');
verifyError(testCase, @() [] + P1, 'MATLAB:sizeDimensionsMustMatch');

% Multiple scheduling signals
a = preal('a');
b = preal('b');
c = preal('c');

m1 = a*c;
m2 = a^2*b;

pM1 = [1, 5];
pM2 = [1, 3];
pM = [1, 3, 5];

verifyEqual(testCase, freeze([m1, m2], pM), [freeze(m1, pM1), freeze(m2, pM2)], ...
    'AbsTol', 1E-10);
end

function testMinus(testCase)
P1 = testCase.TestData.P1;
P2 = testCase.TestData.P2;
verifyTrue(testCase, -(P1 - P2) == P2 - P1);
verifyTrue(testCase, P1 - 0 == P1);
end

function testKron(testCase)
P1 = testCase.TestData.P3;
P2 = testCase.TestData.P4;

[n, m] = size(P2);
P3 = kron(P1, P2);
verifyTrue(testCase, P3(1:n, 1:m) == P1(1, 1) * P2);

[n, m] = size(P1);
P3 = kron(P2, P1);
verifyTrue(testCase, P3(1:n, 1:m) == P2(1, 1) * P1);
end

function testMPower(testCase)
P1 = testCase.TestData.P1;

%verifyTrue(testCase, P1^0 == pmatrix(eye(size(P1, 1))));
%incorrect since returns a ct timemap instead of original timemap.
verifyTrue(testCase, P1^2 == P1 * P1);
verifyTrue(testCase, P1^5 == P1^2 * P1^3);

P3 = testCase.TestData.P3;

%verifyTrue(testCase, P3^0 == pmatrix(eye(size(P3, 1))));
%incorrect since returns a ct timemap instead of original timemap.
verifyTrue(testCase, P3^2 == P3 * P3);
% ...however, we can verify the magnitude of the difference is small
Psmall = P3^5 - P3^2 * P3^3;
verifyTrue(testCase, max(max(abs(Psmall.feval(1)))) <= 1E-10);
end

function testBlkDiag(testCase)
P1 = testCase.TestData.P1;
P2 = testCase.TestData.P2;

P3 = blkdiag(P1, P2);
verifyTrue(testCase, ...
    P3(1, 1) == P1(1, 1) && P3(end, end) == P2(end, end));
end

function testDiag(testCase)
    P1 = testCase.TestData.P1;

    x = diag(P1);
    verifyTrue(testCase, ...
        P1(1, 1) == x(1, 1) && P1(2, 2) == x(2, 1) && P1(end, end) == x(end, 1));
    
    % k = 0
    verifyTrue(testCase, ...
        diag(preal('p')) == preal('p'));
    verifyTrue(testCase, ...
        diag(diag(P1) == x));
    
    % k != 0
    p = preal('p');
    q = preal('q');
    A = [p, q; 1, 2];
    verifyTrue(testCase, ...
        diag(A, 1) == q);
    verifyTrue(testCase, ...
        diag(A, -1) == 1);
    v = [p, q, 1];
    verifyTrue(testCase, ...
        all(size(diag(v, 1)) == [4, 4]))
    
    % non-square pmatrix
    A = randn(2, 3) + randn(2, 3) * p + randn(2, 3) * q^2;
    f = randn(1, 2);
    args = {{}, {1}, {-1}};
    for i=1:numel(args)
        arg = args{i};
        verifyEqual(testCase, ...
            diag(freeze(A, f), arg{:}), freeze(diag(A, arg{:}), f), ...
            'AbsTol', 2 * eps);
    end
    
    % k is larger than size returns empty pmatrix
    verifyTrue(testCase, ...
        isempty(diag(A, 100)));
end

function testCat(testCase)
% Test concatenation of pmatrix objects
p1 = preal('p1', 'ct', 'Range', [-1, 9]);
p2 = preal('p2', 'ct', 'Range', [-2, 1]);

A1 = [1, 1 + p1; -3 * p2, -6 * p1];
A2 = [1, 1 + p2; -3 * p1, -6 * p2];

verifyTrue(testCase, ...
    all(A1.timemap == A2.timemap) && ...
    all(A1.timemap.Range{1} == [-1, 9]) && ...
    all(A1.timemap.Range{2} == [-2, 1]) && ...
    all(A2.timemap.Range{1} == [-1, 9]) && ...
    all(A2.timemap.Range{2} == [-2, 1]));

% Verify dimension when concatening along different dimensions
A1 = cat(1, p1, p2);
[n, m, o] = size(A1);
verifyEqual(testCase, [n, m, o], [2, 1, 2]);
A2 = cat(2, p1, p2);
[n, m, o] = size(A2);
verifyEqual(testCase, [n, m, o], [1, 2, 2]);
A3 = cat(3, p1, p2);
[n, m, o] = size(A3);
verifyEqual(testCase, [n, m, o], [1, 1, 2]);

end

function testCat2(testCase)
    % Test re-indexing of pmatrix terms when concatening two pmatrices
    p = preal('p', 'dt');
    q = preal('q', 'dt');
    
    [~, IA, IB] = cat(3, 1 + p, 1 + p);
    verifyTrue(testCase, isequal([IA; IB], [1; 2; 1; 2]));
    
    [~, IA, IB] = cat(3, 1, 1 + p);
    verifyTrue(testCase, isequal([IA; IB], [1; 1; 2]));
    
    [~, IA, IB] = cat(3, 1 + p + p^2, 1 + p^2);
    verifyTrue(testCase, isequal([IA; IB], [1; 2; 3; 1; 3]));
    
    [~, IA, IB] = cat(3, 1 + p + p * q, 1 + q + p * q);
    verifyTrue(testCase, isequal([IA; IB], [1; 2; 3; 1; 3; 4]));
    
    P1 = pmatrix(randn(1, 1, 20), 'BasisType', 'poly');
    P2 = pmatrix(randn(1, 1, 20), 'BasisType', 'poly');
    [~, IA, IB] = cat(3, P1, P2);
    verifyTrue(testCase, isequal(IA, (1:20)') && isequal(IA, IB));
end

function testIsConst(testCase)
P1 = testCase.TestData.P1;



verifyTrue(testCase, ~isconst(P1));
verifyTrue(testCase, isconst(0 * preal('p')));
verifyTrue(testCase, isconst(pzeros(2, 2)));
verifyTrue(testCase, isconst(pmatrix([])));

P = pmatrix([1 2; 3 4],...
           'BasisType',  'custom',...               
           'BasisParametrization', {@(rho) 1},...
           'SchedulingTimeMap', P1.timemap);
%due to current implementation of isconst() this is not a constant pmatrix
verifyTrue(testCase, ~isconst(P));

       
end

function testIsAffine(testCase)
P1 = testCase.TestData.P1;

verifyTrue(testCase, isaffine(P1));
verifyTrue(testCase, ~isaffine(P1 * P1));
verifyTrue(testCase, isaffine(0 * preal('p')));
verifyTrue(testCase, isaffine(pmatrix([])));

P = pmatrix([1 2; 3 4],...
           'BasisType',  'custom',...               
           'BasisParametrization', {@(rho) rho(:,1)},...
           'SchedulingTimeMap', P1.timemap);
%due to current implementation of isconst() this is not an affine pmatrix
verifyTrue(testCase, ~isaffine(P));

end

function testPEye(testCase)
P = peye(10);
verifyTrue(testCase, P == eye(10));
verifyTrue(testCase, isconst(P) && isaffine(P) && P.Np == 0);
end

function testPReal(testCase)
p = preal('p', 'Range', [-1, 1], 'Unit', 'cm');
verifyTrue(testCase, all(p.timemap.Range{1} == [-1, 1]));
p = preal('p', 'ct', 'Range', [-1, 1], 'Unit', 'cm');
verifyTrue(testCase, all(p.timemap.Range{1} == [-1, 1]));
p = preal('p', 'dt', 'Range', [-1, 1], 'Unit', 'cm', 'Dynamic', -1);
verifyTrue(testCase, strcmp(p.timemap.Unit{1}, 'cm') && ...
    p.timemap.Map == -1);

p = preal('p', 'Range', [-1, 1], 'Unit', 'cm', 'Dynamic', 0);
q = preal('q', 'Range', [-2, 2], 'Unit', 'm', 'Dynamic', 1);

ops = testCase.TestData.ops;

for i=1:numel(ops)
    op = ops{i};
    c = op(p, q);
    verifyTrue(testCase, all(c.timemap.Range{1} == [-1, 1]) && ...
        all(c.timemap.Range{2} == [-2, 2]));
    verifyTrue(testCase, strcmp(c.timemap.Unit{1}, 'cm') && ...
        strcmp(c.timemap.Unit{2}, 'm'));
    verifyTrue(testCase, strcmp(c.timemap.Name{1}, 'p') && ...
        strcmp(c.timemap.Name{2}, 'q'));
end
end

function testFreeze(testCase)
p = preal('p', 'ct');
A0 = randn(2, 2);
A1 = randn(2, 2);

A = A0 + p * A1 + pdiff(p, 1) * randn(2, 2);

verifyTrue(testCase, all(A0 == freeze(A, 0), 'all') && ...
    all(A0 + A1 == freeze(A, 1), 'all') && ...
    all(A0 - A1 == freeze(A, -1), 'all'));
end

function testIsEmpty(testCase)
    % Operations on empty matrix return empty pmatrix
    A = pmatrix([]);
    ops = testCase.TestData.ops;
    for i=1:numel(ops)
        op = ops{i};
        C = op(A, A);
        verifyTrue(testCase, isempty(C));
    end
    
    % Some dimension non-zero
    verifyTrue(testCase, isempty(pmatrix(randn(10, 0))));
    verifyTrue(testCase, ~isempty(pmatrix(1)));
end

function testConstant(testCase)
    % TESTCONSTANT Test behaviour with constant pmatrix objects (i.e., Np = 0)
    A = prandn(2);
    p = preal('p', 'dt');
    q = preal('q', 'dt');
    B = randn(2) * p + randn(2) + q * randn(2);
    ops = testCase.TestData.ops;
    for i=1:numel(ops)
        op = ops{i}; C = op(A, B);
        verifyTrue(testCase, A.Np == 0);
        verifyTrue(testCase, C.Np == 2);
        verifyTrue(testCase, strcmp(C.timemap.Domain, B.timemap.Domain))
        Af = freeze(A);
        Bf = freeze(B, [1, 1]);
        Cf = freeze(C, [1, 1]);
        verifyTrue(testCase, max(max(abs(op(Af, Bf) - Cf))) < 1E-10);
    end
end

function testSum(testCase)
% Compare frozen pmatrix
P1 = testCase.TestData.P1;
P2 = testCase.TestData.P2;
P3 = testCase.TestData.P3;
P4 = testCase.TestData.P4;
P = {P1, P2, P3, P4};
for i=1:numel(P)
    p = ones(1, P{i}.Np);
    verifyTrue(testCase, norm(sum(freeze(P{i}, p)) - freeze(sum(P{i}), p)) < 1E-10);
    verifyTrue(testCase, norm(sum(freeze(P{i}, p), 1) - freeze(sum(P{i}, 1), p)) < 1E-10);
    verifyTrue(testCase, norm(sum(freeze(P{i}, p), 2) - freeze(sum(P{i}, 2), p)) < 1E-10);
    verifyTrue(testCase, norm(sum(freeze(P{i}, p), 'all') - freeze(sum(P{i}, 'all'), p)) < 1E-10);
end
end


function testDivide(testCase)
    %% Right matrix divide
    A = randn(10,2);

    Ap = pmatrix(A);
    B = [3 0;0 4];

    C = A/B;        % MATLAB
    Cp = Ap/B;      % LPVcore
    verifyTrue(testCase, norm(C - Cp.matrices) < 1E-10);

    %% Left matrix divide
    A = randn(2,10);

    Ap = pmatrix(A);
    B = [3 0;0 4];

    C = B\A;        % MATLAB
    Cp = B\Ap;      % LPVcore
    verifyTrue(testCase, norm(C - Cp.matrices) < 1E-10);

    %% Right array divide
    A = randn(2,2);

    Ap = pmatrix(A);
    B = [3 4];

    C = A./B;        % MATLAB
    Cp = Ap./B;      % LPVcore
    verifyTrue(testCase, norm(C - Cp.matrices) < 1E-10);

    %% Left array divide
    A = randn(2,2);

    Ap = pmatrix(A);
    B = [3 4];

    C = B.\A;        % MATLAB
    Cp = B.\Ap;      % LPVcore
    verifyTrue(testCase, norm(C - Cp.matrices) < 1E-10);
end

function testPeval(testCase)
    % TESTPEVAL Test evaluation of pmatrix for trajectory for p

    % Constant
    A = double2pmatrix(1);
    P = zeros(10, 0);
    E = peval(A, P);
    verifyTrue(testCase, all(size(E, 3) == size(P, 1)));
    
    % With shifted of the scheduling signal
    p = preal('p', 'dt');
    A = p + pshift(p, -1) + pshift(p, 1);
    P = (1:10)';
    E = peval(A, P);
    E_true = [6; 9; 12; 15; 18; 21; 24; 27];
    verifyEqual(testCase, E(:), E_true);
end

function testFeval(testCase)
    % TESTFEVAL Test evaluation of pmatrix for trajectory of rho (ext.
    % scheduling signal)
    
    rho = timemap([0, 1], 'ct');
    s = @(rho) sin(2 * pi * rho(:, 1));
    c = @(rho) cos(pi * rho(:, 2));
    A = pmatrix(cat(3, 1, -1), ...
        'BasisType', 'custom', ...
        'BasisParametrization', {s, c}, ...
        'SchedulingTimeMap', rho);
    % pmatrix can be compared with equivalent function handle
    A_fh = @(rho) s(rho) - c(rho);
    
    % Single rho
    rho = randn(1, A.timemap.nrho);
    verifyEqual(testCase, feval(A, rho), A_fh(rho));
    
    % Two rows of rho (i.e., corresponding to two time instances)
    % FEVAL returns a 3D-array with a 2D matrix for each row
    rho = randn(2, A.timemap.nrho);
    A_feval = feval(A, rho);
    verifyEqual(testCase, A_feval(:, :, 1), A_fh(rho(1, :)));
    verifyEqual(testCase, A_feval(:, :, 2), A_fh(rho(2, :)));
    verifyEqual(testCase, size(A_feval), ...
        [size(A, 1), size(A, 2), size(rho, 1)]);
    
    % FEVAL expands scalars
    rho = 1;
    verifyEqual(testCase, feval(A, rho), A_fh([rho, rho]));
    
    % Scalar expansion if multiple time instances are given
    rho = [1; 2];
    A_feval = feval(A, rho);
    verifyEqual(testCase, A_feval(:, :, 1), A_fh([rho(1), rho(1)]));
    verifyEqual(testCase, A_feval(:, :, 2), A_fh([rho(2), rho(2)]));
    verifyEqual(testCase, size(A_feval), ...
        [size(A, 1), size(A, 2), size(rho, 1)]);
end

function testReshape(testCase)
    A = pmatrix(rand(3,4));
    p = 2;
    verifyEqual(testCase, feval(reshape(A,[2,6]),p), reshape(feval(A,p),[2,6]))
    verifyEqual(testCase, reshape(A,[2,6]) , reshape(A, 2, 6))
    verifyError(testCase, @() reshape(A, [2, 2, 3]), 'LPVcore:DimConvention')
    verifyError(testCase, @() reshape(A, [2, 3]), 'MATLAB:getReshapeDims:notSameNumel')
end

function testIsPoly(testCase)
    % TESTISPOLY The ISPOLY function should return true if and only if all basis
    % functions are monomials (pbconst, pbaffine, pbpoly)
    
    p = preal('p', 'dt');
    q = preal('q', 'dt');

    % Positive cases
    verifyTrue(testCase, ispoly(p^0));
    verifyTrue(testCase, ispoly(p));
    verifyTrue(testCase, ispoly(pshift(p, 1)));
    verifyTrue(testCase, ispoly(p^2 - q^3));
    
    % Negative cases
    s = @(rho) sin(rho(:, 1));
    A = pmatrix(1, ...
        'BasisType', 'custom', ...
        'BasisParametrization', {pbcustom(s)}, ...
        'SchedulingDomain', 'dt');
    verifyFalse(testCase, ispoly(A));
    verifyFalse(testCase, ispoly(A + p));
end

function testEmpty(testCase)
    verifyEqual(testCase,pmatrix.empty(0,0),pmatrix([]))
    verifyEqual(testCase,pmatrix.empty(0,0,0),pmatrix([], {pbconst}))
    
    verifyError(testCase,@() pmatrix.empty(0,0,0,0), 'MATLAB:InputParser:ArgumentFailedValidation')
    verifyError(testCase,@() pmatrix.empty(1,1),     'MATLAB:class:emptyMustBeZero')
end

function testPDiff(testCase)
    p = preal('p', 'ct');
    q = preal('q', 'ct');
    pd = preal('p', 'ct', 'Dynamic', 1);
    qd = preal('q', 'ct', 'Dynamic', 1);

    % Derivative of constant is 0
    A = pmatrix(1, {pbconst});
    verifyTrue(testCase, pdiff(A, 1) == 0);
    verifyTrue(testCase, pdiff(A, 2) == 0);
    
    % Chain rule for pbpoly
    verifyTrue(testCase, pdiff(p, 1) == pd);
    verifyEqual(testCase, feval(pdiff(p^2, 1), [1, 2]), feval(2 * p * pd, [1, 2]));
    verifyTrue(testCase, pdiff(p + q, 1) == pd + qd);
    verifyEqual(testCase, ...
        feval(pdiff((p+q)^2, 1), [1, 2, 3, 4]), ...
        feval(2 * (p * pd + p * qd + pd * q + q * qd), [1, 2, 3, 4]));
    verifyTrue(testCase, pdiff(p + 1, 1) == pd);
    verifyTrue(testCase, pdiff(p + 1, 2) == pdiff(pd, 1));
    verifyTrue(testCase, pdiff(p^2 + p + 1, 1) == 2 * pd * p + pd);
    
    % Custom basis functions are not supported yet and should throw error
    phi = @(rho) rho(:, 1);
    A = pmatrix(1, {pbcustom(phi)});
    verifyError(testCase, @() pdiff(A, 1), 'LPVcore:pmat:wrongBasisFunctions');
    
    % Negative order throws error
    verifyError(testCase, @() pdiff(p, -1), 'LPVcore:pmat:NonPositiveInteger');
    verifyError(testCase, @() pdiff(p, Inf), 'LPVcore:pmat:NonPositiveInteger');
    verifyError(testCase, @() pdiff(p, NaN), 'LPVcore:pmat:NonPositiveInteger');
end

function testSubsRef(testCase)
    % Test SUBSREF, e.g., A(1), A(:), A(1, 1), ...
    p = preal('p');
    
    A = randn(2) + p * randn(2);
    Ac = freeze(A, 1);
    
    % Indices (linear and row-column based) 
    args = {{1}, {2}, {3}, {4}, {1, 1}, {1, 2}, {2, 1}, {2, 2}, ...
        {[1 2]}, {logical([1 0])}};
    for i=1:numel(args)
        a = args{i};
        verifyEqual(testCase, freeze(A(a{:}), 1), Ac(a{:}));
    end
    
    % Vectorization
    verifyEqual(testCase, freeze(A(:), 1), Ac(:));
end

function testSubsAsgn(testCase)
    % Test SUBSASGN, e.g., A(1) = p, A(1, 1) = p, ...
    p = preal('p');
    
    % Indices (linear and row-column based) 
    args = {{1}, {2}, {3}, {4}, {1, 1}, {1, 2}, {2, 1}, {2, 2}, ...
        {[1, 2], 1}, {':', 2}, {[1 2], ':'}, {[1 2]}, {logical([1 0])}};
    for i=1:numel(args)
        A = randn(2) + p * randn(2);
        Ac = freeze(A, 1);
        
        a = args{i};
        
        % Assign a matrix
        % Sample a random matrix for assignment
        R = randn(2);
        R = R(a{:});
        % Assign R to pmatrix and matrix
        A(a{:}) = R;
        Ac(a{:}) = R;
        verifyEqual(testCase, freeze(A, 1), Ac);
        
        % Assign a scalar
        r = randn;
        A(a{:}) = r;
        Ac(a{:}) = r;
        verifyEqual(testCase, freeze(A, 1), Ac);
    end
    
    % With vectorization
    A = randn(2) + p * randn(2);
    Ac = freeze(A, 1);
    
    % Assigning a matrix
    R = randn(2);
    A(:) = R;
    Ac(:) = R;
    verifyEqual(testCase, freeze(A, 1), Ac);
    
    % Assigning a scalar
    r = randn;
    A(:) = r;
    Ac(:) = r;
    verifyEqual(testCase, freeze(A, 1), Ac);
    
    % Assigning outside of initial size
    A = p;  % 1-by-1
    A(2, 2) = p;
    A(5, 7) = p^2;
    A(10:12, [5, 7, 9]) = 1 - p^3; %#ok<NASGU>

    % Assign a pmatrix
    A = [1*p 4 7;
         2   5 8;
         3   6 9];
    A([5 9]) = [5*p 9*p^2];
    Acheck = [1*p 4   7;
              2   5*p 8;
              3   6   9*p^2];
    
    verifyEqual(testCase, freeze(A, 3), freeze(Acheck, 3));

    % Assigning to uninitialized variable
    clearvars B;
    B(1) = p;
    verifySize(testCase, B.matrices, [1, 1, 1]);
    
    clearvars B;
    B(2) = p;
    verifySize(testCase, B.matrices, [1, 2, 1]);

    clearvars B;
    B([3, 5, 7]) = p;
    verifySize(testCase, B.matrices, [1, 7, 1]);

    clearvars B;
    B(2, 2) = p;
    verifySize(testCase, B.matrices, [2, 2, 1]);

    clearvars B;
    B([5, 6, 8], 2) = p;
    verifySize(testCase, B.matrices, [8, 2, 1]);

    clearvars B;
    B([5, 6, 8], [2, 4, 5]) = p;
    verifySize(testCase, B.matrices, [8, 5, 1]);

    clearvars B;
    q = preal('q');
    B(1:2) = [p, q];
    verifyEqual(testCase, B, [p, q]);

    clearvars B;
    B(1:2) = [p; q];
    verifyEqual(testCase, B, [p; q]);

    clearvars B;
    B([2, 4], [3, 5]) = [p, p^2; ...
                         p*q, q^2 + p];
    verifySize(testCase, B.matrices, [4, 5, 4]);
    verifyEqual(testCase, simplify(B(2, 3), 0), p);
    verifyEqual(testCase, simplify(B(2, 5), 0), p^2);
    verifyEqual(testCase, simplify(B(4, 3), 0), p*q);
    verifyEqual(testCase, simplify(B(4, 5), 0), q^2 + p);
end

function testSimplify(testCase)
    p = preal('p', 'ct');
    q = preal('q', 'ct');
    a = p + p + q;
    b = p + q + p;
    c = q + p + p;
    
    verifyEqual(testCase, b, a)
    verifyEqual(testCase, b, c)    
    verifyEqual(testCase, simplify(b), simplify(a))
    
    % testing in construction
    sz = 3;
    mat = rand(2,3, 4);
    bfs = {pbpoly(zeros(sz)), pbaffine(0), pbconst(), pbcustom(@(rho) pi())};
    matsp = mat;
    matsp(:,:,1) = matsp(:,:,1)*sz;
    matsp(:,:,4) = matsp(:,:,4)*pi();
    pmat = pmatrix(mat, bfs, 'SchedulingName', {'p1', 'p2', 'p3'});
    
    verifyEqual(testCase, feval(pmat, pi*ones(1,sz)), sum(matsp,3), 'relTol', 1e-9)

    % test sorting
    P = pmatrix(cat(3, 1, 2, 3, 4, 5, 6, 7), ...
    {pbconst, ...
     pbaffine(2), ...
     pbaffine(10), ...
     pbcustom(@(rho) cos(rho(:,1))), ...
     pbpoly([3 1 0]), ...
     pbpoly([1 2]), ...
     pbconst}, 'SchedulingTimeMap', timemap(0,'Dimension',10));

    verifyEqual(testCase, P.matrices, cat(3, 8, 5, 6, 4, 2, 3));

    % Example from issue 421
    % https://gitlab.com/tothrola/LPVcore/-/issues/421
    Np = 10;
    val = 1:Np;
    mat = pmatrix(reshape([val 0],[1 1 Np+1]), 'SchedulingDimension', Np, ...
            'SchedulingDomain', 'ct');
    mat2 = 1 * mat;
    verifyEqual(testCase, mat2.matrices, mat.matrices);
    
    mat3 = 2 * mat2;
    verifyEqual(testCase, reshape([0, val] * 2, 1, 1, []), mat3.matrices);
    %% With pdiff and setting element to zero - #1
    a = preal('a');
    b = preal('b');
    bd = pdiff(b,1);
    ad = pdiff(a,1);
    
    M = [a, bd, ad];
    M(2) = 0;
    M = simplify(M, eps);

    Mcheck = [a, 0, ad];

    verifyTrue(testCase, M == Mcheck)
    verifyEqual(testCase, M.timemap, Mcheck.timemap)

    %% With pdiff and setting element to zero - #2
    c = preal('c');
    cdd = pdiff(c, 2);
    
    M = [a, ad, b, cdd];
    M([2 3]) = 0;
    M = simplify(M, eps);
    Mcheck = [a, 0, 0, cdd];

    verifyTrue(testCase, M == Mcheck)
    verifyTrue(testCase, M.timemap == Mcheck.timemap)

    %% With pshifts and system conctruction
    rng(1);
    p1 = preal('p1', 'dt');
    p2 = preal('p2', 'dt');
    p3 = preal('p3', 'dt');
    
    A = randn(1) +  randn(1)*p1 + randn(1)*p2 + randn(1)*p3;
    B = randn(1)+  randn(1)*p1 + randn(1)*p2 + randn(1)*p3;
    na=5;
    nb=5;
    
    A_poly=eye(1);
    for k=1:na
        if k==1
            A_poly={A_poly, pshift(A,-k)}; %#ok<AGROW>
        else
            A_poly={A_poly{:,1:k}, pshift(A,-k)};
        end
    end
    B_poly=rand(1);
    for k=1:nb
        if k==1
            B_poly={B_poly, pshift(B,-k)}; %#ok<AGROW>
        else
            B_poly={B_poly{:,1:k}, pshift(B,-k)};
        end
    end
    
    Ts = 1;
    
    oe_model = LPVcore.lpvidpoly([], B_poly, [], [], A_poly, 0, Ts);
    
    A = oe_model.F;
    B = oe_model.B;
    
    A_SS=[];
    B_SS=[];
    for k=1:na
        A_SS=[A_SS;-pshift(A.MatNoMonic{k},k)]; %#ok<AGROW>
    end
    for k=1:nb
        B_SS=[B_SS;pshift(B.Mat{k+1},k)]; %#ok<AGROW>
    end
    if na>nb
        B_SS=[B_SS;zeros(na-nb,1)];
    end
    B_SS=B_SS+A_SS*B.Mat{1};
    A_SS=[A_SS,[eye(na-1); zeros(1,na-1)]];
    C_SS=[1,zeros(1,na-1)];
    D_SS=B.Mat{1};
    
    lpv_ss = LPVcore.lpvss(A_SS, B_SS, C_SS, D_SS, Ts);

    pmat = [p1, p2, p3];

    verifyEqual(testCase, lpv_ss.SchedulingTimeMap, pmat.timemap);
end

function testNumel(testCase)
    verifyEqual(testCase, numel(pmatrix([])), 0)
    p = preal('p', 'ct');
    verifyEqual(testCase, numel(p), 1)
    verifyEqual(testCase, numel((p+1)),1)
    verifyEqual(testCase, numel(randn(2)*p), 4)
    verifyEqual(testCase, numel((randn(2)+randn(2)*p)), 4)
end

function testPBinterp(testCase)
    Grid = {[0 1], [ 1 2 3]};
    V = [ 0 0 0; 0 1 0];
    pb = pbinterp(Grid, V);
    pb2 = pbinterp(Grid, V+2);
    tm3 = timemap(randi(201, 1, 10), ...
        'ct', ...
        'Name', {'a', 'c'}, ...
        'Unit', {'-', 'm'}, ...
        'Range', {[-100, 100], [-Inf, +Inf]});

    mat = rand(4,4,2);

    pmatrix(mat(:,:,1),...
        'BasisType', 'interp', ...
        'BasisParametrization', ...
        {{Grid, V}}, ...
        'SchedulingTimeMap', tm3);

    P2 = pmatrix(mat,...
        'BasisType', 'interp', ...
        'BasisParametrization', ...
        {{Grid, V}, {Grid, V+2}}, ...
        'SchedulingTimeMap', tm3);

    P3 = pmatrix(mat, ...
        {pb, pb2}, ...
        'SchedulingTimeMap', tm3);

    verifyEqual(testCase,P2,P3)
end

function testTimemap(testCase)
    rng(1);
    P = testCase.TestData.P1;
    
    % Test setting properties
    propNames = {'Range','RateBound','Domain','Name','Unit','Map'};
    propValues = {{[-5, 5]; [2, 3]}, {[-10, 10]; [5, 9]}, 'dt',...
        {'p'; 'q'}, {'m'; 'km'}, randi([-100, 0],size(P.timemap.Map))};

    for i = 1:numel(propNames)
        P.timemap.(propNames{i}) = propValues{i};
    end

    for i = 1:numel(propNames)
        verifyEqual(testCase, P.timemap.(propNames{i}), propValues{i});
    end

    check = @() timeMapSet(P, 'Range', {[-5, 5]; [2, 3]; [-5 9]});

    % Check for error if different dimension scheduling is given
    verifyError(testCase, check, 'MATLAB:InputParser:ArgumentFailedValidation')
end

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Local functions
function timeMapSet(P, prop, val)
    P.timemap.(prop) = val;
end

==> anc/Code1705/LPVcorev010/test/core/simulink/_Content_Types_.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?><Types xmlns="http://schemas.openxmlformats.org/package/2006/content-types"><Default ContentType="image/png" Extension="png"/><Default ContentType="application/vnd.openxmlformats-package.relationships+xml" Extension="rels"/><Default ContentType="application/vnd.mathworks.simulink.mdl+xml" Extension="xml"/><Override ContentType="application/vnd.openxmlformats-package.core-properties+xml" PartName="/metadata/coreProperties.xml"/><Override ContentType="application/vnd.mathworks.package.coreProperties+xml" PartName="/metadata/mwcoreProperties.xml"/><Override ContentType="application/vnd.mathworks.package.corePropertiesExtension+xml" PartName="/metadata/mwcorePropertiesExtension.xml"/><Override ContentType="application/vnd.mathworks.package.corePropertiesReleaseInfo+xml" PartName="/metadata/mwcorePropertiesReleaseInfo.xml"/><Override ContentType="application/vnd.mathworks.simulink.configSet+xml" PartName="/simulink/configSet0.xml"/><Override ContentType="application/vnd.mathworks.simulink.configSetInfo+xml" PartName="/simulink/configSetInfo.xml"/><Override ContentType="application/vnd.mathworks.simulink.graphicalInterface+xml" PartName="/simulink/graphicalInterface.xml"/><Override ContentType="application/vnd.mathworks.simulink.mf0+xml" PartName="/simulink/modelDictionary.xml"/><Override ContentType="application/vnd.mathworks.simulink.pluginParameters+xml" PartName="/simulink/plugins/AnimationPlugin.xml"/><Override ContentType="application/vnd.mathworks.simulink.pluginParameters+xml" PartName="/simulink/plugins/DiagnosticSuppressor.xml"/><Override ContentType="application/vnd.mathworks.simulink.pluginParameters+xml" PartName="/simulink/plugins/LogicAnalyzerPlugin.xml"/><Override ContentType="application/vnd.mathworks.simulink.pluginParameters+xml" PartName="/simulink/plugins/NotesPlugin.xml"/><Override ContentType="application/vnd.mathworks.simulink.pluginParameters+xml" PartName="/simulink/plugins/SLCCPlugin.xml"/><Override ContentType="application/vnd.mathworks.simulink.pluginParameters+xml" PartName="/simulink/plugins/WebScopes_FoundationPlugin.xml"/><Override ContentType="application/vnd.mathworks.simulink.ScheduleCore+xml" PartName="/simulink/ScheduleCore.xml"/><Override ContentType="application/vnd.mathworks.simulink.ScheduleEditor+xml" PartName="/simulink/ScheduleEditor.xml"/><Override ContentType="application/vnd.mathworks.stateflow.machine+xml" PartName="/simulink/stateflow/machine.xml"/><Override ContentType="application/vnd.mathworks.simulink.blockDiagram+xml" PartName="/simulink/windowsInfo.xml"/></Types>

==> anc/Code1705/LPVcorev010/test/core/simulink/metadata/coreProperties.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?><cp:coreProperties xmlns:cp="http://schemas.openxmlformats.org/package/2006/metadata/core-properties" xmlns:dc="http://purl.org/dc/elements/1.1/" xmlns:dcmitype="http://purl.org/dc/dcmitype/" xmlns:dcterms="http://purl.org/dc/terms/" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance"><cp:category>model</cp:category><dcterms:created xsi:type="dcterms:W3CDTF">2020-11-12T14:47:39Z</dcterms:created><dc:creator>Patrick</dc:creator><cp:lastModifiedBy>Patrick</cp:lastModifiedBy><dcterms:modified xsi:type="dcterms:W3CDTF">2020-11-18T13:59:10Z</dcterms:modified><cp:revision>1.1</cp:revision><cp:version>R2020a</cp:version></cp:coreProperties>

==> anc/Code1705/LPVcorev010/test/core/simulink/metadata/mwcoreProperties.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?><mwcoreProperties xmlns="http://schemas.mathworks.com/package/2012/coreProperties"><contentType>application/vnd.mathworks.simulink.model</contentType><contentTypeFriendlyName>Simulink Model</contentTypeFriendlyName><matlabRelease>R2020a</matlabRelease></mwcoreProperties>

==> anc/Code1705/LPVcorev010/test/core/simulink/metadata/mwcorePropertiesExtension.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?><mwcoreProperties xmlns="http://schemas.mathworks.com/package/2014/corePropertiesExtension"><matlabVersion>9.8.0.1417392</matlabVersion><uuid>4f5dcd87-34be-4c9f-a23d-2c39158bf592</uuid></mwcoreProperties>

==> anc/Code1705/LPVcorev010/test/core/simulink/metadata/mwcorePropertiesReleaseInfo.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<!-- Version information for MathWorks R2020a Release -->
<MathWorks_version_info>
  <version>9.8.0.1417392</version>
  <release>R2020a</release>
  <description>Update 4</description>
  <date>Jun 24 2020</date>
  <checksum>1882048</checksum>
</MathWorks_version_info>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/ScheduleCore.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<sltp_graph version="1.1" packageUris="http://schema.mathworks.com/mf0/sltp_mm/R2020a_201913111440">
  <sltp.mm.core.Context type="sltp.mm.core.Context" uuid="e84bce9f-034e-40e7-af25-3d5ceab8da77">
    <priorityDirection>HighNumberLast</priorityDirection>
    <unusedIds>2</unusedIds>
    <editorState type="sltp.mm.core.EditorState" uuid="1486826e-5bbb-4f6f-bcd0-a0a6a7fec561">
      <isSynchronized>true</isSynchronized>
    </editorState>
    <rootTask type="sltp.mm.core.Task" uuid="f6f019bf-fd32-47ef-91fa-d20ee694074b">
      <context type="sltp.mm.core.Context" uuid="e84bce9f-034e-40e7-af25-3d5ceab8da77"/>
      <explicit>false</explicit>
      <name>Default</name>
      <priority>-2147483648</priority>
      <subgraph type="sltp.mm.core.Graph" uuid="a268a7f7-edba-4e83-aff1-83a39f73d930">
        <tasks type="sltp.mm.core.Task" uuid="6a3fee26-4887-4f8d-9351-6d8c81642f71">
          <baseTask>true</baseTask>
          <context type="sltp.mm.core.Context" uuid="e84bce9f-034e-40e7-af25-3d5ceab8da77"/>
          <explicit>false</explicit>
          <id>1</id>
          <name>Cont</name>
          <priority>40</priority>
          <rates type="sltp.mm.core.Rate" uuid="50fa0bf4-8f3b-4db2-981a-eb34c7eecd29">
            <annotation>Cont</annotation>
            <color>255</color>
            <hasBlocks>true</hasBlocks>
            <rateSpec type="sltp.mm.core.RateSpec">
              <period>0</period>
            </rateSpec>
            <sti>0</sti>
          </rates>
          <rates type="sltp.mm.core.Rate" uuid="da2dc035-e314-4fcf-bb9d-24367c982241">
            <annotation>D1</annotation>
            <color>-436207361</color>
            <hasBlocks>true</hasBlocks>
            <rateSpec type="sltp.mm.core.RateSpec">
              <period>0.10000000000000001</period>
            </rateSpec>
            <sti>1</sti>
          </rates>
        </tasks>
      </subgraph>
    </rootTask>
  </sltp.mm.core.Context>
</sltp_graph>

==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/ScheduleEditor.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<sltp_editor version="1.1" packageUris="http://schema.mathworks.com/mf0/DiagramEditor/R2019a_20181107 http://schema.mathworks.com/mf0/SltpSyntax/R2020a_201913111440">
  <sltp.mm.syntax.Context type="sltp.mm.syntax.Context" uuid="ce3d3b3b-4184-45cc-a601-2570044a950b">
    <rootGraph type="sltp.mm.syntax.Graph" uuid="b2bd28b2-1a0b-4a99-9bbc-75b1b83df918">
      <children type="sltp.mm.syntax.Node" uuid="fd8ea034-5a22-4ccf-b1f5-792efd5ef41c">
        <priority>40</priority>
        <rates type="sltp.mm.syntax.RateData">
          <color>#000000</color>
          <hasBlocks>true</hasBlocks>
          <rate>0</rate>
          <title>Cont</title>
        </rates>
        <rates type="sltp.mm.syntax.RateData">
          <color>#e60000</color>
          <hasBlocks>true</hasBlocks>
          <rate>0.1</rate>
          <title>D1</title>
        </rates>
        <title>Cont</title>
        <type>base</type>
        <diagramElement type="diagram.editor.model.Entity" uuid="40c402ab-2888-4b8f-a178-f7f860d1b74b"/>
        <subgraph type="sltp.mm.syntax.Graph" uuid="e9353e2c-0cea-468e-abf3-afeb173d54ac">
          <title>Cont</title>
          <diagramElement type="diagram.editor.model.Diagram" uuid="d4a1611d-4966-463a-bea7-8085b5c2fa9f"/>
        </subgraph>
      </children>
      <title>Default</title>
      <diagramElement type="diagram.editor.model.Diagram" uuid="01118c7c-3e1d-4e92-9683-f3f1051e393a"/>
    </rootGraph>
  </sltp.mm.syntax.Context>
  <diagram.editor.model.Diagram type="diagram.editor.model.Diagram" uuid="01118c7c-3e1d-4e92-9683-f3f1051e393a">
    <entities type="diagram.editor.model.Entity" uuid="40c402ab-2888-4b8f-a178-f7f860d1b74b">
      <position>0,0</position>
      <size>0,0,0,0</size>
      <syntaxElement type="sltp.mm.syntax.Node" uuid="fd8ea034-5a22-4ccf-b1f5-792efd5ef41c"/>
      <title>Cont</title>
      <type>base</type>
      <subDiagram type="diagram.editor.model.Diagram" uuid="d4a1611d-4966-463a-bea7-8085b5c2fa9f">
        <position>0,0</position>
        <syntaxElement type="sltp.mm.syntax.Graph" uuid="e9353e2c-0cea-468e-abf3-afeb173d54ac"/>
        <title>Cont</title>
        <type>graph.Graph</type>
      </subDiagram>
    </entities>
    <syntaxElement type="sltp.mm.syntax.Graph" uuid="b2bd28b2-1a0b-4a99-9bbc-75b1b83df918"/>
    <title>Default</title>
    <type>graph.Graph</type>
  </diagram.editor.model.Diagram>
</sltp_editor>

==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/_rels/blockdiagram.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?><Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="AnimationPlugin" Target="plugins/AnimationPlugin.xml" Type="http://schemas.mathworks.com/simulinkModel/2014/relationships/pluginParameters"/><Relationship Id="DiagnosticSuppressor" Target="plugins/DiagnosticSuppressor.xml" Type="http://schemas.mathworks.com/simulinkModel/2014/relationships/pluginParameters"/><Relationship Id="LogicAnalyzerPlugin" Target="plugins/LogicAnalyzerPlugin.xml" Type="http://schemas.mathworks.com/simulinkModel/2014/relationships/pluginParameters"/><Relationship Id="NotesPlugin" Target="plugins/NotesPlugin.xml" Type="http://schemas.mathworks.com/simulinkModel/2014/relationships/pluginParameters"/><Relationship Id="SLCCPlugin" Target="plugins/SLCCPlugin.xml" Type="http://schemas.mathworks.com/simulinkModel/2014/relationships/pluginParameters"/><Relationship Id="ScheduleCore" Target="ScheduleCore.xml" Type="http://schemas.mathworks.com/simulink/2013/relationships/ScheduleCore"/><Relationship Id="ScheduleEditor" Target="ScheduleEditor.xml" Type="http://schemas.mathworks.com/simulink/2013/relationships/ScheduleEditor"/><Relationship Id="WebScopes_FoundationPlugin" Target="plugins/WebScopes_FoundationPlugin.xml" Type="http://schemas.mathworks.com/simulinkModel/2014/relationships/pluginParameters"/><Relationship Id="blockDiagramDefaults" Target="bddefaults.xml" Type="http://schemas.mathworks.com/simulink/2017/relationships/blockDiagramDefaults"/><Relationship Id="graphicalInterface" Target="graphicalInterface.xml" Type="http://schemas.mathworks.com/simulinkModel/2014/relationships/graphicalInterface"/><Relationship Id="stateflow_machine" Target="stateflow/machine.xml" Type="http://schemas.mathworks.com/simulinkModel/2014/relationships/stateflowMachine"/><Relationship Id="system_root" Target="systems/system_root.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/><Relationship Id="windowsInfo" Target="windowsInfo.xml" Type="http://schemas.mathworks.com/simulinkModel/2019/relationships/windowsInfo"/></Relationships>

==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/_rels/configSetInfo.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?><Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="configSet0" Target="configSet0.xml" Type="http://schemas.mathworks.com/simulink/2014/relationships/configSet"/></Relationships>

==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/bddefaults.xml <==
<?xml version="1.0" encoding="utf-8"?>
<BlockDiagramDefaults>
  <SystemDefaults>
    <P Name="PaperOrientation">landscape</P>
    <P Name="PaperPositionMode">auto</P>
    <P Name="PaperType">usletter</P>
    <P Name="PaperUnits">inches</P>
    <P Name="TiledPaperMargins">[0.500000, 0.500000, 0.500000, 0.500000]</P>
    <P Name="TiledPageScale">1</P>
    <P Name="ShowPageBoundaries">off</P>
    <P Name="ModelBrowserVisibility">on</P>
    <P Name="ModelBrowserWidth">200</P>
    <P Name="ScreenColor">white</P>
    <P Name="ZoomFactor">100</P>
    <P Name="PortBlocksUseCompactNotation">off</P>
    <P Name="Open">off</P>
  </SystemDefaults>
  <BlockDefaults>
    <P Name="ForegroundColor">black</P>
    <P Name="BackgroundColor">white</P>
    <P Name="DropShadow">off</P>
    <P Name="NameLocation">bottom</P>
    <P Name="FontName">Helvetica</P>
    <P Name="FontSize">10</P>
    <P Name="FontWeight">normal</P>
    <P Name="FontAngle">normal</P>
    <P Name="ShowName">on</P>
    <P Name="HideAutomaticName">on</P>
    <P Name="BlockRotation">0</P>
    <P Name="BlockMirror">off</P>
  </BlockDefaults>
  <AnnotationDefaults>
    <P Name="HorizontalAlignment">left</P>
    <P Name="VerticalAlignment">top</P>
    <P Name="ForegroundColor">black</P>
    <P Name="BackgroundColor">white</P>
    <P Name="DropShadow">off</P>
    <P Name="FontName">Helvetica</P>
    <P Name="FontSize">10</P>
    <P Name="FontWeight">normal</P>
    <P Name="FontAngle">normal</P>
    <P Name="MarkupType">model</P>
    <P Name="UseDisplayTextAsClickCallback">off</P>
    <P Name="AnnotationType">note_annotation</P>
    <P Name="FixedHeight">off</P>
    <P Name="FixedWidth">off</P>
    <P Name="Interpreter">off</P>
  </AnnotationDefaults>
  <LineDefaults>
    <P Name="FontName">Helvetica</P>
    <P Name="FontSize">9</P>
    <P Name="FontWeight">normal</P>
    <P Name="FontAngle">normal</P>
  </LineDefaults>
  <MaskDefaults SelfModifiable="off">
    <Display IconFrame="on" IconOpaque="opaque" RunInitForIconRedraw="analyze" IconRotate="none" PortRotate="default" IconUnits="autoscale"/>
    <MaskParameter Evaluate="on" Tunable="on" NeverSave="off" Internal="off" ReadOnly="off" Enabled="on" Visible="on" ToolTip="on"/>
    <DialogControl>
      <ControlOptions Visible="on" Enabled="on" Row="new" HorizontalStretch="on" PromptLocation="top" Orientation="horizontal" Scale="linear" TextType="Plain Text" Expand="off" ShowFilter="on" ShowParameterName="on" WordWrap="on" AlignPrompts="off"/>
    </DialogControl>
  </MaskDefaults>
  <BlockParameterDefaults>
    <Block BlockType="Integrator">
      <P Name="ExternalReset">none</P>
      <P Name="InitialConditionSource">internal</P>
      <P Name="InitialCondition">0</P>
      <P Name="LimitOutput">off</P>
      <P Name="UpperSaturationLimit">inf</P>
      <P Name="LowerSaturationLimit">-inf</P>
      <P Name="WrapState">off</P>
      <P Name="WrappedStateUpperValue">pi</P>
      <P Name="WrappedStateLowerValue">-pi</P>
      <P Name="ShowSaturationPort">off</P>
      <P Name="ShowStatePort">off</P>
      <P Name="AbsoluteTolerance">auto</P>
      <P Name="IgnoreLimit">off</P>
      <P Name="ZeroCross">on</P>
      <P Name="ContinuousStateAttributes">&apos;&apos;</P>
    </Block>
    <Block BlockType="Mux">
      <P Name="Inputs">4</P>
      <P Name="DisplayOption">none</P>
      <P Name="UseBusObject">off</P>
      <P Name="BusObject">BusObject</P>
      <P Name="NonVirtualBus">off</P>
    </Block>
    <Block BlockType="ToWorkspace">
      <P Name="VariableName">simulink_output</P>
      <P Name="MaxDataPoints">1000</P>
      <P Name="Decimation">1</P>
      <P Name="SaveFormat">Array</P>
      <P Name="Save2DSignal">3-D array (concatenate along third dimension)</P>
      <P Name="FixptAsFi">off</P>
      <P Name="NumInputs">1</P>
      <P Name="SampleTime">0</P>
    </Block>
    <Block BlockType="UniformRandomNumber">
      <P Name="Minimum">-1</P>
      <P Name="Maximum">1</P>
      <P Name="Seed">0</P>
      <P Name="SampleTime">-1</P>
      <P Name="VectorParams1D">on</P>
    </Block>
  </BlockParameterDefaults>
</BlockDiagramDefaults>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/blockdiagram.xml <==
<?xml version="1.0" encoding="utf-8"?>
<ModelInformation Version="1.0">
  <Model>
    <P Name="SavedCharacterEncoding">UTF-8</P>
    <Object PropName="HDLParams" ObjectID="1" ClassName="slprops.hdlmdlprops">
      <Array PropName="mdlProps" Type="Cell" Dimension="1*2">
        <Cell Class="char">HDLSubsystem</Cell>
        <Cell Class="char">$bdroot</Cell>
      </Array>
    </Object>
    <P Name="EnableAccessToBaseWorkspace">on</P>
    <P Name="SLXCompressionType">Normal</P>
    <P Name="ScopeRefreshTime">0.035000</P>
    <P Name="OverrideScopeRefreshTime">on</P>
    <P Name="DisableAllScopes">off</P>
    <P Name="DataTypeOverride">UseLocalSettings</P>
    <P Name="DataTypeOverrideAppliesTo">AllNumericTypes</P>
    <P Name="MinMaxOverflowLogging">UseLocalSettings</P>
    <P Name="MinMaxOverflowArchiveMode">Overwrite</P>
    <P Name="FPTRunName">Run 1</P>
    <P Name="MaxMDLFileLineLength">120</P>
    <P Name="LastSavedArchitecture">maci64</P>
    <P Name="HideAutomaticNames">on</P>
    <ConfigManagerSettings>
      <P Name="UpdateHistory">UpdateHistoryNever</P>
      <P Name="ModifiedByFormat">%&lt;Auto&gt;</P>
      <P Name="ModifiedDateFormat">%&lt;Auto&gt;</P>
      <P Name="RTWModifiedTimeStamp">527612347</P>
      <P Name="ModelVersionFormat">1.%&lt;AutoIncrement:1&gt;</P>
    </ConfigManagerSettings>
    <EditorSettings>
      <P Name="SampleTimeColors">off</P>
      <P Name="SampleTimeAnnotations">off</P>
      <P Name="LibraryLinkDisplay">disabled</P>
      <P Name="WideLines">off</P>
      <P Name="ShowLineDimensions">off</P>
      <P Name="ShowPortDataTypes">off</P>
      <P Name="ShowAllPropagatedSignalLabels">off</P>
      <P Name="PortDataTypeDisplayFormat">AliasTypeOnly</P>
      <P Name="ShowEditTimeErrors">on</P>
      <P Name="ShowEditTimeWarnings">on</P>
      <P Name="ShowEditTimeAdvisorChecks">off</P>
      <P Name="ShowPortUnits">off</P>
      <P Name="ShowDesignRanges">off</P>
      <P Name="ShowLoopsOnError">on</P>
      <P Name="IgnoreBidirectionalLines">off</P>
      <P Name="ShowStorageClass">off</P>
      <P Name="ShowTestPointIcons">on</P>
      <P Name="ShowSignalResolutionIcons">on</P>
      <P Name="ShowViewerIcons">on</P>
      <P Name="SortedOrder">off</P>
      <P Name="VariantCondition">off</P>
      <P Name="ShowLinearizationAnnotations">on</P>
      <P Name="ShowVisualizeInsertedRTB">on</P>
      <P Name="ShowMarkup">on</P>
      <P Name="BlockNameDataTip">off</P>
      <P Name="BlockParametersDataTip">off</P>
      <P Name="BlockDescriptionStringDataTip">off</P>
      <P Name="BlockVariantConditionDataTip">off</P>
      <P Name="ToolBar">on</P>
      <P Name="StatusBar">on</P>
      <P Name="BrowserShowLibraryLinks">off</P>
      <P Name="FunctionConnectors">off</P>
      <P Name="BrowserLookUnderMasks">off</P>
      <P Name="MultiThreadCoSim">on</P>
    </EditorSettings>
    <SimulationSettings>
      <P Name="SimulationMode">normal</P>
      <P Name="SILPILModeSetting">automated</P>
      <P Name="SILPILSystemUnderTest">topmodel</P>
      <P Name="SILPILSimulationModeTopModel">normal</P>
      <P Name="SILPILSimulationModeModelRef">normal</P>
      <P Name="SimTabSimulationMode">normal</P>
      <P Name="CodeVerificationMode">software-in-the-loop (sil)</P>
      <P Name="PauseTimes">5</P>
      <P Name="NumberOfSteps">1</P>
      <P Name="SnapshotBufferSize">10</P>
      <P Name="SnapshotInterval">10</P>
      <P Name="NumberOfLastSnapshots">0</P>
      <P Name="EnablePacing">off</P>
      <P Name="PacingRate">1</P>
      <P Name="LinearizationMsg">none</P>
      <P Name="Profile">off</P>
      <P Name="ParamWorkspaceSource">MATLABWorkspace</P>
      <P Name="AccelSystemTargetFile">accel.tlc</P>
      <P Name="AccelTemplateMakefile">accel_default_tmf</P>
      <P Name="AccelMakeCommand">make_rtw</P>
      <P Name="TryForcingSFcnDF">off</P>
      <Object PropName="DataLoggingOverride" ObjectID="2" ClassName="Simulink.SimulationData.ModelLoggingInfo">
        <P Name="model_" Class="char">$bdroot</P>
        <P Name="overrideMode_" Class="uint32">0U</P>
        <Array PropName="logAsSpecifiedByModels_" Type="Cell" Dimension="1*1">
          <Cell Class="char">$bdroot</Cell>
        </Array>
        <Array PropName="logAsSpecifiedByModelsSSIDs_" Type="Cell" Dimension="1*1">
          <Cell Class="double">[]</Cell>
        </Array>
      </Object>
    </SimulationSettings>
    <ExternalMode>
      <P Name="ExtModeBatchMode">off</P>
      <P Name="ExtModeEnableFloating">on</P>
      <P Name="ExtModeTrigType">manual</P>
      <P Name="ExtModeTrigMode">normal</P>
      <P Name="ExtModeTrigPort">1</P>
      <P Name="ExtModeTrigElement">any</P>
      <P Name="ExtModeTrigDuration">1000</P>
      <P Name="ExtModeTrigDurationFloating">auto</P>
      <P Name="ExtModeTrigHoldOff">0</P>
      <P Name="ExtModeTrigDelay">0</P>
      <P Name="ExtModeTrigDirection">rising</P>
      <P Name="ExtModeTrigLevel">0</P>
      <P Name="ExtModeArchiveMode">off</P>
      <P Name="ExtModeAutoIncOneShot">off</P>
      <P Name="ExtModeIncDirWhenArm">off</P>
      <P Name="ExtModeAddSuffixToVar">off</P>
      <P Name="ExtModeWriteAllDataToWs">off</P>
      <P Name="ExtModeArmWhenConnect">on</P>
      <P Name="ExtModeSkipDownloadWhenConnect">off</P>
      <P Name="ExtModeLogAll">on</P>
      <P Name="ExtModeAutoUpdateStatusClock">on</P>
    </ExternalMode>
    <ModelReferenceSettings>
      <P Name="ShowModelReferenceBlockVersion">off</P>
      <P Name="ShowModelReferenceBlockIO">off</P>
      <P Name="OrderedModelArguments">on</P>
    </ModelReferenceSettings>
    <ConcurrentExecutionSettings>
      <Object PropName="DataTransfer" ObjectID="3" ClassName="Simulink.GlobalDataTransfer">
        <P Name="DefaultTransitionBetweenSyncTasks" Class="char">Ensure deterministic transfer (maximum delay)</P>
        <P Name="DefaultTransitionBetweenAsyncTasks" Class="char">Ensure data integrity only</P>
        <P Name="DefaultTransitionBetweenContTasks" Class="char">Ensure deterministic transfer (minimum delay)</P>
        <P Name="DefaultExtrapolationMethodBetweenContTasks" Class="char">None</P>
      </Object>
      <P Name="ExplicitPartitioning">off</P>
    </ConcurrentExecutionSettings>
    <System Ref="system_root"/>
  </Model>
</ModelInformation>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/configSet0.xml <==
<?xml version="1.0" encoding="utf-8"?>
<ConfigSet>
  <Object Version="20.0.1" ClassName="Simulink.ConfigSet">
    <P Name="DisabledProps" Class="double">[]</P>
    <P Name="Description"/>
    <Array PropName="Components" Type="Handle" Dimension="1*11">
      <Object ObjectID="2" Version="20.0.1" ClassName="Simulink.SolverCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="StartTime">0.0</P>
        <P Name="StopTime">10.0</P>
        <P Name="AbsTol">auto</P>
        <P Name="AutoScaleAbsTol">on</P>
        <P Name="FixedStep">auto</P>
        <P Name="InitialStep">auto</P>
        <P Name="MaxOrder">5</P>
        <P Name="ZcThreshold">auto</P>
        <P Name="ConsecutiveZCsStepRelTol">10*128*eps</P>
        <P Name="MaxConsecutiveZCs">1000</P>
        <P Name="ExtrapolationOrder">4</P>
        <P Name="NumberNewtonIterations">1</P>
        <P Name="MaxStep">auto</P>
        <P Name="MinStep">auto</P>
        <P Name="MaxConsecutiveMinStep">1</P>
        <P Name="RelTol">1e-3</P>
        <P Name="EnableMultiTasking">off</P>
        <P Name="ConcurrentTasks">off</P>
        <P Name="Solver">VariableStepAuto</P>
        <P Name="SolverName">VariableStepAuto</P>
        <P Name="SolverJacobianMethodControl">auto</P>
        <P Name="ShapePreserveControl">DisableAll</P>
        <P Name="ZeroCrossControl">UseLocalSettings</P>
        <P Name="ZeroCrossAlgorithm">Nonadaptive</P>
        <P Name="AlgebraicLoopSolver">TrustRegion</P>
        <P Name="SolverInfoToggleStatus">off</P>
        <P Name="IsAutoAppliedInSIP">off</P>
        <P Name="SolverResetMethod">Fast</P>
        <P Name="PositivePriorityOrder">off</P>
        <P Name="AutoInsertRateTranBlk">off</P>
        <P Name="SampleTimeConstraint">Unconstrained</P>
        <P Name="InsertRTBMode">Whenever possible</P>
        <P Name="SampleTimeProperty" Class="double">[]</P>
        <P Name="DecoupledContinuousIntegration">off</P>
        <P Name="MinimalZcImpactIntegration">off</P>
        <P Name="ODENIntegrationMethod">ode3</P>
      </Object>
      <Object ObjectID="3" Version="20.0.1" ClassName="Simulink.DataIOCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="Decimation">1</P>
        <P Name="ExternalInput">[t, u]</P>
        <P Name="FinalStateName">xFinal</P>
        <P Name="InitialState">xInitial</P>
        <P Name="LimitDataPoints">off</P>
        <P Name="MaxDataPoints">1000</P>
        <P Name="LoadExternalInput">off</P>
        <P Name="LoadInitialState">off</P>
        <P Name="SaveFinalState">off</P>
        <P Name="SaveOperatingPoint">off</P>
        <P Name="SaveFormat">Dataset</P>
        <P Name="SignalLoggingSaveFormat">Dataset</P>
        <P Name="SaveOutput">off</P>
        <P Name="SaveState">off</P>
        <P Name="SignalLogging">off</P>
        <P Name="DSMLogging">off</P>
        <P Name="InspectSignalLogs">off</P>
        <P Name="VisualizeSimOutput">on</P>
        <P Name="StreamToWorkspace">off</P>
        <P Name="StreamVariableName">streamout</P>
        <P Name="SaveTime">off</P>
        <P Name="ReturnWorkspaceOutputs">on</P>
        <P Name="StateSaveName">xout</P>
        <P Name="TimeSaveName">tout</P>
        <P Name="OutputSaveName">yout</P>
        <P Name="SignalLoggingName">logsout</P>
        <P Name="DSMLoggingName">dsmout</P>
        <P Name="OutputOption">RefineOutputTimes</P>
        <P Name="OutputTimes">[]</P>
        <P Name="ReturnWorkspaceOutputsName">out</P>
        <P Name="Refine">1</P>
        <P Name="LoggingToFile">off</P>
        <P Name="DatasetSignalFormat">timeseries</P>
        <P Name="LoggingFileName">out.mat</P>
        <P Name="LoggingIntervals">[-inf, inf]</P>
      </Object>
      <Object ObjectID="4" Version="20.0.1" ClassName="Simulink.OptimizationCC">
        <Array PropName="DisabledProps" Type="Cell" Dimension="1*9">
          <Cell Class="char">BooleansAsBitfields</Cell>
          <Cell Class="char">PassReuseOutputArgsAs</Cell>
          <Cell Class="char">PassReuseOutputArgsThreshold</Cell>
          <Cell Class="char">ZeroExternalMemoryAtStartup</Cell>
          <Cell Class="char">ZeroInternalMemoryAtStartup</Cell>
          <Cell Class="char">OptimizeModelRefInitCode</Cell>
          <Cell Class="char">NoFixptDivByZeroProtection</Cell>
          <Cell Class="char">UseSpecifiedMinMax</Cell>
          <Cell Class="char">EfficientTunableParamExpr</Cell>
        </Array>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="BlockReduction">on</P>
        <P Name="BooleanDataType">on</P>
        <P Name="ConditionallyExecuteInputs">on</P>
        <P Name="DefaultParameterBehavior">Tunable</P>
        <P Name="UseDivisionForNetSlopeComputation">off</P>
        <P Name="GainParamInheritBuiltInType">off</P>
        <P Name="UseFloatMulNetSlope">off</P>
        <P Name="DefaultUnderspecifiedDataType">double</P>
        <P Name="UseSpecifiedMinMax">off</P>
        <P Name="InlineInvariantSignals">off</P>
        <P Name="OptimizeBlockIOStorage">on</P>
        <P Name="BufferReuse">on</P>
        <P Name="EnhancedBackFolding">off</P>
        <P Name="CachingGlobalReferences">off</P>
        <P Name="GlobalBufferReuse">on</P>
        <P Name="StrengthReduction">off</P>
        <P Name="AdvancedOptControl"/>
        <P Name="ExpressionFolding">on</P>
        <P Name="BooleansAsBitfields">off</P>
        <P Name="BitfieldContainerType">uint_T</P>
        <P Name="BitwiseOrLogicalOp">Same as modeled</P>
        <P Name="EnableMemcpy">on</P>
        <P Name="MemcpyThreshold">64</P>
        <P Name="PassReuseOutputArgsAs">Structure reference</P>
        <P Name="PassReuseOutputArgsThreshold">12</P>
        <P Name="ExpressionDepthLimit">128</P>
        <P Name="LocalBlockOutputs">on</P>
        <P Name="RollThreshold">5</P>
        <P Name="StateBitsets">off</P>
        <P Name="DataBitsets">off</P>
        <P Name="ActiveStateOutputEnumStorageType">Native Integer</P>
        <P Name="ZeroExternalMemoryAtStartup">on</P>
        <P Name="ZeroInternalMemoryAtStartup">on</P>
        <P Name="InitFltsAndDblsToZero">off</P>
        <P Name="NoFixptDivByZeroProtection">off</P>
        <P Name="EfficientFloat2IntCast">off</P>
        <P Name="EfficientMapNaN2IntZero">on</P>
        <P Name="LifeSpan">auto</P>
        <P Name="MaxStackSize">Inherit from target</P>
        <P Name="BufferReusableBoundary">on</P>
        <P Name="SimCompilerOptimization">off</P>
        <P Name="AccelVerboseBuild">off</P>
        <P Name="OptimizeBlockOrder">off</P>
        <P Name="OptimizeDataStoreBuffers">on</P>
        <P Name="BusAssignmentInplaceUpdate">on</P>
        <P Name="DifferentSizesBufferReuse">off</P>
        <P Name="UseRowMajorAlgorithm">off</P>
        <P Name="OptimizationLevel">level2</P>
        <P Name="OptimizationPriority">Balanced</P>
        <P Name="OptimizationCustomize">on</P>
        <P Name="LabelGuidedReuse">off</P>
        <P Name="MultiThreadedLoops">off</P>
        <P Name="DenormalBehavior">GradualUnderflow</P>
        <P Name="EfficientTunableParamExpr">off</P>
      </Object>
      <Object ObjectID="5" Version="20.0.1" ClassName="Simulink.DebuggingCC">
        <Array PropName="DisabledProps" Type="Cell" Dimension="1*1">
          <Cell Class="char">UseOnlyExistingSharedCode</Cell>
        </Array>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="RTPrefix">error</P>
        <P Name="ConsistencyChecking">none</P>
        <P Name="ArrayBoundsChecking">none</P>
        <P Name="SignalInfNanChecking">none</P>
        <P Name="StringTruncationChecking">error</P>
        <P Name="SignalRangeChecking">none</P>
        <P Name="ReadBeforeWriteMsg">UseLocalSettings</P>
        <P Name="WriteAfterWriteMsg">UseLocalSettings</P>
        <P Name="WriteAfterReadMsg">UseLocalSettings</P>
        <P Name="AlgebraicLoopMsg">warning</P>
        <P Name="ArtificialAlgebraicLoopMsg">warning</P>
        <P Name="SaveWithDisabledLinksMsg">warning</P>
        <P Name="SaveWithParameterizedLinksMsg">warning</P>
        <P Name="CheckSSInitialOutputMsg">on</P>
        <P Name="UnderspecifiedInitializationDetection">Simplified</P>
        <P Name="MergeDetectMultiDrivingBlocksExec">error</P>
        <P Name="CheckExecutionContextPreStartOutputMsg">off</P>
        <P Name="CheckExecutionContextRuntimeOutputMsg">off</P>
        <P Name="SignalResolutionControl">UseLocalSettings</P>
        <P Name="BlockPriorityViolationMsg">warning</P>
        <P Name="MinStepSizeMsg">warning</P>
        <P Name="TimeAdjustmentMsg">none</P>
        <P Name="MaxConsecutiveZCsMsg">error</P>
        <P Name="MaskedZcDiagnostic">warning</P>
        <P Name="IgnoredZcDiagnostic">warning</P>
        <P Name="SolverPrmCheckMsg">none</P>
        <P Name="InheritedTsInSrcMsg">warning</P>
        <P Name="MultiTaskDSMMsg">error</P>
        <P Name="MultiTaskCondExecSysMsg">error</P>
        <P Name="MultiTaskRateTransMsg">error</P>
        <P Name="SingleTaskRateTransMsg">none</P>
        <P Name="TasksWithSamePriorityMsg">warning</P>
        <P Name="ExportedTasksRateTransMsg">none</P>
        <P Name="SigSpecEnsureSampleTimeMsg">warning</P>
        <P Name="CheckMatrixSingularityMsg">none</P>
        <P Name="IntegerOverflowMsg">warning</P>
        <P Name="Int32ToFloatConvMsg">warning</P>
        <P Name="ParameterDowncastMsg">error</P>
        <P Name="ParameterOverflowMsg">error</P>
        <P Name="ParameterUnderflowMsg">none</P>
        <P Name="ParameterPrecisionLossMsg">warning</P>
        <P Name="ParameterTunabilityLossMsg">warning</P>
        <P Name="FixptConstUnderflowMsg">none</P>
        <P Name="FixptConstOverflowMsg">none</P>
        <P Name="FixptConstPrecisionLossMsg">none</P>
        <P Name="UnderSpecifiedDataTypeMsg">none</P>
        <P Name="UnnecessaryDatatypeConvMsg">none</P>
        <P Name="VectorMatrixConversionMsg">none</P>
        <P Name="FcnCallInpInsideContextMsg">error</P>
        <P Name="SignalLabelMismatchMsg">none</P>
        <P Name="UnconnectedInputMsg">warning</P>
        <P Name="UnconnectedOutputMsg">warning</P>
        <P Name="UnconnectedLineMsg">warning</P>
        <P Name="UseOnlyExistingSharedCode">error</P>
        <P Name="SFcnCompatibilityMsg">none</P>
        <P Name="FrameProcessingCompatibilityMsg">error</P>
        <P Name="UniqueDataStoreMsg">none</P>
        <P Name="BusObjectLabelMismatch">warning</P>
        <P Name="RootOutportRequireBusObject">warning</P>
        <P Name="AssertControl">UseLocalSettings</P>
        <P Name="AllowSymbolicDim">on</P>
        <P Name="RowMajorDimensionSupport">off</P>
        <P Name="ModelReferenceIOMsg">none</P>
        <P Name="ModelReferenceMultiInstanceNormalModeStructChecksumCheck">error</P>
        <P Name="ModelReferenceVersionMismatchMessage">none</P>
        <P Name="ModelReferenceIOMismatchMessage">none</P>
        <P Name="UnknownTsInhSupMsg">warning</P>
        <P Name="ModelReferenceDataLoggingMessage">warning</P>
        <P Name="ModelReferenceSymbolNameMessage">warning</P>
        <P Name="ModelReferenceExtraNoncontSigs">error</P>
        <P Name="StateNameClashWarn">none</P>
        <P Name="OperatingPointInterfaceChecksumMismatchMsg">warning</P>
        <P Name="NonCurrentReleaseOperatingPointMsg">error</P>
        <P Name="ChecksumConsistencyForSSReuse">none</P>
        <P Name="PregeneratedLibrarySubsystemCodeDiagnostic">warning</P>
        <P Name="MatchCodeGenerationContextForUpdateDiagram">none</P>
        <P Name="InitInArrayFormatMsg">warning</P>
        <P Name="StrictBusMsg">ErrorLevel1</P>
        <P Name="BusNameAdapt">WarnAndRepair</P>
        <P Name="NonBusSignalsTreatedAsBus">none</P>
        <P Name="SymbolicDimMinMaxWarning">warning</P>
        <P Name="LossOfSymbolicDimsSimulationWarning">warning</P>
        <P Name="LossOfSymbolicDimsCodeGenerationWarning">error</P>
        <P Name="SymbolicDimsDataTypeCodeGenerationDiagnostic">error</P>
        <P Name="BlockIODiagnostic">none</P>
        <P Name="SFUnusedDataAndEventsDiag">warning</P>
        <P Name="SFUnexpectedBacktrackingDiag">error</P>
        <P Name="SFInvalidInputDataAccessInChartInitDiag">warning</P>
        <P Name="SFNoUnconditionalDefaultTransitionDiag">error</P>
        <P Name="SFTransitionOutsideNaturalParentDiag">warning</P>
        <P Name="SFUnreachableExecutionPathDiag">warning</P>
        <P Name="SFUndirectedBroadcastEventsDiag">warning</P>
        <P Name="SFTransitionActionBeforeConditionDiag">warning</P>
        <P Name="SFOutputUsedAsStateInMooreChartDiag">error</P>
        <P Name="SFTemporalDelaySmallerThanSampleTimeDiag">warning</P>
        <P Name="SFSelfTransitionDiag">warning</P>
        <P Name="SFExecutionAtInitializationDiag">warning</P>
        <P Name="SFMachineParentedDataDiag">warning</P>
        <P Name="IntegerSaturationMsg">warning</P>
        <P Name="AllowedUnitSystems">all</P>
        <P Name="UnitsInconsistencyMsg">warning</P>
        <P Name="AllowAutomaticUnitConversions">on</P>
        <P Name="RCSCRenamedMsg">warning</P>
        <P Name="RCSCObservableMsg">warning</P>
        <P Name="ForceCombineOutputUpdateInSim">off</P>
        <P Name="UnitDatabase"/>
        <P Name="UnderSpecifiedDimensionMsg">none</P>
        <P Name="DebugExecutionForFMUViaOutOfProcess">off</P>
        <P Name="ArithmeticOperatorsInVariantConditions">error</P>
      </Object>
      <Object ObjectID="6" Version="20.0.1" ClassName="Simulink.HardwareCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="ProdBitPerChar">8</P>
        <P Name="ProdBitPerShort">16</P>
        <P Name="ProdBitPerInt">32</P>
        <P Name="ProdBitPerLong">32</P>
        <P Name="ProdBitPerLongLong">64</P>
        <P Name="ProdBitPerFloat">32</P>
        <P Name="ProdBitPerDouble">64</P>
        <P Name="ProdBitPerPointer">64</P>
        <P Name="ProdBitPerSizeT">64</P>
        <P Name="ProdBitPerPtrDiffT">64</P>
        <P Name="ProdLargestAtomicInteger">Char</P>
        <P Name="ProdLargestAtomicFloat">Float</P>
        <P Name="ProdIntDivRoundTo">Zero</P>
        <P Name="ProdEndianess">LittleEndian</P>
        <P Name="ProdWordSize">64</P>
        <P Name="ProdShiftRightIntArith">on</P>
        <P Name="ProdLongLongMode">off</P>
        <P Name="ProdHWDeviceType">Intel-&gt;x86-64 (Windows64)</P>
        <P Name="TargetBitPerChar">8</P>
        <P Name="TargetBitPerShort">16</P>
        <P Name="TargetBitPerInt">32</P>
        <P Name="TargetBitPerLong">32</P>
        <P Name="TargetBitPerLongLong">64</P>
        <P Name="TargetBitPerFloat">32</P>
        <P Name="TargetBitPerDouble">64</P>
        <P Name="TargetBitPerPointer">32</P>
        <P Name="TargetBitPerSizeT">32</P>
        <P Name="TargetBitPerPtrDiffT">32</P>
        <P Name="TargetLargestAtomicInteger">Char</P>
        <P Name="TargetLargestAtomicFloat">None</P>
        <P Name="TargetShiftRightIntArith">on</P>
        <P Name="TargetLongLongMode">off</P>
        <P Name="TargetIntDivRoundTo">Undefined</P>
        <P Name="TargetEndianess">Unspecified</P>
        <P Name="TargetWordSize">32</P>
        <P Name="TargetPreprocMaxBitsSint">32</P>
        <P Name="TargetPreprocMaxBitsUint">32</P>
        <P Name="TargetHWDeviceType">Specified</P>
        <P Name="TargetUnknown">off</P>
        <P Name="ProdEqTarget">on</P>
        <P Name="UseEmbeddedCoderFeatures">on</P>
        <P Name="UseSimulinkCoderFeatures">on</P>
        <P Name="HardwareBoardFeatureSet">EmbeddedCoderHSP</P>
      </Object>
      <Object ObjectID="7" Version="20.0.1" ClassName="Simulink.ModelReferenceCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="UpdateModelReferenceTargets">IfOutOfDateOrStructuralChange</P>
        <P Name="EnableRefExpFcnMdlSchedulingChecks">on</P>
        <P Name="CheckModelReferenceTargetMessage">error</P>
        <P Name="EnableParallelModelReferenceBuilds">off</P>
        <P Name="ParallelModelReferenceErrorOnInvalidPool">on</P>
        <P Name="ParallelModelReferenceMATLABWorkerInit">None</P>
        <P Name="ModelReferenceNumInstancesAllowed">Multi</P>
        <P Name="PropagateVarSize">Infer from blocks in model</P>
        <P Name="ModelDependencies"/>
        <P Name="ModelReferencePassRootInputsByReference">on</P>
        <P Name="ModelReferenceMinAlgLoopOccurrences">off</P>
        <P Name="PropagateSignalLabelsOutOfModel">on</P>
        <P Name="SupportModelReferenceSimTargetCustomCode">off</P>
      </Object>
      <Object ObjectID="8" Version="20.0.1" ClassName="Simulink.SFSimCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="SimCustomSourceCode"/>
        <P Name="SimCustomHeaderCode"/>
        <P Name="SimCustomInitializer"/>
        <P Name="SimCustomTerminator"/>
        <P Name="SimReservedNameArray" Class="double">[]</P>
        <P Name="SimUserSources"/>
        <P Name="SimUserIncludeDirs"/>
        <P Name="SimUserLibraries"/>
        <P Name="SimUserDefines"/>
        <P Name="SimCustomCompilerFlags"/>
        <P Name="SimCustomLinkerFlags"/>
        <P Name="SFSimEcho">on</P>
        <P Name="SimCtrlC">on</P>
        <P Name="SimIntegrity">on</P>
        <P Name="SimUseLocalCustomCode">on</P>
        <P Name="SimParseCustomCode">on</P>
        <P Name="SimAnalyzeCustomCode">off</P>
        <P Name="SimBuildMode">sf_incremental_build</P>
        <P Name="SimGenImportedTypeDefs">off</P>
        <P Name="ModelFunctionsGlobalVisibility">on</P>
        <P Name="CompileTimeRecursionLimit">50</P>
        <P Name="EnableRuntimeRecursion">on</P>
        <P Name="MATLABDynamicMemAlloc">on</P>
        <P Name="MATLABDynamicMemAllocThreshold">65536</P>
        <P Name="CustomCodeFunctionArrayLayout" Class="double">[]</P>
        <P Name="DefaultCustomCodeFunctionArrayLayout">NotSpecified</P>
        <P Name="CustomCodeUndefinedFunction">FilterOut</P>
      </Object>
      <Object BackupClass="Simulink.RTWCC" ObjectID="9" Version="20.0.1" ClassName="Simulink.RTWCC">
        <Array PropName="DisabledProps" Type="Cell" Dimension="1*16">
          <Cell Class="char">IncludeHyperlinkInReport</Cell>
          <Cell Class="char">GenerateTraceInfo</Cell>
          <Cell Class="char">GenerateTraceReport</Cell>
          <Cell Class="char">GenerateTraceReportSl</Cell>
          <Cell Class="char">GenerateTraceReportSf</Cell>
          <Cell Class="char">GenerateTraceReportEml</Cell>
          <Cell Class="char">PortableWordSizes</Cell>
          <Cell Class="char">GenerateWebview</Cell>
          <Cell Class="char">GenerateCodeMetricsReport</Cell>
          <Cell Class="char">GenerateCodeReplacementReport</Cell>
          <Cell Class="char">GenerateMissedCodeReplacementReport</Cell>
          <Cell Class="char">GenerateErtSFunction</Cell>
          <Cell Class="char">CreateSILPILBlock</Cell>
          <Cell Class="char">CodeExecutionProfiling</Cell>
          <Cell Class="char">CodeProfilingSaveOptions</Cell>
          <Cell Class="char">CodeProfilingInstrumentation</Cell>
        </Array>
        <P Name="Description"/>
        <P Name="SystemTargetFile">grt.tlc</P>
        <P Name="HardwareBoard">None</P>
        <P Name="ShowCustomHardwareApp">off</P>
        <P Name="ShowEmbeddedHardwareApp">off</P>
        <P Name="TLCOptions"/>
        <P Name="GenCodeOnly">off</P>
        <P Name="MakeCommand">make_rtw</P>
        <P Name="GenerateMakefile">on</P>
        <P Name="PackageGeneratedCodeAndArtifacts">off</P>
        <P Name="PackageName"/>
        <P Name="TemplateMakefile">grt_default_tmf</P>
        <P Name="PostCodeGenCommand"/>
        <P Name="GenerateReport">off</P>
        <P Name="RTWVerbose">on</P>
        <P Name="RetainRTWFile">off</P>
        <P Name="RTWBuildHooks" Class="double">[]</P>
        <P Name="ProfileTLC">off</P>
        <P Name="TLCDebug">off</P>
        <P Name="TLCCoverage">off</P>
        <P Name="TLCAssert">off</P>
        <P Name="RTWUseLocalCustomCode">on</P>
        <P Name="RTWUseSimCustomCode">off</P>
        <P Name="CustomSourceCode"/>
        <P Name="CustomHeaderCode"/>
        <P Name="CustomInclude"/>
        <P Name="CustomSource"/>
        <P Name="CustomLibrary"/>
        <P Name="CustomDefine"/>
        <P Name="CustomBLASCallback"/>
        <P Name="CustomLAPACKCallback"/>
        <P Name="CustomFFTCallback"/>
        <P Name="CustomInitializer"/>
        <P Name="CustomTerminator"/>
        <P Name="Toolchain">Automatically locate an installed toolchain</P>
        <P Name="BuildConfiguration">Faster Builds</P>
        <P Name="CustomToolchainOptions" Class="double">[]</P>
        <P Name="IncludeHyperlinkInReport">off</P>
        <P Name="LaunchReport">off</P>
        <P Name="PortableWordSizes">off</P>
        <P Name="CreateSILPILBlock">None</P>
        <P Name="CodeExecutionProfiling">off</P>
        <P Name="CodeExecutionProfileVariable">executionProfile</P>
        <P Name="CodeProfilingSaveOptions">SummaryOnly</P>
        <P Name="CodeProfilingInstrumentation">off</P>
        <P Name="SILDebugging">off</P>
        <P Name="TargetLang">C</P>
        <P Name="IncludeBusHierarchyInRTWFileBlockHierarchyMap">off</P>
        <P Name="GenerateTraceInfo">off</P>
        <P Name="GenerateTraceReport">off</P>
        <P Name="GenerateTraceReportSl">off</P>
        <P Name="GenerateTraceReportSf">off</P>
        <P Name="GenerateTraceReportEml">off</P>
        <P Name="GenerateWebview">off</P>
        <P Name="GenerateCodeMetricsReport">off</P>
        <P Name="GenerateCodeReplacementReport">off</P>
        <P Name="GenerateMissedCodeReplacementReport">off</P>
        <P Name="RTWCompilerOptimization">off</P>
        <P Name="ObjectivePriorities" Class="double">[]</P>
        <P Name="RTWCustomCompilerOptimizations"/>
        <P Name="CheckMdlBeforeBuild">Off</P>
        <P Name="SharedConstantsCachingThreshold">1024</P>
        <Array PropName="Components" Type="Handle" Dimension="1*2">
          <Object ObjectID="10" Version="20.0.1" ClassName="Simulink.CodeAppCC">
            <Array PropName="DisabledProps" Type="Cell" Dimension="1*28">
              <Cell Class="char">IgnoreCustomStorageClasses</Cell>
              <Cell Class="char">IgnoreTestpoints</Cell>
              <Cell Class="char">BlockCommentType</Cell>
              <Cell Class="char">InsertBlockDesc</Cell>
              <Cell Class="char">InsertPolySpaceComments</Cell>
              <Cell Class="char">SFDataObjDesc</Cell>
              <Cell Class="char">MATLABFcnDesc</Cell>
              <Cell Class="char">SimulinkDataObjDesc</Cell>
              <Cell Class="char">DefineNamingRule</Cell>
              <Cell Class="char">SignalNamingRule</Cell>
              <Cell Class="char">ParamNamingRule</Cell>
              <Cell Class="char">InternalIdentifier</Cell>
              <Cell Class="char">InlinedPrmAccess</Cell>
              <Cell Class="char">CustomSymbolStr</Cell>
              <Cell Class="char">CustomSymbolStrGlobalVar</Cell>
              <Cell Class="char">CustomSymbolStrType</Cell>
              <Cell Class="char">CustomSymbolStrField</Cell>
              <Cell Class="char">CustomSymbolStrFcn</Cell>
              <Cell Class="char">CustomSymbolStrModelFcn</Cell>
              <Cell Class="char">CustomSymbolStrFcnArg</Cell>
              <Cell Class="char">CustomSymbolStrBlkIO</Cell>
              <Cell Class="char">CustomSymbolStrTmpVar</Cell>
              <Cell Class="char">CustomSymbolStrMacro</Cell>
              <Cell Class="char">CustomSymbolStrUtil</Cell>
              <Cell Class="char">CustomSymbolStrEmxType</Cell>
              <Cell Class="char">CustomSymbolStrEmxFcn</Cell>
              <Cell Class="char">CustomUserTokenString</Cell>
              <Cell Class="char">ReqsInCode</Cell>
            </Array>
            <P Name="Description"/>
            <P Name="Components" Class="double">[]</P>
            <P Name="Comment"/>
            <P Name="ForceParamTrailComments">off</P>
            <P Name="GenerateComments">on</P>
            <P Name="CommentStyle">Auto</P>
            <P Name="IgnoreCustomStorageClasses">on</P>
            <P Name="IgnoreTestpoints">off</P>
            <P Name="MaxIdLength">31</P>
            <P Name="PreserveName">off</P>
            <P Name="PreserveNameWithParent">off</P>
            <P Name="ShowEliminatedStatement">off</P>
            <P Name="OperatorAnnotations">off</P>
            <P Name="SimulinkDataObjDesc">off</P>
            <P Name="SFDataObjDesc">off</P>
            <P Name="MATLABFcnDesc">off</P>
            <P Name="MangleLength">1</P>
            <P Name="SharedChecksumLength">8</P>
            <P Name="CustomSymbolStrGlobalVar">$R$N$M</P>
            <P Name="CustomSymbolStrType">$N$R$M_T</P>
            <P Name="CustomSymbolStrField">$N$M</P>
            <P Name="CustomSymbolStrFcn">$R$N$M$F</P>
            <P Name="CustomSymbolStrModelFcn">$R$N</P>
            <P Name="CustomSymbolStrFcnArg">rt$I$N$M</P>
            <P Name="CustomSymbolStrBlkIO">rtb_$N$M</P>
            <P Name="CustomSymbolStrTmpVar">$N$M</P>
            <P Name="CustomSymbolStrMacro">$R$N$M</P>
            <P Name="CustomSymbolStrUtil">$N$C</P>
            <P Name="CustomSymbolStrEmxType">emxArray_$M$N</P>
            <P Name="CustomSymbolStrEmxFcn">emx$M$N</P>
            <P Name="CustomUserTokenString"/>
            <P Name="CustomCommentsFcn"/>
            <P Name="DefineNamingRule">None</P>
            <P Name="DefineNamingFcn"/>
            <P Name="ParamNamingRule">None</P>
            <P Name="ParamNamingFcn"/>
            <P Name="SignalNamingRule">None</P>
            <P Name="SignalNamingFcn"/>
            <P Name="InsertBlockDesc">off</P>
            <P Name="InsertPolySpaceComments">off</P>
            <P Name="SimulinkBlockComments">on</P>
            <P Name="BlockCommentType">BlockPathComment</P>
            <P Name="StateflowObjectComments">off</P>
            <P Name="MATLABSourceComments">off</P>
            <P Name="EnableCustomComments">off</P>
            <P Name="InternalIdentifierFile"/>
            <P Name="InternalIdentifier">Shortened</P>
            <P Name="InlinedPrmAccess">Literals</P>
            <P Name="ReqsInCode">off</P>
            <P Name="UseSimReservedNames">off</P>
            <P Name="ReservedNameArray" Class="double">[]</P>
            <P Name="EnumMemberNameClash">error</P>
          </Object>
          <Object BackupClass="Simulink.TargetCC" ObjectID="11" Version="20.0.1" ClassName="Simulink.GRTTargetCC">
            <Array PropName="DisabledProps" Type="Cell" Dimension="1*16">
              <Cell Class="char">IncludeMdlTerminateFcn</Cell>
              <Cell Class="char">SuppressErrorStatus</Cell>
              <Cell Class="char">ERTCustomFileBanners</Cell>
              <Cell Class="char">GenerateSampleERTMain</Cell>
              <Cell Class="char">ExistingSharedCode</Cell>
              <Cell Class="char">GenerateTestInterfaces</Cell>
              <Cell Class="char">ModelStepFunctionPrototypeControlCompliant</Cell>
              <Cell Class="char">GenerateAllocFcn</Cell>
              <Cell Class="char">PurelyIntegerCode</Cell>
              <Cell Class="char">SupportComplex</Cell>
              <Cell Class="char">SupportAbsoluteTime</Cell>
              <Cell Class="char">SupportContinuousTime</Cell>
              <Cell Class="char">SupportNonInlinedSFcns</Cell>
              <Cell Class="char">RemoveDisableFunc</Cell>
              <Cell Class="char">RemoveResetFunc</Cell>
              <Cell Class="char">PreserveStateflowLocalDataDimensions</Cell>
            </Array>
            <P Name="Description"/>
            <P Name="Components" Class="double">[]</P>
            <P Name="TargetFcnLib">ansi_tfl_table_tmw.mat</P>
            <P Name="TargetLibSuffix"/>
            <P Name="TargetPreCompLibLocation"/>
            <P Name="GenFloatMathFcnCalls">NOT IN USE</P>
            <P Name="TargetLangStandard">C99 (ISO)</P>
            <P Name="CodeReplacementLibrary">None</P>
            <P Name="UtilityFuncGeneration">Auto</P>
            <P Name="MultiwordTypeDef">System defined</P>
            <P Name="MultiwordLength">2048</P>
            <P Name="DynamicStringBufferSize">256</P>
            <P Name="GenerateFullHeader">on</P>
            <P Name="InferredTypesCompatibility">off</P>
            <P Name="ExistingSharedCode"/>
            <P Name="GenerateSampleERTMain">off</P>
            <P Name="GenerateTestInterfaces">off</P>
            <P Name="ModelReferenceCompliant">on</P>
            <P Name="ParMdlRefBuildCompliant">on</P>
            <P Name="CompOptLevelCompliant">on</P>
            <P Name="ConcurrentExecutionCompliant">on</P>
            <P Name="IncludeMdlTerminateFcn">on</P>
            <P Name="CombineOutputUpdateFcns">on</P>
            <P Name="CombineSignalStateStructs">off</P>
            <P Name="GroupInternalDataByFunction">off</P>
            <P Name="SuppressErrorStatus">off</P>
            <P Name="IncludeFileDelimiter">Auto</P>
            <P Name="ERTCustomFileBanners">off</P>
            <P Name="SupportAbsoluteTime">on</P>
            <P Name="LogVarNameModifier">rt_</P>
            <P Name="MatFileLogging">on</P>
            <P Name="MultiInstanceERTCode">off</P>
            <P Name="CodeInterfacePackaging">Nonreusable function</P>
            <P Name="PurelyIntegerCode">off</P>
            <P Name="SupportNonFinite">on</P>
            <P Name="SupportComplex">on</P>
            <P Name="SupportContinuousTime">on</P>
            <P Name="SupportNonInlinedSFcns">on</P>
            <P Name="RemoveDisableFunc">off</P>
            <P Name="RemoveResetFunc">off</P>
            <P Name="SupportVariableSizeSignals">off</P>
            <P Name="ParenthesesLevel">Nominal</P>
            <P Name="CastingMode">Nominal</P>
            <P Name="MATLABClassNameForMDSCustomization">Simulink.SoftwareTarget.GRTCustomization</P>
            <P Name="ModelStepFunctionPrototypeControlCompliant">off</P>
            <P Name="CPPClassGenCompliant">on</P>
            <P Name="AutosarCompliant">off</P>
            <P Name="MDXCompliant">off</P>
            <P Name="GRTInterface">off</P>
            <P Name="GenerateAllocFcn">off</P>
            <P Name="UseToolchainInfoCompliant">on</P>
            <P Name="GenerateSharedConstants">on</P>
            <P Name="CoderGroups" Class="double">[]</P>
            <P Name="AccessMethods" Class="double">[]</P>
            <P Name="LookupTableObjectStructAxisOrder">1,2,3,4,...</P>
            <P Name="LUTObjectStructOrderExplicitValues">Size,Breakpoints,Table</P>
            <P Name="LUTObjectStructOrderEvenSpacing">Size,Breakpoints,Table</P>
            <P Name="ArrayLayout">Column-major</P>
            <P Name="UnsupportedSFcnMsg">error</P>
            <P Name="ERTHeaderFileRootName">$R$E</P>
            <P Name="ERTSourceFileRootName">$R$E</P>
            <P Name="ERTDataFileRootName">$R_data</P>
            <P Name="UseMalloc">off</P>
            <P Name="ExtMode">off</P>
            <P Name="ExtModeStaticAlloc">off</P>
            <P Name="ExtModeTesting">off</P>
            <P Name="ExtModeStaticAllocSize">1000000</P>
            <P Name="ExtModeTransport">0</P>
            <P Name="ExtModeMexFile">ext_comm</P>
            <P Name="ExtModeMexArgs"/>
            <P Name="ExtModeIntrfLevel">Level1</P>
            <P Name="RTWCAPISignals">off</P>
            <P Name="RTWCAPIParams">off</P>
            <P Name="RTWCAPIStates">off</P>
            <P Name="RTWCAPIRootIO">off</P>
            <P Name="GenerateASAP2">off</P>
            <P Name="MultiInstanceErrorCode">Error</P>
          </Object>
        </Array>
      </Object>
      <Object ObjectID="12" Version="20.0.1" ClassName="SlCovCC.ConfigComp">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description">Simulink Coverage Configuration Component</P>
        <P Name="Components" Class="double">[]</P>
        <P Name="Name">Simulink Coverage</P>
        <P Name="CovEnable">off</P>
        <P Name="CovScope">EntireSystem</P>
        <P Name="CovIncludeTopModel">on</P>
        <P Name="RecordCoverage">off</P>
        <P Name="CovPath">/</P>
        <P Name="CovSaveName">covdata</P>
        <P Name="CovCompData"/>
        <P Name="CovMetricSettings">dwe</P>
        <P Name="CovFilter"/>
        <P Name="CovHTMLOptions"/>
        <P Name="CovNameIncrementing">off</P>
        <P Name="CovHtmlReporting">off</P>
        <P Name="CovForceBlockReductionOff">on</P>
        <P Name="CovEnableCumulative">on</P>
        <P Name="CovSaveCumulativeToWorkspaceVar">off</P>
        <P Name="CovSaveSingleToWorkspaceVar">off</P>
        <P Name="CovCumulativeVarName">covCumulativeData</P>
        <P Name="CovCumulativeReport">off</P>
        <P Name="CovSaveOutputData">on</P>
        <P Name="CovOutputDir">slcov_output/$ModelName$</P>
        <P Name="CovDataFileName">$ModelName$_cvdata</P>
        <P Name="CovShowResultsExplorer">on</P>
        <P Name="CovReportOnPause">on</P>
        <P Name="CovModelRefEnable">off</P>
        <P Name="CovModelRefExcluded"/>
        <P Name="CovExternalEMLEnable">on</P>
        <P Name="CovSFcnEnable">on</P>
        <P Name="CovBoundaryAbsTol">1e-05</P>
        <P Name="CovBoundaryRelTol">0.01</P>
        <P Name="CovUseTimeInterval">off</P>
        <P Name="CovStartTime">0</P>
        <P Name="CovStopTime">0</P>
        <P Name="CovMcdcMode">Masking</P>
      </Object>
      <Object ObjectID="13" Version="20.0.1" ClassName="hdlcoderui.hdlcc">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description">HDL Coder custom configuration component</P>
        <P Name="Components" Class="double">[]</P>
        <P Name="Name">HDL Coder</P>
        <Array PropName="HDLConfigFile" Type="Cell" Dimension="1*1">
          <Cell Class="char"> </Cell>
        </Array>
        <P Name="HDLCActiveTab">0</P>
      </Object>
      <Object ObjectID="14" Version="20.0.1" ClassName="SSC.SimscapeCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <Array PropName="Components" Type="Handle" Dimension="1*1">
          <Object ObjectID="15" Version="20.0.1" ClassName="simmechanics.ConfigurationSet">
            <P Name="DisabledProps" Class="double">[]</P>
            <P Name="Description">Simscape Multibody</P>
            <Array PropName="Components" Type="Handle" Dimension="1*2">
              <Object ObjectID="16" Version="20.0.1" ClassName="simmechanics.DiagnosticsConfigSet">
                <P Name="DisabledProps" Class="double">[]</P>
                <P Name="Description">Diagnostics</P>
                <P Name="Components" Class="double">[]</P>
                <P Name="Name">DiagnosticsConfigSet</P>
                <P Name="SimMechanicsInvalidVisualProperty">warning</P>
                <P Name="SimMechanicsCrossSectionNullEdge">warning</P>
                <P Name="SimMechanicsUnconnectedFramePorts">warning</P>
                <P Name="SimMechanicsUnconnectedGeometryPorts">warning</P>
                <P Name="SimMechanicsRedundantBlock">warning</P>
                <P Name="SimMechanicsConflictingReferenceFrames">warning</P>
                <P Name="SimMechanicsRigidlyBoundBlock">error</P>
                <P Name="SimMechanicsUnsatisfiedHighPriorityTargets">warning</P>
                <P Name="SimMechanicsJointTargetOverSpecification">error</P>
              </Object>
              <Object ObjectID="17" Version="20.0.1" ClassName="simmechanics.ExplorerConfigSet">
                <P Name="DisabledProps" Class="double">[]</P>
                <P Name="Description">Explorer</P>
                <P Name="Components" Class="double">[]</P>
                <P Name="Name">ExplorerConfigSet</P>
                <P Name="SimMechanicsOpenEditorOnUpdate">on</P>
                <P Name="InternalSimMechanicsExplorerSettings"/>
              </Object>
            </Array>
            <P Name="Name">SimscapeMultibody</P>
          </Object>
        </Array>
        <P Name="Name">Simscape</P>
        <P Name="EditingMode">Full</P>
        <P Name="ExplicitSolverDiagnosticOptions">warning</P>
        <P Name="GlobalZcOffDiagnosticOptions">warning</P>
        <P Name="SimscapeNormalizeSystem">on</P>
        <P Name="SimscapeNominalValues">[{&quot;value&quot;:&quot;1&quot;,&quot;unit&quot;:&quot;A&quot;},{&quot;value&quot;:&quot;1&quot;,&quot;unit&quot;:&quot;bar&quot;},{&quot;value&quot;:&quot;1&quot;,&quot;unit&quot;:&quot;cm^2&quot;},{&quot;value&quot;:&quot;1&quot;,&quot;unit&quot;:&quot;cm^3/s&quot;},{&quot;value&quot;:&quot;1&quot;,&quot;unit&quot;:&quot;kJ/kg&quot;},{&quot;value&quot;:&quot;1&quot;,&quot;unit&quot;:&quot;kW&quot;},{&quot;value&quot;:&quot;1&quot;,&quot;unit&quot;:&quot;l&quot;},{&quot;value&quot;:&quot;1&quot;,&quot;unit&quot;:&quot;N&quot;},{&quot;value&quot;:&quot;1&quot;,&quot;unit&quot;:&quot;N*m&quot;},{&quot;value&quot;:&quot;1&quot;,&quot;unit&quot;:&quot;V&quot;}]</P>
        <P Name="SimscapeLogType">none</P>
        <P Name="SimscapeLogSimulationStatistics">off</P>
        <P Name="SimscapeLogToSDI">off</P>
        <P Name="SimscapeLogOpenViewer">off</P>
        <P Name="SimscapeLogName">simlog</P>
        <P Name="SimscapeLogDecimation">1</P>
        <P Name="SimscapeLogLimitData">on</P>
        <P Name="SimscapeLogDataHistory">5000</P>
        <P Name="SimscapeUseOperatingPoints">off</P>
        <P Name="SimscapeOperatingPoint"/>
        <P Name="SelectedTab"/>
      </Object>
    </Array>
    <P Name="Name">Configuration</P>
    <P Name="CurrentDlgPage">Data Import//Export</P>
    <P Name="ConfigPrmDlgPosition">[ 71, 71, 971, 781 ]</P>
    <P Name="ExtraOptions"/>
  </Object>
</ConfigSet>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/configSetInfo.xml <==
<?xml version="1.0" encoding="utf-8"?>
<ConfigSetInfo>
  <ConfigSet PartName="/simulink/configSet0.xml" Active="true">Configuration</ConfigSet>
</ConfigSetInfo>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/graphicalInterface.xml <==
<?xml version="1.0" encoding="utf-8"?>
<GraphicalInterface>
  <P Name="NumRootInports">0</P>
  <P Name="NumRootOutports">0</P>
  <P Name="ParameterArgumentNames"/>
  <P Name="NumModelReferences">0</P>
  <P Name="NumTestPointedSignals">0</P>
  <P Name="NumProvidedFunctions">0</P>
  <P Name="NumRequiredFunctions">0</P>
  <P Name="NumResetEvents">0</P>
  <P Name="HasInitializeEvent">0</P>
  <P Name="HasTerminateEvent">0</P>
  <P Name="PreCompExecutionDomainType">Unset</P>
  <P Name="IsExportFunctionModel">0</P>
  <P Name="IsArchitectureModel">0</P>
  <P Name="IsAUTOSARArchitectureModel">0</P>
  <P Name="NumParameterArguments">0</P>
  <P Name="NumExternalFileReferences">3</P>
  <ExternalFileReference>
    <P Name="Reference">lpvcoreLibraryCore/Parameter-Varying
Matrix</P>
    <P Name="Path">$bdroot/Constant p-matrix</P>
    <P Name="SID">53</P>
    <P Name="Type">LIBRARY_BLOCK</P>
  </ExternalFileReference>
  <ExternalFileReference>
    <P Name="Reference">lpvcoreLibraryCore/Parameter-Varying
Matrix</P>
    <P Name="Path">$bdroot/Empty p-matrix</P>
    <P Name="SID">51</P>
    <P Name="Type">LIBRARY_BLOCK</P>
  </ExternalFileReference>
  <ExternalFileReference>
    <P Name="Reference">lpvcoreLibraryCore/Parameter-Varying
Matrix</P>
    <P Name="Path">$bdroot/Parameter-Varying Matrix</P>
    <P Name="SID">26</P>
    <P Name="Type">LIBRARY_BLOCK</P>
  </ExternalFileReference>
  <P Name="OrderedModelArguments">1</P>
</GraphicalInterface>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/hdlParams.xml <==
<?xml version="1.0" encoding="utf-8"?>
<HDLParams>
  <Object ClassName="slprops.hdlmdlprops">
    <Array PropName="mdlProps" Type="Cell" Dimension="1*2">
      <Cell Class="char">HDLSubsystem</Cell>
      <Cell Class="char">$bdroot</Cell>
    </Array>
  </Object>
</HDLParams>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/modelDictionary.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<MF0 version="1.1" defaultPackage="slid" packageUris="http://schema.mathworks.com/mf0/slid/R2019a_20180228">
  <System type="System" uuid="ffd4aea0-93f2-4f40-b776-94f03dfc68ce">
    <Interface type="Interface" uuid="de77be51-e42e-4db2-b2be-9debad845bb1"/>
  </System>
</MF0>

==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/plugins/AnimationPlugin.xml <==
<?xml version="1.0" encoding="utf-8"?>
<AnimationPlugin>
  <P Name="AnimationPlugin">on</P>
</AnimationPlugin>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/plugins/DiagnosticSuppressor.xml <==
<?xml version="1.0" encoding="utf-8"?>
<DiagnosticSuppressor>
  <P Name="DiagnosticSuppressor">on</P>
</DiagnosticSuppressor>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/plugins/LogicAnalyzerPlugin.xml <==
<?xml version="1.0" encoding="utf-8"?>
<LogicAnalyzerPlugin>
  <P Name="LogicAnalyzerPlugin">on</P>
</LogicAnalyzerPlugin>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/plugins/NotesPlugin.xml <==
<?xml version="1.0" encoding="utf-8"?>
<NotesPlugin>
  <P Name="NotesPlugin">on</P>
</NotesPlugin>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/plugins/SLCCPlugin.xml <==
<?xml version="1.0" encoding="utf-8"?>
<SLCCPlugin>
  <P Name="SLCCPlugin">on</P>
</SLCCPlugin>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/plugins/SimscapeModelParametersPlugin.xml <==
<?xml version="1.0" encoding="utf-8"?>
<SimscapeModelParametersPlugin>
  <P Name="SimscapeDaeAutoSolver">ode23t</P>
</SimscapeModelParametersPlugin>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/plugins/WebScopes_FoundationPlugin.xml <==
<?xml version="1.0" encoding="utf-8"?>
<WebScopes_FoundationPlugin>
  <P Name="WebScopes_FoundationPlugin">on</P>
</WebScopes_FoundationPlugin>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/stateflow/_rels/machine.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?><Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="chart_11" Target="chart_11.xml" Type="http://schemas.mathworks.com/simulinkModel/2018/relationships/stateflowMachine"/><Relationship Id="chart_21" Target="chart_21.xml" Type="http://schemas.mathworks.com/simulinkModel/2018/relationships/stateflowMachine"/></Relationships>

==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/stateflow/chart_11.xml <==
<?xml version="1.0" encoding="utf-8"?>
<chart id="11">
  <P Name="name">Manual LPVLFR/MATLAB Function</P>
  <P Name="windowPosition">[422 539.941 189 413]</P>
  <P Name="viewLimits">[0 156.75 0 153.75]</P>
  <P Name="screen">[1 1 3600 1200 1.180555555555556]</P>
  <P Name="viewObj">11</P>
  <P Name="ssIdHighWaterMark">9</P>
  <P Name="decomposition">CLUSTER_CHART</P>
  <P Name="type">EML_CHART</P>
  <P Name="chartFileNumber">1</P>
  <P Name="disableImplicitCasting">1</P>
  <eml>
    <P Name="name">fcn</P>
  </eml>
  <Children>
    <state SSID="1">
      <P Name="labelString">eML_blk_kernel()</P>
      <P Name="position">[18 64.5 118 66]</P>
      <P Name="fontSize">12</P>
      <P Name="superState">SUBCHART</P>
      <P Name="subviewer">11</P>
      <P Name="type">FUNC_STATE</P>
      <P Name="decomposition">CLUSTER_STATE</P>
      <eml>
        <P Name="isEML">1</P>
        <P Name="script">function [xd,y] = fcn(x,u,p)
A0 = diag([.5 -.2]);
Bw = [1 3;2 6];
Bu = [1;1];
Cz = [1 3];
Cy = [2 1];
Dzw = [-1 -1];
Dzu = 3;
Dyw = [2 3];
Dyu = 5;
Delta = @(p1,p2) [p1;p2];
Deltap = Delta(p(1),p(2));
Mid = Deltap/(1-Dzw*Deltap);

A = A0+Bw*Mid*Cz;
B = Bu+Bw*Mid*Dzu;
C = Cy+Dyw*Mid*Cz;
D = Dyu+Dyw*Mid*Dzu;

xd = A*x+B*u;
y = C*x+D*u;</P>
        <P Name="editorLayout" Class="double">Matrix(4,1)
[10.0, 5.0, 700.0, 500.0]</P>
      </eml>
    </state>
    <data SSID="6" name="x">
      <P Name="scope">INPUT_DATA</P>
      <props>
        <array>
          <P Name="size">2</P>
        </array>
        <type>
          <P Name="method">SF_INHERITED_TYPE</P>
          <P Name="primitive">SF_DOUBLE_TYPE</P>
          <P Name="isSigned">1</P>
          <P Name="wordLength">16</P>
        </type>
        <P Name="complexity">SF_COMPLEX_INHERITED</P>
        <P Name="frame">SF_FRAME_INHERITED</P>
        <unit>
          <P Name="name">inherit</P>
        </unit>
      </props>
      <P Name="dataType">Inherit: Same as Simulink</P>
    </data>
    <data SSID="4" name="u">
      <P Name="scope">INPUT_DATA</P>
      <props>
        <array>
          <P Name="size">-1</P>
        </array>
        <type>
          <P Name="method">SF_INHERITED_TYPE</P>
          <P Name="primitive">SF_DOUBLE_TYPE</P>
        </type>
        <P Name="complexity">SF_COMPLEX_INHERITED</P>
        <unit>
          <P Name="name">inherit</P>
        </unit>
      </props>
      <P Name="dataType">Inherit: Same as Simulink</P>
    </data>
    <data SSID="5" name="xd">
      <P Name="scope">OUTPUT_DATA</P>
      <props>
        <array>
          <P Name="size">2</P>
        </array>
        <type>
          <P Name="method">SF_INHERITED_TYPE</P>
          <P Name="primitive">SF_DOUBLE_TYPE</P>
        </type>
        <P Name="complexity">SF_COMPLEX_INHERITED</P>
        <P Name="frame">SF_FRAME_NO</P>
        <unit>
          <P Name="name">inherit</P>
        </unit>
      </props>
      <P Name="dataType">Inherit: Same as Simulink</P>
    </data>
    <data SSID="7" name="p">
      <P Name="scope">INPUT_DATA</P>
      <props>
        <array>
          <P Name="size">-1</P>
        </array>
        <type>
          <P Name="method">SF_INHERITED_TYPE</P>
          <P Name="primitive">SF_DOUBLE_TYPE</P>
          <P Name="isSigned">1</P>
          <P Name="wordLength">16</P>
        </type>
        <P Name="complexity">SF_COMPLEX_INHERITED</P>
        <P Name="frame">SF_FRAME_INHERITED</P>
        <unit>
          <P Name="name">inherit</P>
        </unit>
      </props>
      <P Name="dataType">Inherit: Same as Simulink</P>
    </data>
    <data SSID="9" name="y">
      <P Name="scope">OUTPUT_DATA</P>
      <props>
        <array>
          <P Name="size">-1</P>
        </array>
        <type>
          <P Name="method">SF_INHERITED_TYPE</P>
          <P Name="primitive">SF_DOUBLE_TYPE</P>
          <P Name="isSigned">1</P>
          <P Name="wordLength">16</P>
        </type>
        <P Name="complexity">SF_COMPLEX_INHERITED</P>
        <P Name="frame">SF_FRAME_NO</P>
        <unit>
          <P Name="name">inherit</P>
        </unit>
      </props>
      <P Name="dataType">Inherit: Same as Simulink</P>
    </data>
    <transition SSID="2">
      <P Name="labelString">{eML_blk_kernel();}</P>
      <P Name="labelPosition">[28.125 13.875 102.544 14.964]</P>
      <P Name="fontSize">12</P>
      <src>
        <P Name="intersection">[0 0 1 0 23.5747 14.625 0 0]</P>
      </src>
      <dst>
        <P Name="SSID">3</P>
        <P Name="intersection">[1 0 -1 0 23.5747 42.5747 0 0]</P>
      </dst>
      <P Name="midPoint">[23.5747 24.9468]</P>
      <P Name="dataLimits">[21.175 25.975 14.625 42.575]</P>
      <P Name="subviewer">11</P>
      <P Name="drawStyle">SMART</P>
      <slide>
        <P Name="sticky">BOTH_STICK</P>
      </slide>
      <P Name="executionOrder">1</P>
    </transition>
    <junction SSID="3">
      <P Name="position">[23.5747 49.5747 7]</P>
      <P Name="subviewer">11</P>
      <P Name="type">CONNECTIVE_JUNCTION</P>
    </junction>
  </Children>
</chart>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/stateflow/chart_21.xml <==
<?xml version="1.0" encoding="utf-8"?>
<chart id="21">
  <P Name="name">manual LPV sys/MATLAB Function</P>
  <P Name="windowPosition">[422 539.941 189 413]</P>
  <P Name="viewLimits">[0 156.75 0 153.75]</P>
  <P Name="screen">[1 1 3600 1200 1.180555555555556]</P>
  <P Name="viewObj">21</P>
  <P Name="ssIdHighWaterMark">7</P>
  <P Name="decomposition">CLUSTER_CHART</P>
  <P Name="type">EML_CHART</P>
  <P Name="chartFileNumber">2</P>
  <P Name="disableImplicitCasting">1</P>
  <eml>
    <P Name="name">fcn</P>
  </eml>
  <Children>
    <state SSID="1">
      <P Name="labelString">eML_blk_kernel()</P>
      <P Name="position">[18 64.5 118 66]</P>
      <P Name="fontSize">12</P>
      <P Name="superState">SUBCHART</P>
      <P Name="subviewer">21</P>
      <P Name="type">FUNC_STATE</P>
      <P Name="decomposition">CLUSTER_STATE</P>
      <eml>
        <P Name="isEML">1</P>
        <P Name="script">function xp = fcn(x,u,p)
xp = zeros(2,1);
xp(1) = 0.8*x(2);
xp(2) = 0.1*p(1)*x(1)+0.5*x(2)*p(2)+u;</P>
        <P Name="editorLayout" Class="double">Matrix(4,1)
[10.0, 5.0, 700.0, 500.0]</P>
      </eml>
    </state>
    <data SSID="6" name="x">
      <P Name="scope">INPUT_DATA</P>
      <props>
        <array>
          <P Name="size">2</P>
        </array>
        <type>
          <P Name="method">SF_INHERITED_TYPE</P>
          <P Name="primitive">SF_DOUBLE_TYPE</P>
          <P Name="isSigned">1</P>
          <P Name="wordLength">16</P>
        </type>
        <P Name="complexity">SF_COMPLEX_INHERITED</P>
        <P Name="frame">SF_FRAME_INHERITED</P>
        <unit>
          <P Name="name">inherit</P>
        </unit>
      </props>
      <P Name="dataType">Inherit: Same as Simulink</P>
    </data>
    <data SSID="4" name="u">
      <P Name="scope">INPUT_DATA</P>
      <props>
        <array>
          <P Name="size">-1</P>
        </array>
        <type>
          <P Name="method">SF_INHERITED_TYPE</P>
          <P Name="primitive">SF_DOUBLE_TYPE</P>
        </type>
        <P Name="complexity">SF_COMPLEX_INHERITED</P>
        <unit>
          <P Name="name">inherit</P>
        </unit>
      </props>
      <P Name="dataType">Inherit: Same as Simulink</P>
    </data>
    <data SSID="5" name="xp">
      <P Name="scope">OUTPUT_DATA</P>
      <props>
        <array>
          <P Name="size">2</P>
        </array>
        <type>
          <P Name="method">SF_INHERITED_TYPE</P>
          <P Name="primitive">SF_DOUBLE_TYPE</P>
        </type>
        <P Name="complexity">SF_COMPLEX_INHERITED</P>
        <P Name="frame">SF_FRAME_NO</P>
        <unit>
          <P Name="name">inherit</P>
        </unit>
      </props>
      <P Name="dataType">Inherit: Same as Simulink</P>
    </data>
    <data SSID="7" name="p">
      <P Name="scope">INPUT_DATA</P>
      <props>
        <array>
          <P Name="size">-1</P>
        </array>
        <type>
          <P Name="method">SF_INHERITED_TYPE</P>
          <P Name="primitive">SF_DOUBLE_TYPE</P>
          <P Name="isSigned">1</P>
          <P Name="wordLength">16</P>
        </type>
        <P Name="complexity">SF_COMPLEX_INHERITED</P>
        <P Name="frame">SF_FRAME_INHERITED</P>
        <unit>
          <P Name="name">inherit</P>
        </unit>
      </props>
      <P Name="dataType">Inherit: Same as Simulink</P>
    </data>
    <transition SSID="2">
      <P Name="labelString">{eML_blk_kernel();}</P>
      <P Name="labelPosition">[28.125 13.875 102.544 14.964]</P>
      <P Name="fontSize">12</P>
      <src>
        <P Name="intersection">[0 0 1 0 23.5747 14.625 0 0]</P>
      </src>
      <dst>
        <P Name="SSID">3</P>
        <P Name="intersection">[1 0 -1 0 23.5747 42.5747 0 0]</P>
      </dst>
      <P Name="midPoint">[23.5747 24.9468]</P>
      <P Name="dataLimits">[21.175 25.975 14.625 42.575]</P>
      <P Name="subviewer">21</P>
      <P Name="drawStyle">SMART</P>
      <slide>
        <P Name="sticky">BOTH_STICK</P>
      </slide>
      <P Name="executionOrder">1</P>
    </transition>
    <junction SSID="3">
      <P Name="position">[23.5747 49.5747 7]</P>
      <P Name="subviewer">21</P>
      <P Name="type">CONNECTIVE_JUNCTION</P>
    </junction>
  </Children>
</chart>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/stateflow/machine.xml <==
<?xml version="1.0" encoding="utf-8"?>
<Stateflow>
  <machine id="1">
    <P Name="sfVersion">80000032</P>
    <Children>
      <target id="2" name="sfun">
        <P Name="description">Default Simulink S-Function Target.</P>
      </target>
    </Children>
  </machine>
</Stateflow>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/systems/_rels/system_13.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?><Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="system_7" Target="system_7.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/></Relationships>

==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/systems/_rels/system_76.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?><Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="system_80" Target="system_80.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/></Relationships>

==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/systems/_rels/system_80.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?><Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="system_84" Target="system_84.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/></Relationships>

==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/systems/system_13.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[-1920, 25, 0, 1080]</P>
  <P Name="SetExecutionDomain">off</P>
  <P Name="ExecutionDomainType">Deduce</P>
  <P Name="SimulinkSubDomain">Simulink</P>
  <Block BlockType="Inport" Name="u" SID="14">
    <P Name="Position">[110, 63, 140, 77]</P>
    <P Name="ZOrder">313</P>
  </Block>
  <Block BlockType="Inport" Name="p" SID="61">
    <P Name="Position">[130, 78, 160, 92]</P>
    <P Name="ZOrder">316</P>
    <P Name="Port">2</P>
  </Block>
  <Block BlockType="SubSystem" Name="MATLAB Function" SID="7">
    <P Name="Ports">[3, 1]</P>
    <P Name="Position">[195, 46, 265, 94]</P>
    <P Name="ZOrder">311</P>
    <P Name="ErrorFcn">Stateflow.Translate.translate</P>
    <P Name="PermitHierarchicalResolution">ExplicitOnly</P>
    <P Name="TreatAsAtomicUnit">on</P>
    <P Name="RequestExecContextInheritance">off</P>
    <P Name="SFBlockType">MATLAB Function</P>
    <P Name="ContentPreviewEnabled">on</P>
    <System Ref="system_7"/>
  </Block>
  <Block BlockType="UnitDelay" Name="Unit Delay" SID="30">
    <P Name="Position">[300, 53, 335, 87]</P>
    <P Name="ZOrder">315</P>
    <P Name="InitialCondition">[0;0]</P>
    <P Name="SampleTime">Ts</P>
    <P Name="HasFrameUpgradeWarning">on</P>
  </Block>
  <Block BlockType="Outport" Name="x" SID="15">
    <P Name="Position">[400, 63, 430, 77]</P>
    <P Name="ZOrder">314</P>
  </Block>
  <Line>
    <P Name="ZOrder">29</P>
    <P Name="Src">14#out:1</P>
    <P Name="Dst">7#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">35</P>
    <P Name="Src">7#out:1</P>
    <P Name="Dst">30#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">34</P>
    <P Name="Src">30#out:1</P>
    <P Name="Points">[14, 0]</P>
    <Branch>
      <P Name="ZOrder">30</P>
      <P Name="Dst">15#in:1</P>
    </Branch>
    <Branch>
      <P Name="ZOrder">28</P>
      <P Name="Points">[0, -50; -183, 0; 0, 35]</P>
      <P Name="Dst">7#in:1</P>
    </Branch>
  </Line>
  <Line>
    <P Name="ZOrder">40</P>
    <P Name="Src">61#out:1</P>
    <P Name="Dst">7#in:3</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/systems/system_7.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[223, 338, 826, 833]</P>
  <P Name="SetExecutionDomain">off</P>
  <P Name="ExecutionDomainType">Deduce</P>
  <P Name="SIDHighWatermark">26</P>
  <P Name="SimulinkSubDomain">Simulink</P>
  <Block BlockType="Inport" Name="x" SID="7::22">
    <P Name="Position">[20, 101, 40, 119]</P>
    <P Name="ZOrder">13</P>
  </Block>
  <Block BlockType="Inport" Name="u" SID="7::1">
    <P Name="Position">[20, 136, 40, 154]</P>
    <P Name="ZOrder">-1</P>
    <P Name="Port">2</P>
  </Block>
  <Block BlockType="Inport" Name="p" SID="7::26">
    <P Name="Position">[20, 171, 40, 189]</P>
    <P Name="ZOrder">17</P>
    <P Name="Port">3</P>
  </Block>
  <Block BlockType="Demux" Name=" Demux " SID="7::24">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[270, 230, 320, 270]</P>
    <P Name="ZOrder">15</P>
    <P Name="Outputs">1</P>
  </Block>
  <Block BlockType="S-Function" Name=" SFunction " SID="7::23">
    <P Name="Tag">Stateflow S-Function 2</P>
    <P Name="Ports">[3, 2]</P>
    <P Name="Position">[180, 100, 230, 180]</P>
    <P Name="ZOrder">14</P>
    <P Name="FunctionName">sf_sfun</P>
    <P Name="PortCounts">[3 2]</P>
    <P Name="SFunctionDeploymentMode">off</P>
    <P Name="EnableBusSupport">on</P>
    <P Name="SFcnIsStateOwnerBlock">off</P>
    <Port>
      <P Name="PortNumber">2</P>
      <P Name="Name">xp</P>
    </Port>
  </Block>
  <Block BlockType="Terminator" Name=" Terminator " SID="7::25">
    <P Name="Position">[460, 241, 480, 259]</P>
    <P Name="ZOrder">16</P>
  </Block>
  <Block BlockType="Outport" Name="xp" SID="7::5">
    <P Name="Position">[460, 101, 480, 119]</P>
    <P Name="ZOrder">-5</P>
  </Block>
  <Line>
    <P Name="ZOrder">24</P>
    <P Name="Src">7::22#out:1</P>
    <P Name="Points">[60, 0; 0, 5]</P>
    <P Name="Dst">7::23#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">25</P>
    <P Name="Src">7::1#out:1</P>
    <P Name="Points">[44, 0; 0, -5]</P>
    <P Name="Dst">7::23#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">26</P>
    <P Name="Src">7::26#out:1</P>
    <P Name="Points">[75, 0; 0, -15]</P>
    <P Name="Dst">7::23#in:3</P>
  </Line>
  <Line>
    <P Name="Name">xp</P>
    <P Name="ZOrder">27</P>
    <P Name="Labels">[0, 0]</P>
    <P Name="Src">7::23#out:2</P>
    <P Name="Points">[121, 0; 0, -50]</P>
    <P Name="Dst">7::5#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">28</P>
    <P Name="Src">7::24#out:1</P>
    <P Name="Dst">7::25#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">29</P>
    <P Name="Src">7::23#out:1</P>
    <P Name="Points">[16, 0; 0, 130]</P>
    <P Name="Dst">7::24#in:1</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/systems/system_76.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[-1920, 25, 0, 1080]</P>
  <P Name="SetExecutionDomain">off</P>
  <P Name="ExecutionDomainType">Deduce</P>
  <P Name="SimulinkSubDomain">Simulink</P>
  <Block BlockType="Inport" Name="u" SID="77">
    <P Name="Position">[105, 63, 135, 77]</P>
    <P Name="ZOrder">313</P>
  </Block>
  <Block BlockType="Inport" Name="p" SID="78">
    <P Name="Position">[105, 93, 135, 107]</P>
    <P Name="ZOrder">315</P>
    <P Name="Port">2</P>
  </Block>
  <Block BlockType="SubSystem" Name="MATLAB Function" SID="80">
    <P Name="Ports">[3, 2]</P>
    <P Name="Position">[190, 46, 260, 94]</P>
    <P Name="ZOrder">311</P>
    <P Name="ErrorFcn">Stateflow.Translate.translate</P>
    <P Name="PermitHierarchicalResolution">ExplicitOnly</P>
    <P Name="TreatAsAtomicUnit">on</P>
    <P Name="RequestExecContextInheritance">off</P>
    <P Name="SFBlockType">MATLAB Function</P>
    <P Name="ContentPreviewEnabled">on</P>
    <System Ref="system_80"/>
  </Block>
  <Block BlockType="UnitDelay" Name="Unit Delay" SID="87">
    <P Name="Position">[300, 43, 335, 77]</P>
    <P Name="ZOrder">316</P>
    <P Name="SampleTime">-1</P>
    <P Name="HasFrameUpgradeWarning">on</P>
  </Block>
  <Block BlockType="Outport" Name="y" SID="81">
    <P Name="Position">[370, 78, 400, 92]</P>
    <P Name="ZOrder">314</P>
  </Block>
  <Line>
    <P Name="ZOrder">1</P>
    <P Name="Src">77#out:1</P>
    <P Name="Dst">80#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">7</P>
    <P Name="Src">80#out:1</P>
    <P Name="Dst">87#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">6</P>
    <P Name="Src">87#out:1</P>
    <P Name="Points">[14, 0; 0, -40; -188, 0; 0, 35]</P>
    <P Name="Dst">80#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">4</P>
    <P Name="Src">78#out:1</P>
    <P Name="Points">[23, 0; 0, -15]</P>
    <P Name="Dst">80#in:3</P>
  </Line>
  <Line>
    <P Name="ZOrder">5</P>
    <P Name="Src">80#out:2</P>
    <P Name="Dst">81#in:1</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/systems/system_80.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[223, 338, 826, 833]</P>
  <P Name="SetExecutionDomain">off</P>
  <P Name="ExecutionDomainType">Deduce</P>
  <P Name="SIDHighWatermark">28</P>
  <P Name="SimulinkSubDomain">Simulink</P>
  <Block BlockType="Inport" Name="x" SID="80::22">
    <P Name="Position">[20, 101, 40, 119]</P>
    <P Name="ZOrder">13</P>
  </Block>
  <Block BlockType="Inport" Name="u" SID="80::1">
    <P Name="Position">[20, 136, 40, 154]</P>
    <P Name="ZOrder">-1</P>
    <P Name="Port">2</P>
  </Block>
  <Block BlockType="Inport" Name="p" SID="80::26">
    <P Name="Position">[20, 171, 40, 189]</P>
    <P Name="ZOrder">17</P>
    <P Name="Port">3</P>
  </Block>
  <Block BlockType="Demux" Name=" Demux " SID="80::24">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[270, 230, 320, 270]</P>
    <P Name="ZOrder">15</P>
    <P Name="Outputs">1</P>
  </Block>
  <Block BlockType="S-Function" Name=" SFunction " SID="80::23">
    <P Name="Tag">Stateflow S-Function 1</P>
    <P Name="Ports">[3, 3]</P>
    <P Name="Position">[180, 105, 230, 185]</P>
    <P Name="ZOrder">14</P>
    <P Name="FunctionName">sf_sfun</P>
    <P Name="PortCounts">[3 3]</P>
    <P Name="SFunctionDeploymentMode">off</P>
    <P Name="EnableBusSupport">on</P>
    <P Name="SFcnIsStateOwnerBlock">off</P>
    <Port>
      <P Name="PortNumber">2</P>
      <P Name="Name">xd</P>
    </Port>
    <Port>
      <P Name="PortNumber">3</P>
      <P Name="Name">y</P>
    </Port>
  </Block>
  <Block BlockType="Terminator" Name=" Terminator " SID="80::25">
    <P Name="Position">[460, 241, 480, 259]</P>
    <P Name="ZOrder">16</P>
  </Block>
  <Block BlockType="Outport" Name="xd" SID="80::5">
    <P Name="Position">[460, 101, 480, 119]</P>
    <P Name="ZOrder">-5</P>
  </Block>
  <Block BlockType="Outport" Name="y" SID="80::28">
    <P Name="Position">[460, 136, 480, 154]</P>
    <P Name="ZOrder">19</P>
    <P Name="Port">2</P>
  </Block>
  <Line>
    <P Name="ZOrder">1</P>
    <P Name="Src">80::22#out:1</P>
    <P Name="Dst">80::23#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">2</P>
    <P Name="Src">80::1#out:1</P>
    <P Name="Dst">80::23#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">3</P>
    <P Name="Src">80::26#out:1</P>
    <P Name="Dst">80::23#in:3</P>
  </Line>
  <Line>
    <P Name="Name">xd</P>
    <P Name="ZOrder">4</P>
    <P Name="Labels">[0, 0]</P>
    <P Name="Src">80::23#out:2</P>
    <P Name="Dst">80::5#in:1</P>
  </Line>
  <Line>
    <P Name="Name">y</P>
    <P Name="ZOrder">5</P>
    <P Name="Labels">[0, 0]</P>
    <P Name="Src">80::23#out:3</P>
    <P Name="Points">[110, 0; 0, -25]</P>
    <P Name="Dst">80::28#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">6</P>
    <P Name="Src">80::24#out:1</P>
    <P Name="Dst">80::25#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">7</P>
    <P Name="Src">80::23#out:1</P>
    <P Name="Dst">80::24#in:1</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/systems/system_84.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[223, 338, 826, 833]</P>
  <P Name="SetExecutionDomain">off</P>
  <P Name="ExecutionDomainType">Deduce</P>
  <P Name="SIDHighWatermark">28</P>
  <P Name="SimulinkSubDomain">Simulink</P>
  <Block BlockType="Inport" Name="x" SID="84::22">
    <P Name="Position">[20, 101, 40, 119]</P>
    <P Name="ZOrder">13</P>
  </Block>
  <Block BlockType="Inport" Name="u" SID="84::1">
    <P Name="Position">[20, 136, 40, 154]</P>
    <P Name="ZOrder">-1</P>
    <P Name="Port">2</P>
  </Block>
  <Block BlockType="Inport" Name="p" SID="84::26">
    <P Name="Position">[20, 171, 40, 189]</P>
    <P Name="ZOrder">17</P>
    <P Name="Port">3</P>
  </Block>
  <Block BlockType="Demux" Name=" Demux " SID="84::24">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[270, 230, 320, 270]</P>
    <P Name="ZOrder">15</P>
    <P Name="Outputs">1</P>
  </Block>
  <Block BlockType="S-Function" Name=" SFunction " SID="84::23">
    <P Name="Tag">Stateflow S-Function 1</P>
    <P Name="Ports">[3, 3]</P>
    <P Name="Position">[180, 105, 230, 185]</P>
    <P Name="ZOrder">14</P>
    <P Name="FunctionName">sf_sfun</P>
    <P Name="PortCounts">[3 3]</P>
    <P Name="SFunctionDeploymentMode">off</P>
    <P Name="EnableBusSupport">on</P>
    <P Name="SFcnIsStateOwnerBlock">off</P>
    <Port>
      <P Name="PortNumber">2</P>
      <P Name="Name">xd</P>
    </Port>
    <Port>
      <P Name="PortNumber">3</P>
      <P Name="Name">y</P>
    </Port>
  </Block>
  <Block BlockType="Terminator" Name=" Terminator " SID="84::25">
    <P Name="Position">[460, 241, 480, 259]</P>
    <P Name="ZOrder">16</P>
  </Block>
  <Block BlockType="Outport" Name="xd" SID="84::5">
    <P Name="Position">[460, 101, 480, 119]</P>
    <P Name="ZOrder">-5</P>
  </Block>
  <Block BlockType="Outport" Name="y" SID="84::28">
    <P Name="Position">[460, 136, 480, 154]</P>
    <P Name="ZOrder">19</P>
    <P Name="Port">2</P>
  </Block>
  <Line>
    <P Name="ZOrder">20</P>
    <P Name="Src">84::22#out:1</P>
    <P Name="Dst">84::23#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">21</P>
    <P Name="Src">84::1#out:1</P>
    <P Name="Dst">84::23#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">22</P>
    <P Name="Src">84::26#out:1</P>
    <P Name="Dst">84::23#in:3</P>
  </Line>
  <Line>
    <P Name="Name">xd</P>
    <P Name="ZOrder">23</P>
    <P Name="Labels">[0, 0]</P>
    <P Name="Src">84::23#out:2</P>
    <P Name="Dst">84::5#in:1</P>
  </Line>
  <Line>
    <P Name="Name">y</P>
    <P Name="ZOrder">24</P>
    <P Name="Labels">[0, 0]</P>
    <P Name="Src">84::23#out:3</P>
    <P Name="Points">[110, 0; 0, -25]</P>
    <P Name="Dst">84::28#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">25</P>
    <P Name="Src">84::24#out:1</P>
    <P Name="Dst">84::25#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">26</P>
    <P Name="Src">84::23#out:1</P>
    <P Name="Dst">84::24#in:1</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/systems/system_root.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[19, 166, 905, 908]</P>
  <P Name="Open">on</P>
  <P Name="SetExecutionDomain">off</P>
  <P Name="ExecutionDomainType">Deduce</P>
  <P Name="ReportName">simulink-default.rpt</P>
  <P Name="SIDHighWatermark">54</P>
  <P Name="SimulinkSubDomain">Simulink</P>
  <Block BlockType="Reference" Name="Constant p-matrix" SID="53">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[255, 533, 305, 577]</P>
    <P Name="ZOrder">348</P>
    <P Name="LibraryVersion">1.10</P>
    <P Name="SourceBlock">lpvcoreLibraryCore/Parameter-Varying
Matrix</P>
    <P Name="SourceType">Parameter-Varying Matrix</P>
    <P Name="SourceProductName">LPVcore</P>
    <InstanceData>
      <P Name="RTWMemSecFuncInitTerm">Inherit from model</P>
      <P Name="RTWMemSecFuncExecute">Inherit from model</P>
      <P Name="RTWMemSecDataConstants">Inherit from model</P>
      <P Name="RTWMemSecDataInternal">Inherit from model</P>
      <P Name="RTWMemSecDataParameters">Inherit from model</P>
      <P Name="ContentPreviewEnabled">on</P>
      <P Name="M">0*preal(&apos;p&apos;)+2</P>
    </InstanceData>
  </Block>
  <Block BlockType="Reference" Name="Empty p-matrix" SID="51">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[255, 443, 305, 487]</P>
    <P Name="ZOrder">346</P>
    <P Name="LibraryVersion">1.10</P>
    <P Name="SourceBlock">lpvcoreLibraryCore/Parameter-Varying
Matrix</P>
    <P Name="SourceType">Parameter-Varying Matrix</P>
    <P Name="SourceProductName">LPVcore</P>
    <InstanceData>
      <P Name="RTWMemSecFuncInitTerm">Inherit from model</P>
      <P Name="RTWMemSecFuncExecute">Inherit from model</P>
      <P Name="RTWMemSecDataConstants">Inherit from model</P>
      <P Name="RTWMemSecDataInternal">Inherit from model</P>
      <P Name="RTWMemSecDataParameters">Inherit from model</P>
      <P Name="ContentPreviewEnabled">on</P>
      <P Name="M">[]*preal(&apos;p&apos;,&apos;dt&apos;)</P>
    </InstanceData>
  </Block>
  <Block BlockType="Integrator" Name="Integrator" SID="5">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[120, 225, 150, 255]</P>
    <P Name="ZOrder">309</P>
  </Block>
  <Block BlockType="Integrator" Name="Integrator1" SID="27">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[120, 285, 150, 315]</P>
    <P Name="ZOrder">341</P>
  </Block>
  <Block BlockType="Integrator" Name="Integrator2" SID="29">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[120, 345, 150, 375]</P>
    <P Name="ZOrder">343</P>
  </Block>
  <Block BlockType="Mux" Name="Mux" SID="31">
    <P Name="Ports">[3, 1]</P>
    <P Name="Position">[205, 208, 210, 392]</P>
    <P Name="ZOrder">344</P>
    <P Name="Inputs">3</P>
    <P Name="DisplayOption">bar</P>
  </Block>
  <Block BlockType="Reference" Name="Parameter-Varying&#xA;Matrix" SID="26">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[255, 278, 305, 322]</P>
    <P Name="ZOrder">339</P>
    <P Name="LibraryVersion">1.10</P>
    <P Name="SourceBlock">lpvcoreLibraryCore/Parameter-Varying
Matrix</P>
    <P Name="SourceType">Parameter-Varying Matrix</P>
    <P Name="SourceProductName">LPVcore</P>
    <InstanceData>
      <P Name="RTWMemSecFuncInitTerm">Inherit from model</P>
      <P Name="RTWMemSecFuncExecute">Inherit from model</P>
      <P Name="RTWMemSecDataConstants">Inherit from model</P>
      <P Name="RTWMemSecDataInternal">Inherit from model</P>
      <P Name="RTWMemSecDataParameters">Inherit from model</P>
      <P Name="ContentPreviewEnabled">on</P>
      <P Name="M">Mp</P>
    </InstanceData>
  </Block>
  <Block BlockType="ToWorkspace" Name="To Workspace1" SID="32">
    <P Name="Ports">[1]</P>
    <P Name="Position">[350, 360, 440, 390]</P>
    <P Name="ZOrder">345</P>
    <P Name="VariableName">p</P>
    <P Name="MaxDataPoints">inf</P>
    <P Name="FixptAsFi">on</P>
    <P Name="SampleTime">-1</P>
  </Block>
  <Block BlockType="ToWorkspace" Name="To Workspace2" SID="22">
    <P Name="Ports">[1]</P>
    <P Name="Position">[350, 285, 440, 315]</P>
    <P Name="ZOrder">322</P>
    <P Name="VariableName">M</P>
    <P Name="MaxDataPoints">inf</P>
    <P Name="FixptAsFi">on</P>
    <P Name="SampleTime">-1</P>
  </Block>
  <Block BlockType="ToWorkspace" Name="To Workspace3" SID="52">
    <P Name="Ports">[1]</P>
    <P Name="Position">[350, 450, 440, 480]</P>
    <P Name="ZOrder">347</P>
    <P Name="VariableName">M0</P>
    <P Name="MaxDataPoints">inf</P>
    <P Name="FixptAsFi">on</P>
    <P Name="SampleTime">-1</P>
  </Block>
  <Block BlockType="ToWorkspace" Name="To Workspace4" SID="54">
    <P Name="Ports">[1]</P>
    <P Name="Position">[350, 540, 440, 570]</P>
    <P Name="ZOrder">349</P>
    <P Name="VariableName">M1</P>
    <P Name="MaxDataPoints">inf</P>
    <P Name="FixptAsFi">on</P>
    <P Name="SampleTime">-1</P>
  </Block>
  <Block BlockType="UniformRandomNumber" Name="Uniform Random&#xA;Number" SID="4">
    <P Name="Position">[70, 224, 100, 256]</P>
    <P Name="ZOrder">308</P>
    <P Name="SampleTime">0.1</P>
  </Block>
  <Block BlockType="UniformRandomNumber" Name="Uniform Random&#xA;Number1" SID="28">
    <P Name="Position">[70, 284, 100, 316]</P>
    <P Name="ZOrder">340</P>
    <P Name="Seed">1</P>
    <P Name="SampleTime">0.1</P>
  </Block>
  <Block BlockType="UniformRandomNumber" Name="Uniform Random&#xA;Number2" SID="30">
    <P Name="Position">[70, 344, 100, 376]</P>
    <P Name="ZOrder">342</P>
    <P Name="Seed">2</P>
    <P Name="SampleTime">0.1</P>
  </Block>
  <Line>
    <P Name="ZOrder">2</P>
    <P Name="Src">4#out:1</P>
    <P Name="Dst">5#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">74</P>
    <P Name="Src">26#out:1</P>
    <P Name="Dst">22#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">75</P>
    <P Name="Src">28#out:1</P>
    <P Name="Dst">27#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">76</P>
    <P Name="Src">30#out:1</P>
    <P Name="Dst">29#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">80</P>
    <P Name="Src">27#out:1</P>
    <P Name="Dst">31#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">82</P>
    <P Name="Src">5#out:1</P>
    <P Name="Dst">31#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">83</P>
    <P Name="Src">31#out:1</P>
    <P Name="Points">[11, 0]</P>
    <Branch>
      <P Name="ZOrder">85</P>
      <P Name="Points">[0, 75]</P>
      <P Name="Dst">32#in:1</P>
    </Branch>
    <Branch>
      <P Name="ZOrder">84</P>
      <P Name="Dst">26#in:1</P>
    </Branch>
  </Line>
  <Line>
    <P Name="ZOrder">90</P>
    <P Name="Src">51#out:1</P>
    <P Name="Dst">52#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">81</P>
    <P Name="Src">29#out:1</P>
    <P Name="Points">[18, 0]</P>
    <Branch>
      <P Name="ZOrder">88</P>
      <P Name="Points">[0, 105]</P>
      <Branch>
        <P Name="ZOrder">97</P>
        <P Name="Points">[0, 90]</P>
        <P Name="Dst">53#in:1</P>
      </Branch>
      <Branch>
        <P Name="ZOrder">94</P>
        <P Name="Dst">51#in:1</P>
      </Branch>
    </Branch>
    <Branch>
      <P Name="ZOrder">87</P>
      <P Name="Dst">31#in:3</P>
    </Branch>
  </Line>
  <Line>
    <P Name="ZOrder">92</P>
    <P Name="Src">53#out:1</P>
    <P Name="Dst">54#in:1</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulink/windowsInfo.xml <==
<?xml version="1.0" encoding="utf-8"?>
<WindowsInfo>
  <Object PropName="BdWindowsInfo" ObjectID="1" ClassName="Simulink.BDWindowsInfo">
    <Object PropName="WindowsInfo" ObjectID="2" ClassName="Simulink.WindowInfo">
      <P Name="IsActive" Class="logical">1</P>
      <P Name="Location" Class="double">[19.0, 166.0, 886.0, 742.0]</P>
      <Object PropName="ModelBrowserInfo" ObjectID="3" ClassName="Simulink.ModelBrowserInfo">
        <P Name="Visible" Class="logical">1</P>
        <P Name="DockPosition" Class="char">Left</P>
        <P Name="Width" Class="int32">50</P>
        <P Name="Height" Class="int32">50</P>
        <P Name="Filter" Class="int32">9</P>
        <P Name="Minimized" Class="char">On</P>
      </Object>
      <Object PropName="ExplorerBarInfo" ObjectID="4" ClassName="Simulink.ExplorerBarInfo">
        <P Name="Visible" Class="logical">1</P>
      </Object>
      <Array PropName="EditorsInfo" Type="Simulink.EditorInfo" Dimension="1*22">
        <Object ObjectID="5">
          <P Name="IsActive" Class="logical">1</P>
          <P Name="IsTabbed" Class="logical">1</P>
          <P Name="ViewObjType" Class="char">SimulinkTopLevel</P>
          <P Name="LoadSaveID" Class="char">0</P>
          <P Name="Extents" Class="double">[772.0, 507.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-111.54255134392588, 102.45000000000005]</P>
          <P Name="SceneRectInView" Class="double">[-111.54255134392588, 102.45000000000005, 772.0, 507.0]</P>
        </Object>
        <Object ObjectID="6">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">26</P>
          <P Name="Extents" Class="double">[772.0, 507.0]</P>
          <P Name="ZoomFactor" Class="double">1.75</P>
          <P Name="Offset" Class="double">[-30.571428571428584, -109.57142857142858]</P>
          <P Name="SceneRectInView" Class="double">[-30.571428571428584, -109.57142857142858, 441.14285714285717, 289.71428571428572]</P>
        </Object>
        <Object ObjectID="7">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">26:258</P>
          <P Name="Extents" Class="double">[772.0, 507.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-138.5, -98.5]</P>
          <P Name="SceneRectInView" Class="double">[-138.5, -98.5, 772.0, 507.0]</P>
        </Object>
        <Object ObjectID="8">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">50:265</P>
          <P Name="Extents" Class="double">[772.0, 507.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-126.0, -189.5]</P>
          <P Name="SceneRectInView" Class="double">[-126.0, -189.5, 772.0, 507.0]</P>
        </Object>
        <Object ObjectID="9">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">50:260</P>
          <P Name="Extents" Class="double">[772.0, 507.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-173.5, -187.0]</P>
          <P Name="SceneRectInView" Class="double">[-173.5, -187.0, 772.0, 507.0]</P>
        </Object>
        <Object ObjectID="10">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">50:258</P>
          <P Name="Extents" Class="double">[772.0, 507.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-138.5, -98.5]</P>
          <P Name="SceneRectInView" Class="double">[-138.5, -98.5, 772.0, 507.0]</P>
        </Object>
        <Object ObjectID="11">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">50</P>
          <P Name="Extents" Class="double">[772.0, 507.0]</P>
          <P Name="ZoomFactor" Class="double">1.75</P>
          <P Name="Offset" Class="double">[-30.571428571428584, -109.57142857142858]</P>
          <P Name="SceneRectInView" Class="double">[-30.571428571428584, -109.57142857142858, 441.14285714285717, 289.71428571428572]</P>
        </Object>
        <Object ObjectID="12">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">42:252</P>
          <P Name="Extents" Class="double">[772.0, 507.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-133.96875, -137.5]</P>
          <P Name="SceneRectInView" Class="double">[-133.96875, -137.5, 772.0, 507.0]</P>
        </Object>
        <Object ObjectID="13">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">42:257</P>
          <P Name="Extents" Class="double">[772.0, 507.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-173.5, -193.0]</P>
          <P Name="SceneRectInView" Class="double">[-173.5, -193.0, 772.0, 507.0]</P>
        </Object>
        <Object ObjectID="14">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">42</P>
          <P Name="Extents" Class="double">[772.0, 507.0]</P>
          <P Name="ZoomFactor" Class="double">1.75</P>
          <P Name="Offset" Class="double">[-20.571428571428584, -106.57142857142858]</P>
          <P Name="SceneRectInView" Class="double">[-20.571428571428584, -106.57142857142858, 441.14285714285717, 289.71428571428572]</P>
        </Object>
        <Object ObjectID="15">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">42:248</P>
          <P Name="Extents" Class="double">[772.0, 507.0]</P>
          <P Name="ZoomFactor" Class="double">1.75</P>
          <P Name="Offset" Class="double">[-20.571428571428584, -109.57142857142858]</P>
          <P Name="SceneRectInView" Class="double">[-20.571428571428584, -109.57142857142858, 441.14285714285717, 289.71428571428572]</P>
        </Object>
        <Object ObjectID="16">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">42:254</P>
          <P Name="Extents" Class="double">[772.0, 507.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-136.0, -193.0]</P>
          <P Name="SceneRectInView" Class="double">[-136.0, -193.0, 772.0, 507.0]</P>
        </Object>
        <Object ObjectID="17">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">42:241</P>
          <P Name="Extents" Class="double">[772.0, 507.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-136.0, -184.5]</P>
          <P Name="SceneRectInView" Class="double">[-136.0, -184.5, 772.0, 507.0]</P>
        </Object>
        <Object ObjectID="18">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">47</P>
          <P Name="Extents" Class="double">[772.0, 507.0]</P>
          <P Name="ZoomFactor" Class="double">1.5</P>
          <P Name="Offset" Class="double">[-329.83333333333331, -194.16666666666666]</P>
          <P Name="SceneRectInView" Class="double">[-329.83333333333331, -194.16666666666666, 514.66666666666663, 338.0]</P>
        </Object>
        <Object ObjectID="19">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">48</P>
          <P Name="Extents" Class="double">[772.0, 507.0]</P>
          <P Name="ZoomFactor" Class="double">1.5</P>
          <P Name="Offset" Class="double">[-329.5, -194.16666666666666]</P>
          <P Name="SceneRectInView" Class="double">[-329.5, -194.16666666666666, 514.66666666666663, 338.0]</P>
        </Object>
        <Object ObjectID="20">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">45</P>
          <P Name="Extents" Class="double">[772.0, 507.0]</P>
          <P Name="ZoomFactor" Class="double">1.5</P>
          <P Name="Offset" Class="double">[-329.5, -194.16666666666666]</P>
          <P Name="SceneRectInView" Class="double">[-329.5, -194.16666666666666, 514.66666666666663, 338.0]</P>
        </Object>
        <Object ObjectID="21">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">40</P>
          <P Name="Extents" Class="double">[772.0, 507.0]</P>
          <P Name="ZoomFactor" Class="double">1.75</P>
          <P Name="Offset" Class="double">[-20.571428571428584, -106.57142857142858]</P>
          <P Name="SceneRectInView" Class="double">[-20.571428571428584, -106.57142857142858, 441.14285714285717, 289.71428571428572]</P>
        </Object>
        <Object ObjectID="22">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">39</P>
          <P Name="Extents" Class="double">[772.0, 507.0]</P>
          <P Name="ZoomFactor" Class="double">1.75</P>
          <P Name="Offset" Class="double">[-20.571428571428584, -106.57142857142858]</P>
          <P Name="SceneRectInView" Class="double">[-20.571428571428584, -106.57142857142858, 441.14285714285717, 289.71428571428572]</P>
        </Object>
        <Object ObjectID="23">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">38</P>
          <P Name="Extents" Class="double">[772.0, 507.0]</P>
          <P Name="ZoomFactor" Class="double">1.75</P>
          <P Name="Offset" Class="double">[-20.571428571428584, -106.57142857142858]</P>
          <P Name="SceneRectInView" Class="double">[-20.571428571428584, -106.57142857142858, 441.14285714285717, 289.71428571428572]</P>
        </Object>
        <Object ObjectID="24">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">17</P>
          <P Name="Extents" Class="double">[772.0, 513.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-138.5, -137.5]</P>
          <P Name="SceneRectInView" Class="double">[-138.5, -137.5, 772.0, 513.0]</P>
        </Object>
        <Object ObjectID="25">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">13</P>
          <P Name="Extents" Class="double">[772.0, 513.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-151.0, -195.25]</P>
          <P Name="SceneRectInView" Class="double">[-151.0, -195.25, 772.0, 513.0]</P>
        </Object>
        <Object ObjectID="26">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">10</P>
          <P Name="Extents" Class="double">[772.0, 513.0]</P>
          <P Name="ZoomFactor" Class="double">1.8323586744639375</P>
          <P Name="Offset" Class="double">[-392.88457446808513, -70.210638297872322]</P>
          <P Name="SceneRectInView" Class="double">[-392.88457446808513, -70.210638297872322, 421.31489361702131, 279.96702127659574]</P>
        </Object>
      </Array>
      <Object PropName="DockComponentsInfo" ObjectID="27" ClassName="Simulink.DockComponentInfo">
        <P Name="Type" Class="char">GLUE2:PropertyInspector</P>
        <P Name="ID" Class="char">Property Inspector</P>
        <P Name="Visible" Class="logical">1</P>
        <P Name="CreateCallback" Class="char"/>
        <P Name="UserData" Class="char"/>
        <P Name="Floating" Class="logical">0</P>
        <P Name="DockPosition" Class="char">Right</P>
        <P Name="Width" Class="int32">640</P>
        <P Name="Height" Class="int32">480</P>
        <P Name="Minimized" Class="char">On</P>
      </Object>
      <P Name="WindowState" Class="char">AAAA/wAAAAD9AAAAAgAAAAAAAAC9AAAB+PwCAAAABPsAAAAWAEQAbwBjAGsAVwBpAGQAZwBlAHQAMwEAAAAxAAAB+AAAAAAAAAAA+wAAABYARABvAGMAawBXAGkAZABnAGUAdAA0AAAAAAD/////AAAAAAAAAAD7AAAAUgBHAEwAVQBFADIAIAB0AHIAZQBlACAAYwBvAG0AcABvAG4AZQBuAHQALwBHAEwAVQBFADIAIAB0AHIAZQBlACAAYwBvAG0AcABvAG4AZQBuAHQAAAAAAP////8AAABqAP////sAAABgAFMAaQBtAHUAbABpAG4AawA6AEUAZABpAHQAbwByADoAUgBlAGYAZQByAGUAbgBjAGUAZABGAGkAbABlAHMALwBSAGUAZgBlAHIAZQBuAGMAZQBkACAARgBpAGwAZQBzAAAAAAD/////AAAAAAAAAAAAAAABAAAAAAAAAAD8AgAAAAH7AAAAVABHAEwAVQBFADIAOgBQAHIAbwBwAGUAcgB0AHkASQBuAHMAcABlAGMAdABvAHIALwBQAHIAbwBwAGUAcgB0AHkAIABJAG4AcwBwAGUAYwB0AG8AcgAAAAAA/////wAAAawA////AAADKgAAAjgAAAABAAAAAgAAAAEAAAAC/AAAAAMAAAAAAAAAAQAAADYAYwBvAGwAbABhAHAAcwBpAGIAbABlAFAAYQBuAGUAbABUAG8AbwBsAEIAYQByAEwAZQBmAHQDAAAAAP////8AAAAAAAAAAAAAAAEAAAABAAAAOABjAG8AbABsAGEAcABzAGkAYgBsAGUAUABhAG4AZQBsAFQAbwBvAGwAQgBhAHIAUgBpAGcAaAB0AwAAAAD/////AAAAAAAAAAAAAAADAAAAAQAAADoAYwBvAGwAbABhAHAAcwBpAGIAbABlAFAAYQBuAGUAbABUAG8AbwBsAEIAYQByAEIAbwB0AHQAbwBtAAAAAAD/////AAAAAAAAAAA=</P>
      <Array PropName="PersistedApps" Type="Cell" Dimension="0*1"/>
      <P Name="WindowUuid" Class="char">0b82776b-3568-4091-8b56-551a033ff4d9</P>
    </Object>
    <P Name="BDUuid" Class="char">c54beaa0-aa86-45e7-bdb7-5adfd1a0344b</P>
  </Object>
</WindowsInfo>


==> anc/Code1705/LPVcorev010/test/core/simulink/simulinkCoreTest.m <==
function tests = simulinkCoreTest
%SIMULINKTEST Test simulink blocks in the general library.
    tests = functiontests(localfunctions);
end

%% Continuous time LPVSS block test
function testLpvssCt(testCase)
    rng(1);

    % LTI case
    nx = 5; nu = 1; ny = 1;
    x0 = randn(nx,1);

    P1l = rss(nx,ny,nu);
    P1 = LPVcore.lpvss(P1l);

    % LPVSS case
    % xd(1) = x(2);
    % xd(2) = -x(1)-20*p(1)*x(1)-p(2)^2*x(2)+u;
    p1 = preal('p1','ct');
    p2 = preal('p2','ct');

    Ag = [0 1;-1-20*p1 -p2^2];
    Bg = [0;1];
    Cg = eye(2);
    Dg = zeros(2,1);

    P2 = LPVcore.lpvss(Ag,Bg,Cg,Dg);
    
    % LPVLFR case
    A0 = diag([-1 -2]);
    Bw = [1 3;2 6];
    Bu = [1;1];
    Cz = [1 3];
    Cy = [2 1];
    Dzw = [-1 -1];
    Dzu = 3;
    Dyw = [2 3];
    Dyu = 5;
    
    G = ss(A0,[Bw,Bu],[Cz;Cy],[Dzw,Dzu;Dyw,Dyu]);
    Delta = [p1;p2];
    P3 = LPVcore.lpvlfr(Delta,G);

    % Simulate
    simIn = Simulink.SimulationInput('simLpvssCtTest');
    simIn = setVariable(simIn,'x0',x0);
    simIn = setVariable(simIn,'P1l',P1l);
    simIn = setVariable(simIn,'P1',P1);
    simIn = setVariable(simIn,'P2',P2);
    simIn = setVariable(simIn,'P3',P3);
    out = sim(simIn);
    
    % Check    
    checkCt = [ norm(out.P1-out.P1r)<=eps;
                norm(out.P2-out.P2r)<=5*eps;
                norm(out.P3-out.P3r)<=1e-10; ];
    
    verifyTrue(testCase, all(checkCt,'all'));   
end

%% Discrete time LPVSS block test
function testLpvssDt(testCase)
    rng(1);

    Ts = 0.1;

    % LTI case
    nx = 2; nu = 1; ny = 1;
    x0 = randn(nx,1);

    P1l = drss(nx,ny,nu);P1l.Ts = Ts;
    P1 = LPVcore.lpvss(P1l);

    % LPV case
    % xp(1) = 0.8*x(2);
    % xp(2) = 0.1*p(1)*x(1)+0.5*x(2)*p(2)+u;
    p1 = preal('p1','dt');
    p2 = preal('p2','dt');

    Ag = [0 .8;0.1*p1 0.5*p2];
    Bg = [0;1];
    Cg = eye(2);
    Dg = zeros(2,1);

    P2 = LPVcore.lpvss(Ag,Bg,Cg,Dg,Ts);
    
    % LPVLFR case
    A0 = diag([.5 -.2]);
    Bw = [1 3;2 6];
    Bu = [1;1];
    Cz = [1 3];
    Cy = [2 1];
    Dzw = [-1 -1];
    Dzu = 3;
    Dyw = [2 3];
    Dyu = 5;
    
    G = ss(A0,[Bw,Bu],[Cz;Cy],[Dzw,Dzu;Dyw,Dyu],Ts);
    Delta = [p1;p2];
    P3 = LPVcore.lpvlfr(Delta,G);

    % Simulate
    simIn = Simulink.SimulationInput('simLpvssDtTest');
    simIn = setVariable(simIn,'Ts',Ts);
    simIn = setVariable(simIn,'x0',x0);
    simIn = setVariable(simIn,'P1l',P1l);
    simIn = setVariable(simIn,'P1',P1);
    simIn = setVariable(simIn,'P2',P2);
    simIn = setVariable(simIn,'P3',P3);
    out = sim(simIn);

    % Check
    checkDt = [ norm(out.P1-out.P1r)<=eps;
                norm(out.P2-out.P2r)<=eps;
                norm(out.P3-out.P3r)<=1e-11; ];
    
    verifyTrue(testCase, all(checkDt));   
end

%% Parameter-varying matrix block test
function testPmatrix(testCase)
    p1 = preal('p1','ct');
    p2 = preal('p2','ct');
    p3 = preal('p3','ct');

    M = @(p1,p2,p3) [p1,2*p2,3*p2;p2.*p3,p1-3,p3;p1.*p3,p2.*p1,p3];  

    Mp = M(p1,p2,p3);

    % Simulate
    simIn = Simulink.SimulationInput('simPmatrixTest');
    simIn = setVariable(simIn,'Mp',Mp);
    out = sim(simIn);
    
    % Manually calculate matrix trajectory
    Mr = zeros(size(out.M));

    for i = 1:size(out.M,3)
        Mr(:,:,i) = M(out.p(i,1),out.p(i,2),out.p(i,3));
    end
    
    % Check
    checkPmatrix = [norm(reshape(out.M-Mr,[],1))<=eps;
                    all(squeeze(out.M0) == 0);
                    all(squeeze(out.M1) == 2)];
                
    verifyTrue(testCase, all(checkPmatrix));   
end

%% Continuous time lpvgridss block test
function testLpvgridssCt(testCase)
    rng(1);

    p1 = preal('p1');
    p2 = preal('p2');
    
    A = [0 1;-3 - p1, -2 - p2];
    B = [0; 1];
    C = [1 0];
    D = 0;
    
    sys = LPVcore.lpvss(A,B,C,D);
    
    grid = struct('p1', 0:1:3, 'p2', 0:1:2);

    x01 = randn(2,1);
    
    sysgrid1 = extractLocal(sys, grid);
    P1 = LPVcore.lpvgridss(sysgrid1, grid);

    [p1G, p2G] = ndgrid(grid.p1, grid.p2);
    sysgrid1.SamplingGrid = struct('p1',p1G,'p2',p2G);

    % Simulate
    simIn = Simulink.SimulationInput('simLpvgridssTest');
    simIn = setVariable(simIn,'x01',x01);
    simIn = setVariable(simIn,'sysgrid1',sysgrid1);
    simIn = setVariable(simIn,'P1',P1);
    out = sim(simIn);
    
    % Check    
    checkCt = [ norm(out.P1-out.P1r)<=eps;
                norm(out.P2-out.P2r)<=eps;
                norm(out.P3-out.P3r)<=eps;
                norm(out.P4-out.P4r)<=eps;];
    
    verifyTrue(testCase, all(checkCt,'all'));   
end

%% Discrete time lpvgridss block test
function testLpvgridssDt(testCase)
    rng(1);

    p1 = preal('p1');
    p2 = preal('p2');
    
    A = [0 1;-3 - p1, -2 - p2];
    B = [0; 1];
    C = [1 0];
    D = 0;
    
    sys = LPVcore.lpvss(A,B,C,D);
    sys = c2d(sys, 0.1);
    
    grid = struct('p1', 0:1:3, 'p2', 0:1:2);

    x01 = randn(2,1);
    
    sysgrid1 = extractLocal(sys, grid);
    P1 = LPVcore.lpvgridss(sysgrid1, grid);

    [p1G, p2G] = ndgrid(grid.p1, grid.p2);
    sysgrid1.SamplingGrid = struct('p1',p1G,'p2',p2G);

    % Simulate
    simIn = Simulink.SimulationInput('simLpvgridssTest');
    simIn = setVariable(simIn,'x01',x01);
    simIn = setVariable(simIn,'sysgrid1',sysgrid1);
    simIn = setVariable(simIn,'P1',P1);
    out = sim(simIn);
    
    % Check    
    checkCt = [ norm(out.P1-out.P1r)<=eps;
                norm(out.P2-out.P2r)<=eps;
                norm(out.P3-out.P3r)<=eps;
                norm(out.P4-out.P4r)<=eps;];
    
    verifyTrue(testCase, all(checkCt,'all'));   
end

==> anc/Code1705/LPVcorev010/test/core/timemapTest.m <==
function tests = timemapTest
%TIMEMAPTEST Test behavior of TIMEMAP.
    tests = functiontests(localfunctions);
end

function setupOnce(testCase)
    testCase.TestData.tm1 = timemap(randi(101, 1, 10) - 50, ...
        'dt', ...
        'Name', {'a', 'b'}, ...
        'Unit', {'-', 'cm'}, ...
        'Range', {[-100, 100], [0, 1]}, ...
        'RateBound', {[-5, 5], [-5, 5]});
    testCase.TestData.tm2 = timemap(randi(101, 1, 10) - 50, ...
        'dt', ...
        'Name', {'a', 'c'}, ...
        'Unit', {'-', 'm'}, ...
        'Range', {[-100, 100], [-Inf, +Inf]}, ...
        'RateBound', {[-Inf, +Inf], [-20, +10]});
    testCase.TestData.tm3 = timemap([0, randi(101, 1, 10)], ...
        'ct', ...
        'Name', {'a', 'c'}, ...
        'Unit', {'-', 'm'}, ...
        'Range', {[-100, 100], [-Inf, +Inf]}, ...
        'RateBound', {[-60, 20], [-20, +Inf]});
end

%% Test functions
function testDisp(~)
    disp(timemap(0, 'ct'));
    disp(timemap([], 'ct'));
    disp(timemap([0, 1, 3, 5], 'ct'));
    disp(timemap([0, 1, 3, 5], 'ct', ...
        'Name', {'a', 'b', 'abcdef123'}, ...
        'Range', {[-1, Inf], [-2, 2], [3, 4]}, ...
        'Unit', {'kg', '-', 'Joule'}));
    disp(timemap([0, 1, -3, 5], 'dt', ...
        'Name', {'a', 'b', 'abcdef123'}));
    disp(timemap([0, 1, -3, 5], 'undefined', ...
        'Name', {'a', 'b', 'abcdef123'}));
end

function testUnion(testCase)
% Test UNION operator
    tm1 = testCase.TestData.tm1;
    tm2 = testCase.TestData.tm2;
    tm3 = union(tm1, tm2);
    
    verifyTrue(testCase, ...
        isempty(setdiff(tm3.Map, union(tm1.Map, tm2.Map))));
    verifyTrue(testCase, ...
        isempty(setdiff(tm3.Name, union(tm1.Name, tm2.Name))));
    verifyTrue(testCase, ...
        isempty(setdiff(cell2mat(tm3.Range),...
            union(cell2mat(tm1.Range), cell2mat(tm2.Range)))));
    verifyTrue(testCase, ...
        isempty(setdiff(tm3.Unit, union(tm1.Unit, tm2.Unit))));
    
    p1 = preal('p1', 'ct', 'Unit', 'b', 'Range', [0, 1]);
    p2 = preal('p2', 'ct', 'Unit', 'a', 'Range', [0, 2]);
    tm = union(p2.timemap, p1.timemap);
    verifyTrue(testCase, ...
        tm.Unit{1} == 'b' && tm.Unit{2} == 'a' && ...
        all(tm.Range{1} == [0, 1]) && ...
        all(tm.Range{2} == [0, 2]));
end

function testUnionDomain(testCase)
    verifyEqual(testCase, ...
        timemap.unionDomain('ct', 'ct'), 'ct');
    verifyEqual(testCase, ...
        timemap.unionDomain('ct', 'dt'), false);
    verifyEqual(testCase, ...
        timemap.unionDomain('dt', 'ct'), false);
    verifyEqual(testCase, ...
        timemap.unionDomain('dt', 'dt'), 'dt');
    verifyEqual(testCase, ...
        timemap.unionDomain('undefined', 'undefined'), 'undefined');
    verifyEqual(testCase, ...
        timemap.unionDomain('undefined', 'ct'), 'ct');
    verifyEqual(testCase, ...
        timemap.unionDomain('undefined', 'dt'), 'dt');
    verifyEqual(testCase, ...
        timemap.unionDomain('dt', 'undefined'), 'dt');
    verifyEqual(testCase, ...
        timemap.unionDomain('ct', 'undefined'), 'ct');
end

function testFreeze(testCase)
    tmDT = testCase.TestData.tm1;
    tmCT = testCase.TestData.tm3;
    
    np = tmDT.np;
    nmap = numel(tmDT.Map);
    p = randn(1, np);
    
    rho = freeze(tmDT, p);
    % Size
    verifyTrue(testCase, ...
        all(size(rho) == [1, tmDT.nrho]));
    % DT --> rho should be repmat
    verifyTrue(testCase,...
        all(rho == repmat(p, 1, nmap)));
    
    np = tmCT.np;
    p1 = 1 + rand(1, np); % none of the values are zero
    p2 = 1 + rand(1, np);
    [rho1, rho2] = freeze(tmCT, p1, p2);
    % Size
    verifyTrue(testCase, ...
        all(size(rho1) == [1, tmCT.nrho]));
    % CT --> sum is equal (necessary cond.)
    verifyTrue(testCase, all(p1 == rho1(rho1 > 0)) && ...
        all(p2 == rho2(rho2 > 0)));
end

function testCreation(testCase)
    % Cannot use properties with conflicting number of elements
    verifyError(testCase, ...
        @() timemap(0, 'ct', ...
        'Name', {'a', 'b'}, ...
        'Unit', {'cm', 'm', 'km'}), '');
    % Cannot set Dimension and Name to different elements
    verifyError(testCase, ...
        @() timemap(0, 'ct', ...
        'Name', {'a', 'b'}, ...
        'Dimension', 1), '');
    % Map
    verifyError(testCase, @() timemap(0.5), ...
        'MATLAB:InputParser:ArgumentFailedValidation');
    verifyError(testCase, @() timemap(-1, 'ct'), ...
        'MATLAB:InputParser:ArgumentFailedValidation');
    % Range
    verifyError(testCase, @() timemap(0, 'Range', {1}), ...
        'MATLAB:InputParser:ArgumentFailedValidation');
    verifyError(testCase, @() timemap(0, 'Range', {[1, -1]}), ...
        'MATLAB:InputParser:ArgumentFailedValidation');
    verifyError(testCase, @() timemap(0, 'Range', {[Inf, Inf]}), ...
        'MATLAB:InputParser:ArgumentFailedValidation'); 
end

function testRhoName(testCase)
    % Test representation of ext. scheduling variable (rho)
    
    % CT (default)
    verifyEqual(testCase, timemap(0).RhoName{1}, 'p(t)');
    verifyEqual(testCase, timemap(1).RhoName{1}, '(dp/dt)(t)');
    verifyEqual(testCase, timemap(2).RhoName{1}, '(dp^2/dt^2)(t)');
    verifyEqual(testCase, timemap(100).RhoName{1}, '(dp^100/dt^100)(t)');
    
    % DT
    verifyEqual(testCase, timemap(0, 'dt').RhoName{1}, 'p(t)');
    verifyEqual(testCase, timemap(1, 'dt').RhoName{1}, 'p(t+1)');
    verifyEqual(testCase, timemap(-1, 'dt').RhoName{1}, 'p(t-1)');
end

==> anc/Code1705/LPVcorev010/test/nonlinear/difform2lpvgridssTest.m <==
classdef difform2lpvgridssTest < matlab.unittest.TestCase
    properties
        grid
        testIndex
        M
        testSystems
    end
    
    methods(TestClassSetup)
        % Shared setup for the entire test class
        function setupTestData(testCase)
            testCase.grid = struct('x1', -3:.5:3, 'x2', 1:1:5, 'u', -5:2:5);
            
            ind = {1 2 3};
            testCase.testIndex = ind;
            xdat = [testCase.grid.x1(ind{1}); testCase.grid.x2(ind{2})];
            udat = testCase.grid.u(ind{3});

            f = @(x,u) [-0.1 * x(2, :) + 10 * x(1,:); -0.3 * sin(x(1, :)) - x(2,:).^3 + u(1, :).^2];
            h = @(x,u) [cos(x(1, :)) - 1;x(1, :);x(2, :)];

            dsys1 = LPVcore.difform(LPVcore.nlss(f, h, 2, 1, 3));
            dsys2 = LPVcore.difform(LPVcore.nlss(f, h, 2, 1, 3, 0.1));

            testCase.M = [dsys1.A(xdat, udat), dsys1.B(xdat, udat);
                          dsys1.C(xdat, udat), dsys1.D(xdat, udat)];

            testCase.testSystems = {dsys1, dsys2};
        end
    end
    
    methods(Test)
        % Test conversion for different options
        function testNonlinearConversion(testCase)
            for i = 1:2
                syslpv = LPVcore.difform2lpvgridss(testCase.testSystems{i}, ...
                    testCase.grid);

                % Check CT/DT
                testCase.verifyEqual(syslpv.Ts, testCase.testSystems{i}.Ts);
                
                % Check if [A(x,u), B(x,u);C(x,u), D(x,u)] =  
                % [Ap(map(x,u)), Bp(map(x,u)); Cp(map(x,u)), Dp(map(x,u))]
                ind = testCase.testIndex;
                
                sysLocal = syslpv.ModelArray(:,:,ind{:});
                Mlocal = [sysLocal.A, sysLocal.B;sysLocal.C, sysLocal.D];

                testCase.verifyEqual(Mlocal, testCase.M); % Matrix values
            end
        end
    end
end

==> anc/Code1705/LPVcorev010/test/nonlinear/difform2lpvssTest.m <==
classdef difform2lpvssTest < matlab.unittest.TestCase
    properties
        xData
        uData
        M
        testSystems
    end
    
    properties (TestParameter)
        factorOpt = {'element', 'factor'};
    end
    
    methods(TestClassSetup)
        % Shared setup for the entire test class
        function setupTestData(testCase)
            rng(1);

            xdat = randn(2,1);
            udat = randn(1);
            
            testCase.xData = xdat;
            testCase.uData = udat;

            f = @(x,u) [-0.1 * x(2, :) + 10 * x(1,:); -0.3 * sin(x(1, :)) - x(2,:).^3 + u(1, :).^2];
            h = @(x,u) [cos(x(1, :)) - 1;x(1, :);x(2, :)];

            dsys1 = LPVcore.difform(LPVcore.nlss(f, h, 2, 1, 3));
            dsys2 = LPVcore.difform(LPVcore.nlss(f, h, 2, 1, 3, 0.1));

            testCase.M = [dsys1.A(xdat, udat), dsys1.B(xdat, udat);
                          dsys1.C(xdat, udat), dsys1.D(xdat, udat)];

            testCase.testSystems = {dsys1, dsys2};
        end
    end
    
    methods(Test)
        % Test conversion for different options
        function testNonlinearConversion(testCase, factorOpt)
            for i = 1:2
                [syslpv, map] = LPVcore.difform2lpvss(testCase.testSystems{i}, ...
                    factorOpt);

                % Check CT/DT
                testCase.verifyEqual(syslpv.Ts, testCase.testSystems{i}.Ts);
                
                % Check if [A(x,u), B(x,u);C(x,u), D(x,u)] =  
                % [Ap(map(x,u)), Bp(map(x,u)); Cp(map(x,u)), Dp(map(x,u))]
                xdat = testCase.xData;
                udat = testCase.uData;

                pVal = eval(map, xdat, udat);
                
                sysLocal = extractLocal(syslpv, pVal');
                Mlocal = [sysLocal.A, sysLocal.B;sysLocal.C, sysLocal.D];

                testCase.verifyEqual(Mlocal, testCase.M); % Matrix values
            end
        end
    end
end

==> anc/Code1705/LPVcorev010/test/nonlinear/difformTest.m <==
function tests = difformTest
%nlssTest Test nlss class.
    tests = functiontests(localfunctions);
end

function setupOnce(testCase)
    f = @(x,u) [-0.1 * x(2, :); -0.3 * sin(x(1, :)).^2 + u(1, :).^2];
    h = @(x,u) [cos(x(1, :));x(1, :);x(2, :)^3];

    % Manual Jacobian
    A = @(x,u) [0 -0.1; -0.6 * sin(x(1,:)) * cos(x(1,:)), 0];
    B = @(x,u) [0; 2 * u(1,:)];
    C = @(x,u) [-sin(x(1,:)), 0;
                   1,            0;
                   0,            3 * x(2,:)^2];
    D = @(x,u) [0;0;0];

    %
    nx = 2;
    nu = 1;
    ny = 3;
    Ts = 0.1;

    sys1 = LPVcore.nlss(f, h, nx, nu, ny);
    sys2 = LPVcore.nlss(f, h, nx, nu, ny, 0, false);
    sys3 = LPVcore.nlss(f, h, nx, nu, ny, Ts);
    sys4 = LPVcore.nlss(f, h, nx, nu, ny, Ts, false);

    testCase.TestData.f = f;
    testCase.TestData.h = h;
    testCase.TestData.A = A;
    testCase.TestData.B = B;
    testCase.TestData.C = C;
    testCase.TestData.D = D;
    testCase.TestData.nx = nx;
    testCase.TestData.nu = nu;
    testCase.TestData.ny = ny;
    testCase.TestData.Ts = Ts;
    testCase.TestData.sys = {sys1, sys2, sys3, sys4};
end

%% Test DIFFORM creation
function testCreation(testCase)
    rng(1);

    A = testCase.TestData.A;
    B = testCase.TestData.B;
    C = testCase.TestData.C;
    D = testCase.TestData.D;
    nx = testCase.TestData.nx;
    nu = testCase.TestData.nu;
    sys = testCase.TestData.sys;

    xTest = randn(nx, 1);
    uTest = randn(nu, 1);

    Atest = A(xTest, uTest);
    Btest = B(xTest, uTest);
    Ctest = C(xTest, uTest);
    Dtest = D(xTest, uTest);

    % Test various properties
    for i = 1:2:4
        dfsys = LPVcore.difform(sys{i});

        verifyEqual(testCase, sys{i}.Nx, dfsys.Nx);
        verifyEqual(testCase, sys{i}.Nu, dfsys.Nu);
        verifyEqual(testCase, sys{i}.Ny, dfsys.Ny);
        verifyEqual(testCase, sys{i}.Ts, dfsys.Ts);

        verifyEqual(testCase, dfsys.A(xTest, uTest), Atest, "AbsTol", eps);
        verifyEqual(testCase, dfsys.B(xTest, uTest), Btest, "AbsTol", eps);
        verifyEqual(testCase, dfsys.C(xTest, uTest), Ctest, "AbsTol", eps);
        verifyEqual(testCase, dfsys.D(xTest, uTest), Dtest, "AbsTol", eps);
    end

    % Test if it fails if symbolic representation of nlss is disabled
    for i = 2:2:4
        verifyError(testCase, @() LPVcore.difform(sys{i}), 'LPVcore:difform');
    end
end

%% Test ISCT method
function testIsCT(testCase)
    sys = testCase.TestData.sys;
    for i = 1:2:4
        dfsys = LPVcore.difform(sys{i});
        if i <= 2
            verifyEqual(testCase, true, isct(dfsys));
        else
            verifyEqual(testCase, false, isct(dfsys));
        end    
    end
end

%% Test DEPENDENCY method
function testDependency(testCase)
    sys = testCase.TestData.sys;

    for i = 1:2:4
        dfsys = LPVcore.difform(sys{i});
        
        index = dependency(dfsys, false);
        
        verifyEqual(testCase, index.A, struct('x', 1, 'u', []));
        verifyEqual(testCase, index.B, struct('x', [], 'u', 1));
        verifyEqual(testCase, index.C, struct('x', [1; 2], 'u', []));
        verifyEqual(testCase, index.D, struct('x', [], 'u', []));
    end
end

%% Test SIMPLIFY method
function testSimplify(testCase)
    rng(1);

    f = @(x,u) [-0.1 * x(2, :); -0.3 * sin(x(2, :)).^2 + u^2];
    h = @(x,u) [cos(x(2, :));x(1, :);x(2, :)];

    sys{1} = LPVcore.nlss(f, h, 2, 1, 3);
    sys{2} = LPVcore.nlss(f, h, 2, 1, 3, 0.1);

    Apartial = @(x2, u) [0, -0.1; 0, -0.6 * cos(x2) * sin(x2)];
    Bpartial = @(x2, u) [0;2 * u];
    Cpartial = @(x2, u) [0, -sin(x2);1 0;0 1];
    Dpartial = [0;0;0];

    Afull = @(x2) [0, -0.1; 0, -0.6 * cos(x2) * sin(x2)];
    Bfull = @(u) [0;2 * u];
    Cfull = @(x2) [0, -sin(x2);1 0;0 1];
    Dfull = [0;0;0];

    x2Test = randn(1);
    uTest = randn(1);

    xTest = randn(2,1);

    for i = 1:numel(sys)
        dfsys = LPVcore.difform(sys{i});
        index = dependency(dfsys, 0);
        
        % Partial option
        [dfsPartial, indexPartial] = simplify(dfsys, 'partial');
        
        verifyEqual(testCase, dfsPartial.A(x2Test, uTest), Apartial(x2Test, uTest), "AbsTol", eps);
        verifyEqual(testCase, dfsPartial.B(x2Test, uTest), Bpartial(x2Test, uTest), "AbsTol", eps);
        verifyEqual(testCase, dfsPartial.C(x2Test, uTest), Cpartial(x2Test, uTest), "AbsTol", eps);
        verifyEqual(testCase, dfsPartial.D, Dpartial, "AbsTol", eps);

        verifyEqual(testCase, indexPartial, index);

        % Full option
        [dfsFull, indexFull] = simplify(dfsys, 'full');
        
        verifyEqual(testCase, dfsFull.A(x2Test), Afull(x2Test), "AbsTol", eps);
        verifyEqual(testCase, dfsFull.B(uTest), Bfull(uTest), "AbsTol", eps);
        verifyEqual(testCase, dfsFull.C(x2Test), Cfull(x2Test), "AbsTol", eps);
        verifyEqual(testCase, dfsFull.D, Dfull, "AbsTol", eps);

        verifyEqual(testCase, indexFull, index);

        % Test unsimplify
        dfs1 = simplify(dfsPartial, 'none');
        verifyEqual(testCase, dfsys.A(xTest, uTest), dfs1.A(xTest, uTest), "AbsTol", eps);
        verifyEqual(testCase, dfsys.B(xTest, uTest), dfs1.B(xTest, uTest), "AbsTol", eps);
        verifyEqual(testCase, dfsys.C(xTest, uTest), dfs1.C(xTest, uTest), "AbsTol", eps);
        verifyEqual(testCase, dfsys.D(xTest, uTest), dfs1.D(xTest, uTest), "AbsTol", eps);

        dfs2 = simplify(dfsFull, 'none');
        verifyEqual(testCase, dfsys.A(xTest, uTest), dfs2.A(xTest, uTest), "AbsTol", eps);
        verifyEqual(testCase, dfsys.B(xTest, uTest), dfs2.B(xTest, uTest), "AbsTol", eps);
        verifyEqual(testCase, dfsys.C(xTest, uTest), dfs2.C(xTest, uTest), "AbsTol", eps);
        verifyEqual(testCase, dfsys.D(xTest, uTest), dfs2.D(xTest, uTest), "AbsTol", eps);
    end
end

==> anc/Code1705/LPVcorev010/test/nonlinear/nlss2lpvgridssTest.m <==
classdef nlss2lpvgridssTest < matlab.unittest.TestCase
    properties
        testIndex
        xDotData
        yData
        grid
        testSystems
    end
    
    properties (TestParameter)
        errorsys = {LPVcore.nlss(@(x,u) -3 + x, @(x,u) x, 1, 1, 1), ... % f(0,0) ≠ 0
                    LPVcore.nlss(@(x,u) x, @(x,u) -1 + x, 1, 1, 1), ... % h(0,0) ≠ 0
                    LPVcore.nlss(@(x,u) x, @(x,u) x, 1, 1, 1, 0, 0)};   % No symbolic rep.
    end
    
    methods(TestClassSetup)
        % Shared setup for the entire test class
        function setupTestData(testCase)
            testCase.grid = struct('x1', -3:.5:3, 'x2', 1:1:5, 'u', -5:2:5);
            
            ind = {1 2 3};
            testCase.testIndex = ind;
            xdat = [testCase.grid.x1(ind{1}); testCase.grid.x2(ind{2})];
            udat = testCase.grid.u(ind{3});

            f = @(x,u) [-0.1 * x(2, :) + 10 * x(1,:); -0.3 * sin(x(1, :)) - x(2,:).^3 + u(1, :).^2];
            h = @(x,u) [cos(x(1, :)) - 1;x(1, :);x(2, :)];
    
            testCase.xDotData = f(xdat, udat);
            testCase.yData = h(xdat, udat);

            testCase.testSystems = {LPVcore.nlss(f, h, 2, 1, 3), LPVcore.nlss(f, h, 2, 1, 3, 0.1)};
        end
    end
    
    methods(Test)
        % Test conversion for different options
        function testNonlinearConversion(testCase)
            for i = 1:2
                syslpv = LPVcore.nlss2lpvgridss(testCase.testSystems{i}, ...
                    testCase.grid);

                % Check CT/DT
                testCase.verifyEqual(syslpv.Ts, testCase.testSystems{i}.Ts);
                
                % Check if f(x,u) = A(map(x,u))*x + B(map(x,u))*u and
                % h(x,u) = C(map(x,u))*x + D(map(x,u))*u
                ind = testCase.testIndex;
                xdat = [testCase.grid.x1(ind{1}); testCase.grid.x2(ind{2})];
                udat = testCase.grid.u(ind{3});

                sysLocal = syslpv.ModelArray(:,:,ind{:});

                testCase.verifyEqual(sysLocal.A * xdat + ...
                    sysLocal.B * udat, testCase.xDotData, "RelTol", eps); % test xdot value
                testCase.verifyEqual(sysLocal.C * xdat + ...
                    sysLocal.D * udat, testCase.yData, "RelTol", eps);    % test y value
            end
        end

        function checkLtiCaseConversion(testCase)
            rng(2);
            nx = 3;
            nu = 2;
            ny = 1;
            pvgrid = struct('x1',[1 2], 'x2', 1, 'x3', 2, 'u1', .5, 'u2', .21);

            % CT
            sysCT = rss(nx, ny, nu);
            sysCTnl = LPVcore.nlss(@(x,u) sysCT.A * x + sysCT.B * u, ...
                                   @(x,u) sysCT.C * x + sysCT.D * u, ...
                                   nx, nu, ny);

            syslpvCT = LPVcore.nlss2lpvgridss(sysCTnl, pvgrid);
            testCase.verifyLessThanOrEqual(hinfnorm(syslpvCT.ModelArray(:,:,1) - sysCT), 1e-10);

            % DT
            sysDT = drss(nx, ny, nu);
            sysDTnl = LPVcore.nlss(@(x,u) sysDT.A * x + sysDT.B * u, ...
                                   @(x,u) sysDT.C * x + sysDT.D * u, ...
                                   nx, nu, ny, sysDT.Ts);
            syslpvDT = LPVcore.nlss2lpvgridss(sysDTnl, pvgrid);
            testCase.verifyLessThanOrEqual(hinfnorm(syslpvDT.ModelArray(:,:,1) - sysDT), 1e-10);
        end
        
        % Test if errors for certain systems
        function testError(testCase, errorsys)
            fun = @() LPVcore.nlss2lpvss(errorsys);
            testCase.verifyError(fun, 'LPVcore:systemCheck');
        end
    end
    
end

==> anc/Code1705/LPVcorev010/test/nonlinear/nlss2lpvssTest.m <==
classdef nlss2lpvssTest < matlab.unittest.TestCase
    properties
        xData
        uData
        xDotData
        yData
        testSystems
    end
    
    properties (TestParameter)
        opt = {'numerical', 'analytical'};
        factorOpt = {'element', 'factor'};
        errorsys = {LPVcore.nlss(@(x,u) -3 + x, @(x,u) x, 1, 1, 1), ... % f(0,0) ≠ 0
                    LPVcore.nlss(@(x,u) x, @(x,u) -1 + x, 1, 1, 1), ... % h(0,0) ≠ 0
                    LPVcore.nlss(@(x,u) x, @(x,u) x, 1, 1, 1, 0, 0)};   % No symbolic rep.
    end
    
    methods(TestClassSetup)
        % Shared setup for the entire test class
        function setupTestData(testCase)
            rng(1);

            xdat = randn(2,1);
            udat = randn(1);
            
            testCase.xData = xdat;
            testCase.uData = udat;

            f = @(x,u) [-0.1 * x(2, :) + 10 * x(1,:); -0.3 * sin(x(1, :)) - x(2,:).^3 + u(1, :).^2];
            h = @(x,u) [cos(x(1, :)) - 1;x(1, :);x(2, :)];
    
            testCase.xDotData = f(xdat, udat);
            testCase.yData = h(xdat, udat);

            testCase.testSystems = {LPVcore.nlss(f, h, 2, 1, 3), LPVcore.nlss(f, h, 2, 1, 3, 0.1)};
        end
    end
    
    methods(Test)
        % Test conversion for different options
        function testNonlinearConversion(testCase, opt, factorOpt)
            for i = 1:2
                [syslpv, map] = LPVcore.nlss2lpvss(testCase.testSystems{i}, ...
                    opt, factorOpt);

                % Check CT/DT
                testCase.verifyEqual(syslpv.Ts, testCase.testSystems{i}.Ts);
                
                % Check if f(x,u) = A(map(x,u))*x + B(map(x,u))*u and
                % h(x,u) = C(map(x,u))*x + D(map(x,u))*u
                xdat = testCase.xData;
                udat = testCase.uData;

                pVal = eval(map, xdat, udat);
                
                sysLocal = extractLocal(syslpv, pVal');

                testCase.verifyEqual(sysLocal.A * xdat + ...
                    sysLocal.B * udat, testCase.xDotData); % test xdot value
                testCase.verifyEqual(sysLocal.C * xdat + ...
                    sysLocal.D * udat, testCase.yData);    % test y value
            end
        end

        function testExampleIssue467(testCase, opt, factorOpt)
            % The example from issue 467
            % https://gitlab.com/tothrola/LPVcore/-/issues/467

            % System
            f = @(x,u) [x(1)^2 - x(2)^2 + u; -3*x(1)^2 - x(2)^2];
            h = @(x,u) x(1);
            
            sys = LPVcore.nlss(f, h, 2, 1, 1);
           
            % LPV conversion
            [syspv, eta] = LPVcore.nlss2lpvss(sys, opt, factorOpt);
            
            % Test point
            xTest = randn(2,1);
            uTest = randn(1);
            
            pTest = eta.map(xTest, uTest);
            
            % Compute LPV dynamics at test point
            sysLocal = extractLocal(syspv, pTest');

            % Compute responses at test point
            xdotTest = sysLocal.A*xTest + sysLocal.B*uTest;
            xdot = sys.f(xTest, uTest);

            % Verify
            testCase.verifyEqual(xdot, xdotTest, "AbsTol", 10 * eps);
        end

        function checkLtiCaseConversion(testCase, opt, factorOpt)
            rng(1);
            nx = 3;
            nu = 2;
            ny = 1;
            
            % CT
            sysCT = rss(nx, ny, nu);
            sysCTnl = LPVcore.nlss(@(x,u) sysCT.A * x + sysCT.B * u, ...
                                   @(x,u) sysCT.C * x + sysCT.D * u, ...
                                   nx, nu, ny);

            [syslpvCT, mapCT] = LPVcore.nlss2lpvss(sysCTnl, opt, factorOpt);
            testCase.verifyEqual(syslpvCT, sysCT);
            testCase.verifyEqual(mapCT, []);

            % DT
            sysDT = drss(nx, ny, nu);
            sysDTnl = LPVcore.nlss(@(x,u) sysDT.A * x + sysDT.B * u, ...
                                   @(x,u) sysDT.C * x + sysDT.D * u, ...
                                   nx, nu, ny, sysDT.Ts);
            [syslpvDT, mapDT] = LPVcore.nlss2lpvss(sysDTnl, opt, factorOpt);
            testCase.verifyEqual(syslpvDT, sysDT);
            testCase.verifyEqual(mapDT, []);
        end
        
        % Test if errors for certain systems
        function testError(testCase, errorsys)
            fun = @() LPVcore.nlss2lpvss(errorsys);
            testCase.verifyError(fun, 'LPVcore:systemCheck');
        end
    end
    
end

==> anc/Code1705/LPVcorev010/test/nonlinear/nlssTest.m <==
function tests = nlssTest
%nlssTest Test nlss class.
    tests = functiontests(localfunctions);
end

function setupOnce(testCase)
    f = @(x,u) [-0.1 * x(2, :); -0.3 * sin(x(1, :)).^2 + u(1, :)];
    h = @(x,u) [cos(x(1, :));x(1, :);x(2, :)];

    nx = 2;
    nu = 1;
    ny = 3;
    Ts = 0.1;

    sys1 = LPVcore.nlss(f, h, nx, nu, ny);
    sys2 = LPVcore.nlss(f, h, nx, nu, ny, 0, false);
    sys3 = LPVcore.nlss(f, h, nx, nu, ny, Ts);
    sys4 = LPVcore.nlss(f, h, nx, nu, ny, Ts, false);

    testCase.TestData.f = f;
    testCase.TestData.h = h;
    testCase.TestData.nx = nx;
    testCase.TestData.nu = nu;
    testCase.TestData.ny = ny;
    testCase.TestData.Ts = Ts;
    testCase.TestData.sys = {sys1, sys2, sys3, sys4};
end

%% Test NLSS creation
function testCreation(testCase)
    rng(1);

    f = testCase.TestData.f;
    h = testCase.TestData.h;
    nx = testCase.TestData.nx;
    nu = testCase.TestData.nu;
    ny = testCase.TestData.ny;
    Ts = testCase.TestData.Ts;

    sys = testCase.TestData.sys;

    xTest = randn(nx, 1);
    uTest = randn(nu, 1);

    fTest = f(xTest, uTest);
    hTest = h(xTest, uTest);

    % Test various properties
    for i = 1:4
        verifyEqual(testCase, nx, sys{i}.Nx);
        verifyEqual(testCase, nu, sys{i}.Nu);
        verifyEqual(testCase, ny, sys{i}.Ny);

        if i <= 2
            verifyEqual(testCase, 0, sys{i}.Ts);
        else
            verifyEqual(testCase, Ts, sys{i}.Ts)
        end

        verifyEqual(testCase, sys{i}.f(xTest, uTest), fTest);
        verifyEqual(testCase, sys{i}.h(xTest, uTest), hTest); 
    end
end

%% Test ISCT method
function testIsCT(testCase)
    sys = testCase.TestData.sys;
    for i = 1:4
        if i <= 2
            verifyEqual(testCase, true, isct(sys{i}));
        else
            verifyEqual(testCase, false, isct(sys{i}));
        end    
    end
end

%% Test C2D method
function testC2d(testCase)
    % Get test data
    f = testCase.TestData.f;
    h = testCase.TestData.h;
    Ts = testCase.TestData.Ts;

    nx = testCase.TestData.nx;
    nu = testCase.TestData.nu;

    sys = testCase.TestData.sys;

    % Test point
    rng(1);

    xTest = randn(nx, 1);
    uTest = randn(nu, 1);

    % Manual forward Euler
    fdtEul = @(x,u) x + Ts * f(x, u);
    hdtEul = h;

    fdtEulTest = fdtEul(xTest, uTest);
    hdtEulTest = hdtEul(xTest, uTest);

    % Manual RK4
    phi1 = f;
    phi2 = @(x,u) f(x + Ts * phi1(x,u) / 2, u);
    phi3 = @(x,u) f(x + Ts * phi2(x,u) / 2, u);
    phi4 = @(x,u) f(x + Ts * phi3(x,u), u);
    fdtRk4 = @(x,u) x + Ts * (phi1(x,u) + 2 * phi2(x,u) + ...
        2 * phi3(x,u) + phi4(x,u)) / 6;
    hdtRk4 = h;

    fdtRk4Test = fdtRk4(xTest, uTest);
    hdtRk4Test = hdtRk4(xTest, uTest);

    % Compare
    for i = 1:2
        sysdtEul = c2d(sys{i}, Ts, "eul");
        verifyEqual(testCase, sysdtEul.f(xTest, uTest), fdtEulTest);
        verifyEqual(testCase, sysdtEul.h(xTest, uTest), hdtEulTest);

        sysdtRk4 = c2d(sys{i}, Ts, "rk4");
        verifyEqual(testCase, sysdtRk4.f(xTest, uTest), fdtRk4Test, "AbsTol", eps);
        verifyEqual(testCase, sysdtRk4.h(xTest, uTest), hdtRk4Test);
    end

    % Check if errors on DT system
    for i = 3:4
        verifyError(testCase,  @() c2d(sys{i}, Ts), "LPVcore:sysCheck")
    end
end

%% Test SIM method
function testSim(testCase)
    % Get test data
    f = testCase.TestData.f;
    h = testCase.TestData.h;
    Ts = testCase.TestData.Ts;

    nx = testCase.TestData.nx;

    sys = testCase.TestData.sys;

    % Test data
    rng(1);

    x0 = randn(nx, 1);
    ufun = @(t) sin(t);
    tRange = [0, 10];
    tLinspace = 0:Ts:10;
    u = ufun(tLinspace)';

    odefun = @(t, x) f(x, ufun(t));
    odefunVec = @(t, x) f(x, interp1(tLinspace, u, t, "previous"));

    % Compare CT - u function
    for i = 1:2
        % Sim
        [y, tout, x] = sim(sys{i}, ufun, tRange, x0);

        % Manual
        [toutManual, xManual] = ode45(odefun, tRange, x0);
        yManual = h(xManual', ufun(toutManual)')';

        verifyEqual(testCase, y, yManual);
        verifyEqual(testCase, tout, toutManual);
        verifyEqual(testCase, x, xManual);
    end

    % Compare CT - other solver
    for i = 1:2
        % Sim
        [y, tout, x] = sim(sys{i}, ufun, tRange, x0, "ode89");

        % Manual
        [toutManual, xManual] = ode89(odefun, tRange, x0);
        yManual = h(xManual', ufun(toutManual)')';

        verifyEqual(testCase, y, yManual);
        verifyEqual(testCase, tout, toutManual);
        verifyEqual(testCase, x, xManual);
    end

    % Compare CT - u vector
    for i = 1:2
        % Sim
        [y, tout, x] = sim(sys{i}, u, tLinspace, x0);

        % Manual
        [toutManual, xManual] = ode45(odefunVec, tLinspace, x0);
        yManual = h(xManual', u')';

        verifyEqual(testCase, y, yManual);
        verifyEqual(testCase, tout, toutManual);
        verifyEqual(testCase, x, xManual);
    end

    % Compare DT - u function
    for i = 3:4
        % Sim
        [y, tout, x] = sim(sys{i}, ufun, tRange, x0);

        %
        toutManual = (tRange(1):Ts:tRange(2))';
        N = numel(toutManual);
        xManual = zeros(nx, N);
        xManual(:,1) = x0;

        uManual = ufun(toutManual);
        for k = 1:N-1
            xManual(:, k+1) = f(xManual(:,k), uManual(k));
        end
        xManual = xManual';

        yManual = h(xManual', uManual')';

        verifyEqual(testCase, y, yManual);
        verifyEqual(testCase, tout, toutManual);
        verifyEqual(testCase, x, xManual);
    end

    % Compare DT - u vector
    for i = 3:4
        % Sim
        [y, tout, x] = sim(sys{i}, u, tLinspace, x0);

        %
        toutManual = (tRange(1):Ts:tRange(2))';
        N = numel(toutManual);
        xManual = zeros(nx, N);
        xManual(:,1) = x0;

        for k = 1:N-1
            xManual(:, k+1) = f(xManual(:,k), u(k));
        end
        xManual = xManual';

        yManual = h(xManual', u')';

        verifyEqual(testCase, y, yManual);
        verifyEqual(testCase, tout, toutManual);
        verifyEqual(testCase, x, xManual);
    end
end

==> anc/Code1705/LPVcorev010/test/nonlinear/schedmapTest.m <==
function tests = schedmapTest
%nlssTest Test nlss class.
    tests = functiontests(localfunctions);
end

function setupOnce(testCase)
    np = 3;
    map = @(x,u) [sin(x(1,:)).^2; cos(x(2,:)); 3 * u(1,:)];
    schmap = LPVcore.schedmap(map, np);

    testCase.TestData.np = np;
    testCase.TestData.map = map;
    testCase.TestData.schmap = schmap;
end

%% Test SCHEDMAP creation
function testCreation(testCase)
    np = testCase.TestData.np;
    map = testCase.TestData.map;
    schmap = testCase.TestData.schmap;

    % Test properties
    verifyEqual(testCase, schmap.Np, np);
    verifyEqual(testCase, schmap.map, map);

    % Test errors
    verifyError(testCase, @() LPVcore.schedmap(@(x) x, 2), 'LPVcore:funCheck');
    verifyError(testCase, @() LPVcore.schedmap(@(u) u, 2), 'LPVcore:funCheck');
end

%% Test EVAL method
function testEval(testCase)
    map = testCase.TestData.map;
    schmap = testCase.TestData.schmap;

    xTest = randn(2,1);
    uTest = randn(1);

    pTest = map(xTest, uTest);

    verifyEqual(testCase, eval(schmap, xTest, uTest), pTest);
end

==> anc/Code1705/LPVcorev010/test/nonlinear/simulink/_Content_Types_.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Types xmlns="http://schemas.openxmlformats.org/package/2006/content-types">
  <Default ContentType="image/png" Extension="png"/>
  <Default ContentType="application/vnd.openxmlformats-package.relationships+xml" Extension="rels"/>
  <Default ContentType="application/vnd.mathworks.simulink.mdl+xml" Extension="xml"/>
  <Override ContentType="application/vnd.openxmlformats-package.core-properties+xml" PartName="/metadata/coreProperties.xml"/>
  <Override ContentType="application/vnd.mathworks.package.coreProperties+xml" PartName="/metadata/mwcoreProperties.xml"/>
  <Override ContentType="application/vnd.mathworks.package.corePropertiesExtension+xml" PartName="/metadata/mwcorePropertiesExtension.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.configSet+xml" PartName="/simulink/configSet0.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.configSetInfo+xml" PartName="/simulink/configSetInfo.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.graphicalInterface+xml" PartName="/simulink/graphicalInterface.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.hdlparams+xml" PartName="/simulink/hdlParams.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.mf0+xml" PartName="/simulink/modelDictionary.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.ScheduleCore+xml" PartName="/simulink/ScheduleCore.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.ScheduleEditor+xml" PartName="/simulink/ScheduleEditor.xml"/>
  <Override ContentType="application/vnd.mathworks.simulink.blockDiagram+xml" PartName="/simulink/windowsInfo.xml"/>
</Types>


==> anc/Code1705/LPVcorev010/test/nonlinear/simulink/metadata/coreProperties.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<cp:coreProperties xmlns:cp="http://schemas.openxmlformats.org/package/2006/metadata/core-properties" xmlns:dc="http://purl.org/dc/elements/1.1/" xmlns:dcmitype="http://purl.org/dc/dcmitype/" xmlns:dcterms="http://purl.org/dc/terms/" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance">
  <cp:category>model</cp:category>
  <dcterms:created xsi:type="dcterms:W3CDTF">2023-06-23T09:40:37Z</dcterms:created>
  <dc:creator>Patrick</dc:creator>
  <cp:lastModifiedBy>Patrick</cp:lastModifiedBy>
  <dcterms:modified xsi:type="dcterms:W3CDTF">2023-06-23T12:43:54Z</dcterms:modified>
  <cp:revision>1.6</cp:revision>
  <cp:version>R2022a</cp:version>
</cp:coreProperties>


==> anc/Code1705/LPVcorev010/test/nonlinear/simulink/metadata/mwcoreProperties.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<mwcoreProperties xmlns="http://schemas.mathworks.com/package/2012/coreProperties">
  <contentType>application/vnd.mathworks.simulink.model</contentType>
  <contentTypeFriendlyName>Simulink Model</contentTypeFriendlyName>
  <matlabRelease>R2022a</matlabRelease>
</mwcoreProperties>


==> anc/Code1705/LPVcorev010/test/nonlinear/simulink/metadata/mwcorePropertiesExtension.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<mwcoreProperties xmlns="http://schemas.mathworks.com/package/2014/corePropertiesExtension">
  <uuid>48a38510-656b-4436-8dcd-c75fab6ac8b9</uuid>
</mwcoreProperties>


==> anc/Code1705/LPVcorev010/test/nonlinear/simulink/simulink/ScheduleCore.xml <==
<?xml version="1.0" encoding="utf-8"?>
<sltp_graph version="1.1" packageUris="http://schema.mathworks.com/mf0/sltp_mm/R2021b_202106150630">
  <sltp.mm.core.Context type="sltp.mm.core.Context" uuid="eaa72d88-4ee5-416d-b060-e92534399baf">
    <priorityDirection>HighNumberLast</priorityDirection>
    <editorState type="sltp.mm.core.EditorState" uuid="dfddbac0-357d-476b-aee8-f6ce847b5b79">
      <isSynchronized>true</isSynchronized>
      <panelState type="sltp.mm.core.EditorPanelState" uuid="ce5f0e47-f930-4581-a1d3-2284783b58ef"/>
    </editorState>
    <rootTask type="sltp.mm.core.Task" uuid="d68bf30b-f682-4bfc-92a1-8148c2d0e839">
      <context type="sltp.mm.core.Context" uuid="eaa72d88-4ee5-416d-b060-e92534399baf"/>
      <explicit>false</explicit>
      <name>Default</name>
      <priority>-2147483648</priority>
      <subgraph type="sltp.mm.core.Graph" uuid="d49cbe55-bd86-4672-a486-46c034e89138">
        <tasks type="sltp.mm.core.Task" uuid="ae862abe-daed-493b-9b74-67397ea8affd">
          <baseTask>true</baseTask>
          <context type="sltp.mm.core.Context" uuid="eaa72d88-4ee5-416d-b060-e92534399baf"/>
          <explicit>false</explicit>
          <id>1</id>
          <isTimed>true</isTimed>
          <name>Cont</name>
          <priority>40</priority>
          <rates type="sltp.mm.core.Rate" uuid="1ca219cd-94ae-49f8-8823-b04732aa688c">
            <annotation>Cont</annotation>
            <color>255</color>
            <hasBlocks>true</hasBlocks>
            <identifier>Continuous00</identifier>
            <rateSpec type="sltp.mm.core.RateSpec">
              <period>0.0</period>
            </rateSpec>
            <sti>0</sti>
          </rates>
          <rates type="sltp.mm.core.Rate" uuid="2809deac-7206-4353-999b-d4015c6ceae2">
            <annotation>D1</annotation>
            <color>-436207361</color>
            <hasBlocks>true</hasBlocks>
            <rateSpec type="sltp.mm.core.RateSpec">
              <period>.1</period>
            </rateSpec>
            <sti>1</sti>
          </rates>
        </tasks>
      </subgraph>
    </rootTask>
  </sltp.mm.core.Context>
</sltp_graph>


==> anc/Code1705/LPVcorev010/test/nonlinear/simulink/simulink/ScheduleEditor.xml <==
<?xml version="1.0" encoding="utf-8"?>
<sltp_editor version="1.1" packageUris="http://schema.mathworks.com/mf0/DiagramEditor/R2019a_20181107 http://schema.mathworks.com/mf0/SltpSyntax/R2022a_202109161050">
  <diagram.editor.model.Diagram type="diagram.editor.model.Diagram" uuid="e2860f81-b6af-48e2-92fc-12e61e1e719c">
    <entities type="diagram.editor.model.Entity" uuid="e0b9dec9-3d1f-49ae-a52c-009630452d25">
      <position>0,0</position>
      <size>0,0,0,0</size>
      <syntaxElement type="sltp.mm.syntax.Node" uuid="2d35d8af-9632-4a9e-9e84-bc449ac41edc"/>
      <title>Cont</title>
      <type>base</type>
      <subDiagram type="diagram.editor.model.Diagram" uuid="3d373596-9cfe-4106-b6b8-ef3594419cd3">
        <position>0,0</position>
        <syntaxElement type="sltp.mm.syntax.Graph" uuid="bd4e0923-7c5f-44c8-ad0a-5982395e3462"/>
        <title>Cont</title>
        <type>graph.Graph</type>
      </subDiagram>
    </entities>
    <syntaxElement type="sltp.mm.syntax.Graph" uuid="e76d6954-ede4-4db3-b2ce-0530b1bcca81"/>
    <title>Default</title>
    <type>graph.Graph</type>
  </diagram.editor.model.Diagram>
  <sltp.mm.syntax.Context type="sltp.mm.syntax.Context" uuid="3bc6494c-0943-48af-82ee-575fcc503e5e">
    <rootGraph type="sltp.mm.syntax.Graph" uuid="e76d6954-ede4-4db3-b2ce-0530b1bcca81">
      <children type="sltp.mm.syntax.Node" uuid="2d35d8af-9632-4a9e-9e84-bc449ac41edc">
        <priority>40</priority>
        <rates type="sltp.mm.syntax.RateData">
          <color>#000000</color>
          <hasBlocks>true</hasBlocks>
          <rate>0</rate>
          <title>Cont</title>
        </rates>
        <rates type="sltp.mm.syntax.RateData">
          <color>#e60000</color>
          <hasBlocks>true</hasBlocks>
          <rate>0.1</rate>
          <title>D1</title>
        </rates>
        <title>Cont</title>
        <type>base</type>
        <diagramElement type="diagram.editor.model.Entity" uuid="e0b9dec9-3d1f-49ae-a52c-009630452d25"/>
        <subgraph type="sltp.mm.syntax.Graph" uuid="bd4e0923-7c5f-44c8-ad0a-5982395e3462">
          <title>Cont</title>
          <diagramElement type="diagram.editor.model.Diagram" uuid="3d373596-9cfe-4106-b6b8-ef3594419cd3"/>
        </subgraph>
      </children>
      <title>Default</title>
      <diagramElement type="diagram.editor.model.Diagram" uuid="e2860f81-b6af-48e2-92fc-12e61e1e719c"/>
    </rootGraph>
  </sltp.mm.syntax.Context>
</sltp_editor>


==> anc/Code1705/LPVcorev010/test/nonlinear/simulink/simulink/_rels/blockdiagram.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="ScheduleCore" Target="ScheduleCore.xml" Type="http://schemas.mathworks.com/simulink/2013/relationships/ScheduleCore"/>
  <Relationship Id="ScheduleEditor" Target="ScheduleEditor.xml" Type="http://schemas.mathworks.com/simulink/2013/relationships/ScheduleEditor"/>
  <Relationship Id="graphicalInterface" Target="graphicalInterface.xml" Type="http://schemas.mathworks.com/simulinkModel/2014/relationships/graphicalInterface"/>
  <Relationship Id="hdlParams" Target="hdlParams.xml" Type="http://schemas.mathworks.com/simulink/2021/relationships/hdlParams"/>
  <Relationship Id="system_root" Target="systems/system_root.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
  <Relationship Id="windowsInfo" Target="windowsInfo.xml" Type="http://schemas.mathworks.com/simulinkModel/2019/relationships/windowsInfo"/>
</Relationships>


==> anc/Code1705/LPVcorev010/test/nonlinear/simulink/simulink/_rels/configSetInfo.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="configSet0" Target="configSet0.xml" Type="http://schemas.mathworks.com/simulink/2014/relationships/configSet"/>
</Relationships>


==> anc/Code1705/LPVcorev010/test/nonlinear/simulink/simulink/bddefaults.xml <==
<?xml version="1.0" encoding="utf-8"?>
<BlockDiagramDefaults>
  <MaskDefaults SelfModifiable="off">
    <Display IconFrame="on" IconOpaque="opaque" RunInitForIconRedraw="analyze" IconRotate="none" PortRotate="default" IconUnits="autoscale"/>
    <MaskParameter Evaluate="on" Tunable="on" NeverSave="off" Internal="off" ReadOnly="off" Enabled="on" Visible="on" ToolTip="on"/>
    <DialogControl>
      <ControlOptions Visible="on" Enabled="on" Row="new" HorizontalStretch="on" PromptLocation="top" Orientation="horizontal" Scale="linear" TextType="Plain Text" Expand="off" ShowFilter="on" ShowParameterName="on" WordWrap="on" AlignPrompts="off"/>
    </DialogControl>
  </MaskDefaults>
</BlockDiagramDefaults>


==> anc/Code1705/LPVcorev010/test/nonlinear/simulink/simulink/blockdiagram.xml <==
<?xml version="1.0" encoding="utf-8"?>
<ModelInformation Version="1.0">
  <Model>
    <P Name="ModelUUID">6e1d54b1-493b-4140-ac08-2ba6a7e9fa70</P>
    <P Name="SLXCompressionType">Normal</P>
    <P Name="LastSavedArchitecture">maci64</P>
    <ConfigManagerSettings>
      <P Name="ModifiedByFormat">%&lt;Auto&gt;</P>
      <P Name="ModifiedDateFormat">%&lt;Auto&gt;</P>
      <P Name="ModelVersionFormat">%&lt;AutoIncrement:1.0&gt;</P>
    </ConfigManagerSettings>
    <SimulationSettings>
      <P Name="SimulationMode">normal</P>
      <Object PropName="DataLoggingOverride" ObjectID="1" ClassName="Simulink.SimulationData.ModelLoggingInfo">
        <P Name="model_" Class="char">$bdroot</P>
        <P Name="overrideMode_" Class="uint32">0U</P>
        <Array PropName="logAsSpecifiedByModels_" Type="Cell" Dimension="1*1">
          <Cell Class="char">$bdroot</Cell>
        </Array>
        <Array PropName="logAsSpecifiedByModelsSSIDs_" Type="Cell" Dimension="1*1">
          <Cell Class="double">[]</Cell>
        </Array>
      </Object>
    </SimulationSettings>
    <EngineSettings>
      <P Name="ConfigurableSubsystemUsage">warning</P>
    </EngineSettings>
    <ConcurrentExecutionSettings>
      <Object PropName="DataTransfer" ObjectID="2" ClassName="Simulink.GlobalDataTransfer">
        <P Name="DefaultTransitionBetweenSyncTasks" Class="char">Ensure deterministic transfer (maximum delay)</P>
        <P Name="DefaultTransitionBetweenAsyncTasks" Class="char">Ensure data integrity only</P>
        <P Name="DefaultTransitionBetweenContTasks" Class="char">Ensure deterministic transfer (minimum delay)</P>
        <P Name="DefaultExtrapolationMethodBetweenContTasks" Class="char">None</P>
      </Object>
    </ConcurrentExecutionSettings>
    <System Ref="system_root"/>
  </Model>
</ModelInformation>


==> anc/Code1705/LPVcorev010/test/nonlinear/simulink/simulink/configSet0.xml <==
<?xml version="1.0" encoding="utf-8"?>
<ConfigSet>
  <Object Version="22.0.0" ClassName="Simulink.ConfigSet">
    <P Name="DisabledProps" Class="double">[]</P>
    <P Name="Description"/>
    <Array PropName="Components" Type="Handle" Dimension="1*10">
      <Object ObjectID="2" Version="22.0.0" ClassName="Simulink.SolverCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="StartTime">0.0</P>
        <P Name="StopTime">10.0</P>
        <P Name="AbsTol">auto</P>
        <P Name="AutoScaleAbsTol">on</P>
        <P Name="FixedStep">auto</P>
        <P Name="InitialStep">auto</P>
        <P Name="MaxOrder">5</P>
        <P Name="ZcThreshold">auto</P>
        <P Name="ConsecutiveZCsStepRelTol">10*128*eps</P>
        <P Name="MaxConsecutiveZCs">1000</P>
        <P Name="ExtrapolationOrder">4</P>
        <P Name="NumberNewtonIterations">1</P>
        <P Name="MaxStep">auto</P>
        <P Name="MinStep">auto</P>
        <P Name="MaxConsecutiveMinStep">1</P>
        <P Name="RelTol">1e-3</P>
        <P Name="EnableMultiTasking">off</P>
        <P Name="AllowMultiTaskInputOutput">off</P>
        <P Name="ConcurrentTasks">off</P>
        <P Name="SolverName">VariableStepAuto</P>
        <P Name="SolverJacobianMethodControl">auto</P>
        <P Name="DaesscMode">auto</P>
        <P Name="ShapePreserveControl">DisableAll</P>
        <P Name="ZeroCrossControl">UseLocalSettings</P>
        <P Name="ZeroCrossAlgorithm">Nonadaptive</P>
        <P Name="AlgebraicLoopSolver">Auto</P>
        <P Name="SolverInfoToggleStatus">off</P>
        <P Name="IsAutoAppliedInSIP">off</P>
        <P Name="SolverResetMethod">Fast</P>
        <P Name="PositivePriorityOrder">off</P>
        <P Name="AutoInsertRateTranBlk">off</P>
        <P Name="SampleTimeConstraint">Unconstrained</P>
        <P Name="InsertRTBMode">Whenever possible</P>
        <P Name="SampleTimeProperty" Class="double">[]</P>
        <P Name="DecoupledContinuousIntegration">off</P>
        <P Name="MinimalZcImpactIntegration">off</P>
        <P Name="ODENIntegrationMethod">ode3</P>
        <P Name="EnableFixedStepZeroCrossing">off</P>
        <P Name="MaxZcPerStep">2</P>
        <P Name="MaxZcBracketingIterations">10</P>
      </Object>
      <Object ObjectID="3" Version="22.0.0" ClassName="Simulink.DataIOCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="Decimation">1</P>
        <P Name="ExternalInput">[t, u]</P>
        <P Name="FinalStateName">xFinal</P>
        <P Name="InitialState">xInitial</P>
        <P Name="LimitDataPoints">off</P>
        <P Name="MaxDataPoints">1000</P>
        <P Name="LoadExternalInput">off</P>
        <P Name="LoadInitialState">off</P>
        <P Name="SaveFinalState">off</P>
        <P Name="SaveOperatingPoint">off</P>
        <P Name="SaveFormat">Dataset</P>
        <P Name="SignalLoggingSaveFormat">Dataset</P>
        <P Name="SaveOutput">on</P>
        <P Name="SaveState">off</P>
        <P Name="SignalLogging">on</P>
        <P Name="DSMLogging">on</P>
        <P Name="StreamToWks">on</P>
        <P Name="InspectSignalLogs">off</P>
        <P Name="VisualizeSimOutput">on</P>
        <P Name="StreamToWorkspace">off</P>
        <P Name="StreamVariableName">streamout</P>
        <P Name="SaveTime">on</P>
        <P Name="ReturnWorkspaceOutputs">on</P>
        <P Name="StateSaveName">xout</P>
        <P Name="TimeSaveName">tout</P>
        <P Name="OutputSaveName">yout</P>
        <P Name="SignalLoggingName">logsout</P>
        <P Name="DSMLoggingName">dsmout</P>
        <P Name="OutputOption">RefineOutputTimes</P>
        <P Name="OutputTimes">[]</P>
        <P Name="ReturnWorkspaceOutputsName">out</P>
        <P Name="Refine">1</P>
        <P Name="LoggingToFile">off</P>
        <P Name="DatasetSignalFormat">timeseries</P>
        <P Name="LoggingFileName">out.mat</P>
        <P Name="LoggingIntervals">[-inf, inf]</P>
      </Object>
      <Object ObjectID="4" Version="22.0.0" ClassName="Simulink.OptimizationCC">
        <Array PropName="DisabledProps" Type="Cell" Dimension="1*9">
          <Cell Class="char">BooleansAsBitfields</Cell>
          <Cell Class="char">PassReuseOutputArgsAs</Cell>
          <Cell Class="char">PassReuseOutputArgsThreshold</Cell>
          <Cell Class="char">ZeroExternalMemoryAtStartup</Cell>
          <Cell Class="char">ZeroInternalMemoryAtStartup</Cell>
          <Cell Class="char">OptimizeModelRefInitCode</Cell>
          <Cell Class="char">NoFixptDivByZeroProtection</Cell>
          <Cell Class="char">UseSpecifiedMinMax</Cell>
          <Cell Class="char">EfficientTunableParamExpr</Cell>
        </Array>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="BlockReduction">on</P>
        <P Name="BooleanDataType">on</P>
        <P Name="ConditionallyExecuteInputs">on</P>
        <P Name="DefaultParameterBehavior">Tunable</P>
        <P Name="UseDivisionForNetSlopeComputation">off</P>
        <P Name="GainParamInheritBuiltInType">off</P>
        <P Name="UseFloatMulNetSlope">off</P>
        <P Name="InheritOutputTypeSmallerThanSingle">off</P>
        <P Name="DefaultUnderspecifiedDataType">double</P>
        <P Name="UseSpecifiedMinMax">off</P>
        <P Name="InlineInvariantSignals">off</P>
        <P Name="OptimizeBlockIOStorage">on</P>
        <P Name="BufferReuse">on</P>
        <P Name="EnhancedBackFolding">off</P>
        <P Name="CachingGlobalReferences">off</P>
        <P Name="GlobalBufferReuse">on</P>
        <P Name="StrengthReduction">off</P>
        <P Name="AdvancedOptControl"/>
        <P Name="ExpressionFolding">on</P>
        <P Name="BooleansAsBitfields">off</P>
        <P Name="BitfieldContainerType">uint_T</P>
        <P Name="BitwiseOrLogicalOp">Same as modeled</P>
        <P Name="EnableMemcpy">on</P>
        <P Name="MemcpyThreshold">64</P>
        <P Name="PassReuseOutputArgsAs">Structure reference</P>
        <P Name="PassReuseOutputArgsThreshold">12</P>
        <P Name="ExpressionDepthLimit">128</P>
        <P Name="LocalBlockOutputs">on</P>
        <P Name="RollThreshold">5</P>
        <P Name="StateBitsets">off</P>
        <P Name="DataBitsets">off</P>
        <P Name="ActiveStateOutputEnumStorageType">Native Integer</P>
        <P Name="ZeroExternalMemoryAtStartup">on</P>
        <P Name="ZeroInternalMemoryAtStartup">on</P>
        <P Name="InitFltsAndDblsToZero">off</P>
        <P Name="NoFixptDivByZeroProtection">off</P>
        <P Name="EfficientFloat2IntCast">off</P>
        <P Name="EfficientMapNaN2IntZero">on</P>
        <P Name="LifeSpan">auto</P>
        <P Name="MaxStackSize">Inherit from target</P>
        <P Name="BufferReusableBoundary">on</P>
        <P Name="SimCompilerOptimization">off</P>
        <P Name="AccelVerboseBuild">off</P>
        <P Name="OptimizeBlockOrder">off</P>
        <P Name="OptimizeDataStoreBuffers">on</P>
        <P Name="BusAssignmentInplaceUpdate">on</P>
        <P Name="DifferentSizesBufferReuse">off</P>
        <P Name="UseRowMajorAlgorithm">off</P>
        <P Name="OptimizationLevel">level2</P>
        <P Name="OptimizationPriority">Balanced</P>
        <P Name="OptimizationCustomize">on</P>
        <P Name="LabelGuidedReuse">off</P>
        <P Name="MultiThreadedLoops">off</P>
        <P Name="DenormalBehavior">GradualUnderflow</P>
        <P Name="EfficientTunableParamExpr">off</P>
      </Object>
      <Object ObjectID="5" Version="22.0.0" ClassName="Simulink.DebuggingCC">
        <Array PropName="DisabledProps" Type="Cell" Dimension="1*1">
          <Cell Class="char">UseOnlyExistingSharedCode</Cell>
        </Array>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="RTPrefix">error</P>
        <P Name="ConsistencyChecking">none</P>
        <P Name="ArrayBoundsChecking">none</P>
        <P Name="SignalInfNanChecking">none</P>
        <P Name="StringTruncationChecking">error</P>
        <P Name="SignalRangeChecking">none</P>
        <P Name="ReadBeforeWriteMsg">UseLocalSettings</P>
        <P Name="WriteAfterWriteMsg">UseLocalSettings</P>
        <P Name="WriteAfterReadMsg">UseLocalSettings</P>
        <P Name="AlgebraicLoopMsg">warning</P>
        <P Name="ArtificialAlgebraicLoopMsg">warning</P>
        <P Name="SaveWithDisabledLinksMsg">warning</P>
        <P Name="SaveWithParameterizedLinksMsg">warning</P>
        <P Name="CheckSSInitialOutputMsg">on</P>
        <P Name="UnderspecifiedInitializationDetection">Simplified</P>
        <P Name="MergeDetectMultiDrivingBlocksExec">error</P>
        <P Name="CheckExecutionContextPreStartOutputMsg">off</P>
        <P Name="SignalResolutionControl">UseLocalSettings</P>
        <P Name="BlockPriorityViolationMsg">warning</P>
        <P Name="MinStepSizeMsg">warning</P>
        <P Name="TimeAdjustmentMsg">none</P>
        <P Name="MaxConsecutiveZCsMsg">error</P>
        <P Name="MaskedZcDiagnostic">warning</P>
        <P Name="IgnoredZcDiagnostic">warning</P>
        <P Name="SolverPrmCheckMsg">none</P>
        <P Name="InheritedTsInSrcMsg">warning</P>
        <P Name="MultiTaskDSMMsg">error</P>
        <P Name="MultiTaskCondExecSysMsg">error</P>
        <P Name="MultiTaskRateTransMsg">error</P>
        <P Name="SingleTaskRateTransMsg">none</P>
        <P Name="TasksWithSamePriorityMsg">warning</P>
        <P Name="ExportedTasksRateTransMsg">none</P>
        <P Name="SigSpecEnsureSampleTimeMsg">warning</P>
        <P Name="CheckMatrixSingularityMsg">none</P>
        <P Name="IntegerOverflowMsg">warning</P>
        <P Name="Int32ToFloatConvMsg">warning</P>
        <P Name="ParameterDowncastMsg">error</P>
        <P Name="ParameterOverflowMsg">error</P>
        <P Name="ParameterUnderflowMsg">none</P>
        <P Name="ParameterPrecisionLossMsg">warning</P>
        <P Name="ParameterTunabilityLossMsg">warning</P>
        <P Name="FixptConstUnderflowMsg">none</P>
        <P Name="FixptConstOverflowMsg">none</P>
        <P Name="FixptConstPrecisionLossMsg">none</P>
        <P Name="UnderSpecifiedDataTypeMsg">none</P>
        <P Name="UnnecessaryDatatypeConvMsg">none</P>
        <P Name="VectorMatrixConversionMsg">none</P>
        <P Name="FcnCallInpInsideContextMsg">error</P>
        <P Name="SignalLabelMismatchMsg">none</P>
        <P Name="UnconnectedInputMsg">none</P>
        <P Name="UnconnectedOutputMsg">none</P>
        <P Name="UnconnectedLineMsg">none</P>
        <P Name="UseOnlyExistingSharedCode">error</P>
        <P Name="SFcnCompatibilityMsg">none</P>
        <P Name="FrameProcessingCompatibilityMsg">error</P>
        <P Name="UniqueDataStoreMsg">none</P>
        <P Name="BusObjectLabelMismatch">warning</P>
        <P Name="RootOutportRequireBusObject">warning</P>
        <P Name="AssertControl">UseLocalSettings</P>
        <P Name="AllowSymbolicDim">on</P>
        <P Name="RowMajorDimensionSupport">off</P>
        <P Name="ModelReferenceIOMsg">none</P>
        <P Name="ModelReferenceMultiInstanceNormalModeStructChecksumCheck">error</P>
        <P Name="ModelReferenceVersionMismatchMessage">none</P>
        <P Name="ModelReferenceIOMismatchMessage">none</P>
        <P Name="UnknownTsInhSupMsg">warning</P>
        <P Name="ModelReferenceDataLoggingMessage">warning</P>
        <P Name="ModelReferenceNoExplicitFinalValueMsg">none</P>
        <P Name="ModelReferenceSymbolNameMessage">warning</P>
        <P Name="ModelReferenceExtraNoncontSigs">error</P>
        <P Name="StateNameClashWarn">none</P>
        <P Name="OperatingPointInterfaceChecksumMismatchMsg">warning</P>
        <P Name="NonCurrentReleaseOperatingPointMsg">error</P>
        <P Name="PregeneratedLibrarySubsystemCodeDiagnostic">warning</P>
        <P Name="MatchCodeGenerationContextForUpdateDiagram">none</P>
        <P Name="InitInArrayFormatMsg">warning</P>
        <P Name="StrictBusMsg">ErrorLevel1</P>
        <P Name="BusNameAdapt">WarnAndRepair</P>
        <P Name="NonBusSignalsTreatedAsBus">none</P>
        <P Name="SymbolicDimMinMaxWarning">warning</P>
        <P Name="LossOfSymbolicDimsSimulationWarning">warning</P>
        <P Name="LossOfSymbolicDimsCodeGenerationWarning">error</P>
        <P Name="SymbolicDimsDataTypeCodeGenerationDiagnostic">error</P>
        <P Name="BlockIODiagnostic">none</P>
        <P Name="SFUnusedDataAndEventsDiag">warning</P>
        <P Name="SFUnexpectedBacktrackingDiag">error</P>
        <P Name="SFInvalidInputDataAccessInChartInitDiag">warning</P>
        <P Name="SFNoUnconditionalDefaultTransitionDiag">error</P>
        <P Name="SFTransitionOutsideNaturalParentDiag">warning</P>
        <P Name="SFUnreachableExecutionPathDiag">warning</P>
        <P Name="SFUndirectedBroadcastEventsDiag">warning</P>
        <P Name="SFTransitionActionBeforeConditionDiag">warning</P>
        <P Name="SFOutputUsedAsStateInMooreChartDiag">error</P>
        <P Name="SFTemporalDelaySmallerThanSampleTimeDiag">warning</P>
        <P Name="SFSelfTransitionDiag">warning</P>
        <P Name="SFExecutionAtInitializationDiag">warning</P>
        <P Name="IntegerSaturationMsg">warning</P>
        <P Name="AllowedUnitSystems">all</P>
        <P Name="UnitsInconsistencyMsg">warning</P>
        <P Name="AllowAutomaticUnitConversions">on</P>
        <P Name="RCSCRenamedMsg">warning</P>
        <P Name="RCSCObservableMsg">warning</P>
        <P Name="ForceCombineOutputUpdateInSim">off</P>
        <P Name="UnitDatabase"/>
        <P Name="UnderSpecifiedDimensionMsg">none</P>
        <P Name="DebugExecutionForFMUViaOutOfProcess">off</P>
        <P Name="ArithmeticOperatorsInVariantConditions">error</P>
        <P Name="VariantConditionMismatch">none</P>
      </Object>
      <Object ObjectID="6" Version="22.0.0" ClassName="Simulink.HardwareCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="ProdBitPerChar">8</P>
        <P Name="ProdBitPerShort">16</P>
        <P Name="ProdBitPerInt">32</P>
        <P Name="ProdBitPerLong">32</P>
        <P Name="ProdBitPerLongLong">64</P>
        <P Name="ProdBitPerFloat">32</P>
        <P Name="ProdBitPerDouble">64</P>
        <P Name="ProdBitPerPointer">64</P>
        <P Name="ProdBitPerSizeT">64</P>
        <P Name="ProdBitPerPtrDiffT">64</P>
        <P Name="ProdLargestAtomicInteger">Char</P>
        <P Name="ProdLargestAtomicFloat">Float</P>
        <P Name="ProdIntDivRoundTo">Zero</P>
        <P Name="ProdEndianess">LittleEndian</P>
        <P Name="ProdWordSize">64</P>
        <P Name="ProdShiftRightIntArith">on</P>
        <P Name="ProdLongLongMode">off</P>
        <P Name="ProdHWDeviceType">Intel-&gt;x86-64 (Windows64)</P>
        <P Name="TargetBitPerChar">8</P>
        <P Name="TargetBitPerShort">16</P>
        <P Name="TargetBitPerInt">32</P>
        <P Name="TargetBitPerLong">32</P>
        <P Name="TargetBitPerLongLong">64</P>
        <P Name="TargetBitPerFloat">32</P>
        <P Name="TargetBitPerDouble">64</P>
        <P Name="TargetBitPerPointer">32</P>
        <P Name="TargetBitPerSizeT">32</P>
        <P Name="TargetBitPerPtrDiffT">32</P>
        <P Name="TargetLargestAtomicInteger">Char</P>
        <P Name="TargetLargestAtomicFloat">None</P>
        <P Name="TargetShiftRightIntArith">on</P>
        <P Name="TargetLongLongMode">off</P>
        <P Name="TargetIntDivRoundTo">Undefined</P>
        <P Name="TargetEndianess">Unspecified</P>
        <P Name="TargetWordSize">32</P>
        <P Name="TargetPreprocMaxBitsSint">32</P>
        <P Name="TargetPreprocMaxBitsUint">32</P>
        <P Name="TargetHWDeviceType">Specified</P>
        <P Name="TargetUnknown">off</P>
        <P Name="ProdEqTarget">on</P>
        <P Name="UseEmbeddedCoderFeatures">on</P>
        <P Name="UseSimulinkCoderFeatures">on</P>
        <P Name="HardwareBoardFeatureSet">EmbeddedCoderHSP</P>
      </Object>
      <Object ObjectID="7" Version="22.0.0" ClassName="Simulink.ModelReferenceCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="UpdateModelReferenceTargets">IfOutOfDateOrStructuralChange</P>
        <P Name="EnableRefExpFcnMdlSchedulingChecks">off</P>
        <P Name="CheckModelReferenceTargetMessage">error</P>
        <P Name="EnableParallelModelReferenceBuilds">off</P>
        <P Name="ParallelModelReferenceErrorOnInvalidPool">on</P>
        <P Name="ParallelModelReferenceMATLABWorkerInit">None</P>
        <P Name="ModelReferenceNumInstancesAllowed">Multi</P>
        <P Name="PropagateVarSize">Infer from blocks in model</P>
        <P Name="ModelDependencies"/>
        <P Name="ModelReferencePassRootInputsByReference">on</P>
        <P Name="ModelReferenceMinAlgLoopOccurrences">off</P>
        <P Name="PropagateSignalLabelsOutOfModel">on</P>
        <P Name="SupportModelReferenceSimTargetCustomCode">off</P>
        <P Name="UseModelRefSolver">off</P>
      </Object>
      <Object ObjectID="8" Version="22.0.0" ClassName="Simulink.SFSimCC">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description"/>
        <P Name="Components" Class="double">[]</P>
        <P Name="SimCustomSourceCode"/>
        <P Name="SimCustomHeaderCode"/>
        <P Name="SimCustomInitializer"/>
        <P Name="SimCustomTerminator"/>
        <P Name="SimReservedNameArray" Class="double">[]</P>
        <P Name="SimUserSources"/>
        <P Name="SimUserIncludeDirs"/>
        <P Name="SimUserLibraries"/>
        <P Name="SimUserDefines"/>
        <P Name="SimCustomCompilerFlags"/>
        <P Name="SimCustomLinkerFlags"/>
        <P Name="SFSimEcho">on</P>
        <P Name="SimCtrlC">on</P>
        <P Name="SimIntegrity">on</P>
        <P Name="SimUseLocalCustomCode">on</P>
        <P Name="SimParseCustomCode">on</P>
        <P Name="SimAnalyzeCustomCode">off</P>
        <P Name="SimDebugExecutionForCustomCode">off</P>
        <P Name="SimGenImportedTypeDefs">off</P>
        <P Name="ModelFunctionsGlobalVisibility">on</P>
        <P Name="CompileTimeRecursionLimit">50</P>
        <P Name="EnableRuntimeRecursion">on</P>
        <P Name="EnableImplicitExpansion">on</P>
        <P Name="MATLABDynamicMemAlloc">on</P>
        <P Name="MATLABDynamicMemAllocThreshold">65536</P>
        <P Name="LegacyBehaviorForPersistentVarInContinuousTime">off</P>
        <P Name="CustomCodeFunctionArrayLayout" Class="double">[]</P>
        <P Name="DefaultCustomCodeFunctionArrayLayout">NotSpecified</P>
        <P Name="CustomCodeUndefinedFunction">FilterOut</P>
        <P Name="CustomCodeGlobalsAsFunctionIO">off</P>
        <P Name="DefaultCustomCodeDeterministicFunctions">None</P>
        <P Name="CustomCodeDeterministicFunctions"/>
        <P Name="SimHardwareAcceleration">generic</P>
        <P Name="SimTargetLang">C</P>
        <P Name="GPUAcceleration">off</P>
        <P Name="SimGPUMallocThreshold">200</P>
        <P Name="SimGPUStackLimitPerThread">1024</P>
        <P Name="SimGPUErrorChecks">off</P>
        <P Name="SimGPUCustomComputeCapability"/>
        <P Name="SimGPUCompilerFlags"/>
        <P Name="SimDLTargetLibrary">mkl-dnn</P>
        <P Name="SimDLAutoTuning">on</P>
      </Object>
      <Object BackupClass="Simulink.RTWCC" ObjectID="9" Version="22.0.0" ClassName="Simulink.RTWCC">
        <Array PropName="DisabledProps" Type="Cell" Dimension="1*15">
          <Cell Class="char">IncludeHyperlinkInReport</Cell>
          <Cell Class="char">GenerateTraceInfo</Cell>
          <Cell Class="char">GenerateTraceReport</Cell>
          <Cell Class="char">GenerateTraceReportSl</Cell>
          <Cell Class="char">GenerateTraceReportSf</Cell>
          <Cell Class="char">GenerateTraceReportEml</Cell>
          <Cell Class="char">PortableWordSizes</Cell>
          <Cell Class="char">GenerateWebview</Cell>
          <Cell Class="char">GenerateCodeMetricsReport</Cell>
          <Cell Class="char">GenerateCodeReplacementReport</Cell>
          <Cell Class="char">GenerateMissedCodeReplacementReport</Cell>
          <Cell Class="char">GenerateErtSFunction</Cell>
          <Cell Class="char">CreateSILPILBlock</Cell>
          <Cell Class="char">CodeProfilingInstrumentation</Cell>
          <Cell Class="char">CodeStackProfiling</Cell>
        </Array>
        <P Name="Description">Generic Real-Time Target</P>
        <P Name="SystemTargetFile">grt.tlc</P>
        <P Name="EmbeddedCoderDictionary"/>
        <P Name="HardwareBoard">None</P>
        <P Name="ShowCustomHardwareApp">off</P>
        <P Name="ShowEmbeddedHardwareApp">off</P>
        <P Name="TLCOptions"/>
        <P Name="GenCodeOnly">off</P>
        <P Name="MakeCommand">make_rtw</P>
        <P Name="GenerateMakefile">on</P>
        <P Name="PackageGeneratedCodeAndArtifacts">off</P>
        <P Name="PackageName"/>
        <P Name="TemplateMakefile">grt_default_tmf</P>
        <P Name="PostCodeGenCommand"/>
        <P Name="GenerateReport">off</P>
        <P Name="RTWVerbose">on</P>
        <P Name="RetainRTWFile">off</P>
        <P Name="RTWBuildHooks" Class="double">[]</P>
        <P Name="ProfileTLC">off</P>
        <P Name="TLCDebug">off</P>
        <P Name="TLCCoverage">off</P>
        <P Name="TLCAssert">off</P>
        <P Name="RTWUseLocalCustomCode">on</P>
        <P Name="RTWUseSimCustomCode">off</P>
        <P Name="CustomSourceCode"/>
        <P Name="CustomHeaderCode"/>
        <P Name="CustomInclude"/>
        <P Name="CustomSource"/>
        <P Name="CustomLibrary"/>
        <P Name="CustomDefine"/>
        <P Name="CustomBLASCallback"/>
        <P Name="CustomLAPACKCallback"/>
        <P Name="CustomFFTCallback"/>
        <P Name="CustomInitializer"/>
        <P Name="CustomTerminator"/>
        <P Name="Toolchain">Automatically locate an installed toolchain</P>
        <P Name="BuildConfiguration">Faster Builds</P>
        <P Name="CustomToolchainOptions" Class="double">[]</P>
        <P Name="IncludeHyperlinkInReport">off</P>
        <P Name="LaunchReport">off</P>
        <P Name="PortableWordSizes">off</P>
        <P Name="CreateSILPILBlock">None</P>
        <P Name="CodeExecutionProfiling">off</P>
        <P Name="CodeExecutionProfileVariable">executionProfile</P>
        <P Name="CodeProfilingSaveOptions">SummaryOnly</P>
        <P Name="CodeProfilingInstrumentation">off</P>
        <P Name="CodeStackProfiling">off</P>
        <P Name="CodeStackProfileVariable">stackProfile</P>
        <P Name="SILDebugging">off</P>
        <P Name="TargetLang">C</P>
        <P Name="GenerateGPUCode">None</P>
        <P Name="IncludeBusHierarchyInRTWFileBlockHierarchyMap">off</P>
        <P Name="GenerateTraceInfo">off</P>
        <P Name="GenerateTraceReport">off</P>
        <P Name="GenerateTraceReportSl">off</P>
        <P Name="GenerateTraceReportSf">off</P>
        <P Name="GenerateTraceReportEml">off</P>
        <P Name="GenerateWebview">off</P>
        <P Name="GenerateCodeMetricsReport">off</P>
        <P Name="GenerateCodeReplacementReport">off</P>
        <P Name="GenerateMissedCodeReplacementReport">off</P>
        <P Name="RTWCompilerOptimization">off</P>
        <P Name="ObjectivePriorities" Class="double">[]</P>
        <P Name="RTWCustomCompilerOptimizations"/>
        <P Name="CheckMdlBeforeBuild">Off</P>
        <P Name="SharedConstantsCachingThreshold">1024</P>
        <P Name="GPUKernelNamePrefix"/>
        <P Name="GPUDeviceID">-1</P>
        <P Name="GPUMallocMode">discrete</P>
        <P Name="GPUMallocThreshold">200</P>
        <P Name="GPUEnableMemoryManager">off</P>
        <P Name="GPUStackLimitPerThread">1024</P>
        <P Name="GPUcuBLAS">on</P>
        <P Name="GPUcuSOLVER">on</P>
        <P Name="GPUcuFFT">on</P>
        <P Name="GPUErrorChecks">off</P>
        <P Name="GPUComputeCapability">3.5</P>
        <P Name="GPUCustomComputeCapability"/>
        <P Name="GPUCompilerFlags"/>
        <P Name="GPUMaximumBlocksPerKernel">0</P>
        <P Name="DLTargetLibrary">none</P>
        <P Name="DLAutoTuning">on</P>
        <P Name="DLArmComputeVersion">20.02.1</P>
        <P Name="DLArmComputeArch">unspecified</P>
        <Array PropName="Components" Type="Handle" Dimension="1*2">
          <Object ObjectID="10" Version="22.0.0" ClassName="Simulink.CodeAppCC">
            <Array PropName="DisabledProps" Type="Cell" Dimension="1*28">
              <Cell Class="char">IgnoreCustomStorageClasses</Cell>
              <Cell Class="char">IgnoreTestpoints</Cell>
              <Cell Class="char">BlockCommentType</Cell>
              <Cell Class="char">InsertBlockDesc</Cell>
              <Cell Class="char">InsertPolySpaceComments</Cell>
              <Cell Class="char">SFDataObjDesc</Cell>
              <Cell Class="char">MATLABFcnDesc</Cell>
              <Cell Class="char">SimulinkDataObjDesc</Cell>
              <Cell Class="char">DefineNamingRule</Cell>
              <Cell Class="char">SignalNamingRule</Cell>
              <Cell Class="char">ParamNamingRule</Cell>
              <Cell Class="char">InternalIdentifier</Cell>
              <Cell Class="char">InlinedPrmAccess</Cell>
              <Cell Class="char">CustomSymbolStr</Cell>
              <Cell Class="char">CustomSymbolStrGlobalVar</Cell>
              <Cell Class="char">CustomSymbolStrType</Cell>
              <Cell Class="char">CustomSymbolStrField</Cell>
              <Cell Class="char">CustomSymbolStrFcn</Cell>
              <Cell Class="char">CustomSymbolStrModelFcn</Cell>
              <Cell Class="char">CustomSymbolStrFcnArg</Cell>
              <Cell Class="char">CustomSymbolStrBlkIO</Cell>
              <Cell Class="char">CustomSymbolStrTmpVar</Cell>
              <Cell Class="char">CustomSymbolStrMacro</Cell>
              <Cell Class="char">CustomSymbolStrUtil</Cell>
              <Cell Class="char">CustomSymbolStrEmxType</Cell>
              <Cell Class="char">CustomSymbolStrEmxFcn</Cell>
              <Cell Class="char">CustomUserTokenString</Cell>
              <Cell Class="char">ReqsInCode</Cell>
            </Array>
            <P Name="Description"/>
            <P Name="Components" Class="double">[]</P>
            <P Name="Comment"/>
            <P Name="ForceParamTrailComments">off</P>
            <P Name="GenerateComments">on</P>
            <P Name="CommentStyle">Auto</P>
            <P Name="IgnoreCustomStorageClasses">on</P>
            <P Name="IgnoreTestpoints">off</P>
            <P Name="MaxIdLength">31</P>
            <P Name="PreserveName">off</P>
            <P Name="PreserveNameWithParent">off</P>
            <P Name="ShowEliminatedStatement">off</P>
            <P Name="OperatorAnnotations">off</P>
            <P Name="SimulinkDataObjDesc">off</P>
            <P Name="SFDataObjDesc">off</P>
            <P Name="MATLABFcnDesc">off</P>
            <P Name="MangleLength">1</P>
            <P Name="SharedChecksumLength">8</P>
            <P Name="CustomSymbolStrGlobalVar">$R$N$M</P>
            <P Name="CustomSymbolStrType">$N$R$M_T</P>
            <P Name="CustomSymbolStrField">$N$M</P>
            <P Name="CustomSymbolStrFcn">$R$N$M$F</P>
            <P Name="CustomSymbolStrModelFcn">$R$N</P>
            <P Name="CustomSymbolStrFcnArg">rt$I$N$M</P>
            <P Name="CustomSymbolStrBlkIO">rtb_$N$M</P>
            <P Name="CustomSymbolStrTmpVar">$N$M</P>
            <P Name="CustomSymbolStrMacro">$R$N$M</P>
            <P Name="CustomSymbolStrUtil">$N$C</P>
            <P Name="CustomSymbolStrEmxType">emxArray_$M$N</P>
            <P Name="CustomSymbolStrEmxFcn">emx$M$N</P>
            <P Name="CustomUserTokenString"/>
            <P Name="CustomCommentsFcn"/>
            <P Name="DefineNamingRule">None</P>
            <P Name="DefineNamingFcn"/>
            <P Name="ParamNamingRule">None</P>
            <P Name="ParamNamingFcn"/>
            <P Name="SignalNamingRule">None</P>
            <P Name="SignalNamingFcn"/>
            <P Name="InsertBlockDesc">off</P>
            <P Name="InsertPolySpaceComments">off</P>
            <P Name="SimulinkBlockComments">on</P>
            <P Name="BlockCommentType">BlockPathComment</P>
            <P Name="StateflowObjectComments">off</P>
            <P Name="MATLABSourceComments">off</P>
            <P Name="EnableCustomComments">off</P>
            <P Name="InternalIdentifierFile"/>
            <P Name="InternalIdentifier">Shortened</P>
            <P Name="InlinedPrmAccess">Literals</P>
            <P Name="ReqsInCode">off</P>
            <P Name="UseSimReservedNames">off</P>
            <P Name="ReservedNameArray" Class="double">[]</P>
            <P Name="EnumMemberNameClash">error</P>
          </Object>
          <Object BackupClass="Simulink.TargetCC" ObjectID="11" Version="22.0.0" ClassName="Simulink.GRTTargetCC">
            <Array PropName="DisabledProps" Type="Cell" Dimension="1*19">
              <Cell Class="char">IncludeMdlTerminateFcn</Cell>
              <Cell Class="char">SuppressErrorStatus</Cell>
              <Cell Class="char">ERTCustomFileBanners</Cell>
              <Cell Class="char">GenerateSampleERTMain</Cell>
              <Cell Class="char">ExistingSharedCode</Cell>
              <Cell Class="char">GenerateTestInterfaces</Cell>
              <Cell Class="char">ModelStepFunctionPrototypeControlCompliant</Cell>
              <Cell Class="char">GenerateAllocFcn</Cell>
              <Cell Class="char">PurelyIntegerCode</Cell>
              <Cell Class="char">SupportComplex</Cell>
              <Cell Class="char">SupportAbsoluteTime</Cell>
              <Cell Class="char">SupportContinuousTime</Cell>
              <Cell Class="char">SupportNonInlinedSFcns</Cell>
              <Cell Class="char">ParenthesesLevel</Cell>
              <Cell Class="char">ERTMultiwordTypeDef</Cell>
              <Cell Class="char">MultiwordTypeDef</Cell>
              <Cell Class="char">RemoveDisableFunc</Cell>
              <Cell Class="char">RemoveResetFunc</Cell>
              <Cell Class="char">PreserveStateflowLocalDataDimensions</Cell>
            </Array>
            <P Name="Description"/>
            <P Name="Components" Class="double">[]</P>
            <P Name="TargetFcnLib">ansi_tfl_table_tmw.mat</P>
            <P Name="TargetLibSuffix"/>
            <P Name="TargetPreCompLibLocation"/>
            <P Name="GenFloatMathFcnCalls">NOT IN USE</P>
            <P Name="TargetLangStandard">C99 (ISO)</P>
            <P Name="CodeReplacementLibrary">None</P>
            <P Name="UtilityFuncGeneration">Auto</P>
            <P Name="MultiwordTypeDef">System defined</P>
            <P Name="MultiwordLength">2048</P>
            <P Name="DynamicStringBufferSize">256</P>
            <P Name="GenerateFullHeader">on</P>
            <P Name="InferredTypesCompatibility">off</P>
            <P Name="ExistingSharedCode"/>
            <P Name="GenerateSampleERTMain">off</P>
            <P Name="GenerateTestInterfaces">off</P>
            <P Name="ModelReferenceCompliant">on</P>
            <P Name="ParMdlRefBuildCompliant">on</P>
            <P Name="CompOptLevelCompliant">on</P>
            <P Name="ConcurrentExecutionCompliant">on</P>
            <P Name="IncludeMdlTerminateFcn">on</P>
            <P Name="CombineOutputUpdateFcns">on</P>
            <P Name="CombineSignalStateStructs">off</P>
            <P Name="GroupInternalDataByFunction">off</P>
            <P Name="SuppressErrorStatus">off</P>
            <P Name="IncludeFileDelimiter">Auto</P>
            <P Name="ERTCustomFileBanners">off</P>
            <P Name="SupportAbsoluteTime">on</P>
            <P Name="LogVarNameModifier">rt_</P>
            <P Name="MatFileLogging">on</P>
            <P Name="CodeInterfacePackaging">Nonreusable function</P>
            <P Name="PurelyIntegerCode">off</P>
            <P Name="SupportNonFinite">on</P>
            <P Name="SupportComplex">on</P>
            <P Name="SupportContinuousTime">on</P>
            <P Name="SupportNonInlinedSFcns">on</P>
            <P Name="RemoveDisableFunc">off</P>
            <P Name="RemoveResetFunc">off</P>
            <P Name="SupportVariableSizeSignals">off</P>
            <P Name="ParenthesesLevel">Nominal</P>
            <P Name="CastingMode">Nominal</P>
            <P Name="MATLABClassNameForMDSCustomization">Simulink.SoftwareTarget.GRTCustomization</P>
            <P Name="ModelStepFunctionPrototypeControlCompliant">off</P>
            <P Name="CPPClassGenCompliant">on</P>
            <P Name="AutosarCompliant">off</P>
            <P Name="MDXCompliant">off</P>
            <P Name="GRTInterface">off</P>
            <P Name="GenerateAllocFcn">off</P>
            <P Name="UseToolchainInfoCompliant">on</P>
            <P Name="GenerateSharedConstants">on</P>
            <P Name="CoderGroups" Class="double">[]</P>
            <P Name="AccessMethods" Class="double">[]</P>
            <P Name="LookupTableObjectStructAxisOrder">1,2,3,4,...</P>
            <P Name="LUTObjectStructOrderExplicitValues">Size,Breakpoints,Table</P>
            <P Name="LUTObjectStructOrderEvenSpacing">Size,Breakpoints,Table</P>
            <P Name="ArrayLayout">Column-major</P>
            <P Name="UnsupportedSFcnMsg">error</P>
            <P Name="ERTHeaderFileRootName">$R$E</P>
            <P Name="ERTSourceFileRootName">$R$E</P>
            <P Name="ERTDataFileRootName">$R_data</P>
            <Array PropName="InstructionSetExtensions" Type="Cell" Dimension="1*1">
              <Cell Class="char">SSE2</Cell>
            </Array>
            <P Name="OptimizeReductions">off</P>
            <P Name="UseMalloc">off</P>
            <P Name="ExtMode">off</P>
            <P Name="ExtModeStaticAlloc">off</P>
            <P Name="ExtModeTesting">off</P>
            <P Name="ExtModeStaticAllocSize">1000000</P>
            <P Name="ExtModeTransport">0</P>
            <P Name="ExtModeMexFile">ext_comm</P>
            <P Name="ExtModeMexArgs"/>
            <P Name="ExtModeIntrfLevel">Level1</P>
            <P Name="RTWCAPISignals">off</P>
            <P Name="RTWCAPIParams">off</P>
            <P Name="RTWCAPIStates">off</P>
            <P Name="RTWCAPIRootIO">off</P>
            <P Name="GenerateASAP2">off</P>
            <P Name="MultiInstanceErrorCode">Error</P>
          </Object>
        </Array>
      </Object>
      <Object ObjectID="12" Version="22.0.0" ClassName="SlCovCC.ConfigComp">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description">Simulink Coverage Configuration Component</P>
        <P Name="Components" Class="double">[]</P>
        <P Name="Name">Simulink Coverage</P>
        <P Name="CovEnable">off</P>
        <P Name="CovScope">EntireSystem</P>
        <P Name="CovIncludeTopModel">on</P>
        <P Name="RecordCoverage">off</P>
        <P Name="CovPath">/</P>
        <P Name="CovSaveName">covdata</P>
        <P Name="CovCompData"/>
        <P Name="CovMetricSettings">dwe</P>
        <P Name="CovFilter"/>
        <P Name="CovHTMLOptions"/>
        <P Name="CovNameIncrementing">off</P>
        <P Name="CovForceBlockReductionOff">on</P>
        <P Name="CovEnableCumulative">on</P>
        <P Name="CovSaveCumulativeToWorkspaceVar">off</P>
        <P Name="CovSaveSingleToWorkspaceVar">off</P>
        <P Name="CovCumulativeVarName">covCumulativeData</P>
        <P Name="CovCumulativeReport">off</P>
        <P Name="CovSaveOutputData">on</P>
        <P Name="CovOutputDir">slcov_output/$ModelName$</P>
        <P Name="CovDataFileName">$ModelName$_cvdata</P>
        <P Name="CovReportOnPause">on</P>
        <P Name="CovModelRefEnable">off</P>
        <P Name="CovModelRefExcluded"/>
        <P Name="CovExternalEMLEnable">on</P>
        <P Name="CovSFcnEnable">on</P>
        <P Name="CovBoundaryAbsTol">1e-05</P>
        <P Name="CovBoundaryRelTol">0.01</P>
        <P Name="CovUseTimeInterval">off</P>
        <P Name="CovStartTime">0</P>
        <P Name="CovStopTime">0</P>
        <P Name="CovMcdcMode">Masking</P>
        <P Name="CovExcludeInactiveVariants">off</P>
      </Object>
      <Object ObjectID="13" Version="22.0.0" ClassName="hdlcoderui.hdlcc">
        <P Name="DisabledProps" Class="double">[]</P>
        <P Name="Description">HDL Coder custom configuration component</P>
        <P Name="Components" Class="double">[]</P>
        <P Name="Name">HDL Coder</P>
        <Array PropName="HDLConfigFile" Type="Cell" Dimension="1*1">
          <Cell Class="char"> </Cell>
        </Array>
        <P Name="HDLCActiveTab">0</P>
      </Object>
    </Array>
    <P Name="Name">Configuration</P>
    <P Name="CurrentDlgPage">Solver</P>
    <P Name="ConfigPrmDlgPosition">[ 0, 0, 0, 0 ]</P>
    <P Name="ExtraOptions"/>
  </Object>
</ConfigSet>


==> anc/Code1705/LPVcorev010/test/nonlinear/simulink/simulink/configSetInfo.xml <==
<?xml version="1.0" encoding="utf-8"?>
<ConfigSetInfo>
  <ConfigSet PartName="/simulink/configSet0.xml" Active="true">Configuration</ConfigSet>
</ConfigSetInfo>


==> anc/Code1705/LPVcorev010/test/nonlinear/simulink/simulink/graphicalInterface.xml <==
<?xml version="1.0" encoding="utf-8"?>
<GraphicalInterface>
  <P Name="NumRootInports">0</P>
  <P Name="NumRootOutports">0</P>
  <P Name="ParameterArgumentNames"/>
  <P Name="NumModelReferences">0</P>
  <P Name="NumTestPointedSignals">0</P>
  <P Name="NumProvidedFunctions">0</P>
  <P Name="NumRequiredFunctions">0</P>
  <P Name="NumResetEvents">0</P>
  <P Name="HasInitializeEvent">0</P>
  <P Name="HasTerminateEvent">0</P>
  <P Name="PreCompExecutionDomainType">Unset</P>
  <P Name="UseModelRefSolver">0</P>
  <P Name="SolverName">VariableStepAuto</P>
  <P Name="IsExportFunctionModel">0</P>
  <P Name="SimulinkSubDomainType">Simulink</P>
  <P Name="NumParameterArguments">0</P>
  <P Name="NumExternalFileReferences">1</P>
  <ExternalFileReference>
    <P Name="Reference">lpvcoreLibraryNonlinear/Nonlinear System</P>
    <P Name="Path">$bdroot/Nonlinear System</P>
    <P Name="SID">1</P>
    <P Name="Type">LIBRARY_BLOCK</P>
  </ExternalFileReference>
  <P Name="OrderedModelArguments">1</P>
</GraphicalInterface>


==> anc/Code1705/LPVcorev010/test/nonlinear/simulink/simulink/hdlParams.xml <==
<?xml version="1.0" encoding="utf-8"?>
<HDLParams>
  <Object ClassName="slprops.hdlmdlprops">
    <Array PropName="mdlProps" Type="Cell" Dimension="1*2">
      <Cell Class="char">HDLSubsystem</Cell>
      <Cell Class="char">$bdroot</Cell>
    </Array>
  </Object>
</HDLParams>


==> anc/Code1705/LPVcorev010/test/nonlinear/simulink/simulink/modelDictionary.xml <==
<?xml version="1.0" encoding="utf-8"?>
<MF0 version="1.1" defaultPackage="slid" packageUris="http://schema.mathworks.com/mf0/slid/R2020b_20191110">
  <System type="System" uuid="0264133d-a4e2-41b8-9b5a-f95d60016346">
    <Interface type="Interface" uuid="2f9ab3c1-f1ad-44a3-bbd7-3102d19950ff"/>
  </System>
</MF0>


==> anc/Code1705/LPVcorev010/test/nonlinear/simulink/simulink/systems/_rels/system_root.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships">
  <Relationship Id="system_14" Target="system_14.xml" Type="http://schemas.mathworks.com/simulink/2010/relationships/system"/>
</Relationships>


==> anc/Code1705/LPVcorev010/test/nonlinear/simulink/simulink/systems/system_14.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[1994, 393, 3364, 1034]</P>
  <P Name="ZoomFactor">150</P>
  <Block BlockType="Inport" Name="u" SID="15">
    <P Name="Position">[358, -85, 372, -55]</P>
    <P Name="ZOrder">447</P>
    <P Name="BlockRotation">270</P>
    <P Name="BlockMirror">on</P>
    <P Name="NameLocation">left</P>
  </Block>
  <Block BlockType="Constant" Name="Constant" SID="6">
    <P Name="Position">[85, 60, 115, 90]</P>
    <P Name="ZOrder">439</P>
  </Block>
  <Block BlockType="Trigonometry" Name="Cos" SID="12">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[765, 55, 795, 85]</P>
    <P Name="ZOrder">445</P>
    <P Name="Operator">cos</P>
  </Block>
  <Block BlockType="Gain" Name="Gain" SID="4">
    <P Name="Position">[215, 60, 245, 90]</P>
    <P Name="ZOrder">437</P>
    <P Name="Gain">mu</P>
  </Block>
  <Block BlockType="Gain" Name="Gain1" SID="25">
    <P Name="Position">[400, 55, 430, 85]</P>
    <P Name="ZOrder">455</P>
    <P Name="Gain">0.1</P>
  </Block>
  <Block BlockType="Gain" Name="Gain2" SID="30">
    <P Name="Position">[565, 55, 595, 85]</P>
    <P Name="ZOrder">460</P>
    <P Name="Gain">.1</P>
  </Block>
  <Block BlockType="Mux" Name="Mux" SID="13">
    <P Name="Ports">[3, 1]</P>
    <P Name="Position">[850, 128, 855, 222]</P>
    <P Name="ZOrder">446</P>
    <P Name="Inputs">3</P>
    <P Name="DisplayOption">bar</P>
  </Block>
  <Block BlockType="Product" Name="Product" SID="8">
    <P Name="Ports">[2, 1]</P>
    <P Name="Position">[285, 52, 315, 83]</P>
    <P Name="ZOrder">441</P>
  </Block>
  <Block BlockType="Math" Name="Square" SID="7">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[285, 105, 315, 135]</P>
    <P Name="ZOrder">440</P>
    <P Name="BlockMirror">on</P>
    <P Name="NameLocation">top</P>
    <P Name="Operator">square</P>
  </Block>
  <Block BlockType="Sum" Name="Sum" SID="5">
    <P Name="Ports">[2, 1]</P>
    <P Name="Position">[155, 65, 175, 85]</P>
    <P Name="ZOrder">438</P>
    <P Name="Inputs">|+-</P>
  </Block>
  <Block BlockType="Sum" Name="Sum1" SID="9">
    <P Name="Ports">[3, 1]</P>
    <P Name="Position">[355, 60, 375, 80]</P>
    <P Name="ZOrder">442</P>
    <P Name="Inputs">++-</P>
    <Port>
      <P Name="PortNumber">1</P>
      <P Name="Name">x2pl</P>
    </Port>
  </Block>
  <Block BlockType="Sum" Name="Sum2" SID="26">
    <P Name="Ports">[2, 1]</P>
    <P Name="Position">[445, 60, 465, 80]</P>
    <P Name="ZOrder">456</P>
    <P Name="Inputs">|++</P>
  </Block>
  <Block BlockType="Sum" Name="Sum3" SID="29">
    <P Name="Ports">[2, 1]</P>
    <P Name="Position">[620, 60, 640, 80]</P>
    <P Name="ZOrder">459</P>
    <P Name="Inputs">|++</P>
  </Block>
  <Block BlockType="UnitDelay" Name="Unit Delay" SID="27">
    <P Name="Position">[480, 53, 515, 87]</P>
    <P Name="ZOrder">457</P>
    <P Name="InitialCondition">x0(2)</P>
    <P Name="SampleTime">-1</P>
    <P Name="HasFrameUpgradeWarning">on</P>
    <Port>
      <P Name="PortNumber">1</P>
      <P Name="Name">x2</P>
    </Port>
  </Block>
  <Block BlockType="UnitDelay" Name="Unit Delay1" SID="28">
    <P Name="Position">[655, 53, 690, 87]</P>
    <P Name="ZOrder">458</P>
    <P Name="InitialCondition">x0(1)</P>
    <P Name="SampleTime">-1</P>
    <P Name="HasFrameUpgradeWarning">on</P>
    <Port>
      <P Name="PortNumber">1</P>
      <P Name="Name">x1</P>
    </Port>
  </Block>
  <Block BlockType="ZeroOrderHold" Name="Zero-Order&#xA;Hold" SID="19">
    <P Name="Position">[350, -30, 380, 5]</P>
    <P Name="ZOrder">449</P>
    <P Name="BlockRotation">270</P>
    <P Name="BlockMirror">on</P>
    <P Name="NameLocation">left</P>
    <P Name="SampleTime">0.1</P>
  </Block>
  <Block BlockType="ZeroOrderHold" Name="Zero-Order&#xA;Hold1" SID="20">
    <P Name="Position">[870, 85, 905, 115]</P>
    <P Name="ZOrder">450</P>
    <P Name="SampleTime">0.1</P>
  </Block>
  <Block BlockType="Outport" Name="y" SID="16">
    <P Name="Position">[945, 93, 975, 107]</P>
    <P Name="ZOrder">448</P>
  </Block>
  <Line>
    <P Name="ZOrder">7</P>
    <P Name="Src">5#out:1</P>
    <P Name="Dst">4#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">9</P>
    <P Name="Src">4#out:1</P>
    <P Name="Dst">8#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">48</P>
    <P Name="Src">13#out:1</P>
    <P Name="Points">[65, 0; 0, -114; -79, 0; 0, 39]</P>
    <P Name="Dst">20#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">16</P>
    <P Name="Src">8#out:1</P>
    <P Name="Dst">9#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">47</P>
    <P Name="Src">15#out:1</P>
    <P Name="Dst">19#in:1</P>
  </Line>
  <Line>
    <P Name="Name">x2pl</P>
    <P Name="ZOrder">74</P>
    <P Name="Labels">[-1, 0]</P>
    <P Name="Src">9#out:1</P>
    <P Name="Dst">25#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">6</P>
    <P Name="Src">7#out:1</P>
    <P Name="Points">[-115, 0]</P>
    <P Name="Dst">5#in:2</P>
  </Line>
  <Line>
    <P Name="ZOrder">41</P>
    <P Name="Src">12#out:1</P>
    <P Name="Points">[21, 0; 0, 75]</P>
    <P Name="Dst">13#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">4</P>
    <P Name="Src">6#out:1</P>
    <P Name="Dst">5#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">66</P>
    <P Name="Src">19#out:1</P>
    <P Name="Dst">9#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">67</P>
    <P Name="Src">20#out:1</P>
    <P Name="Dst">16#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">76</P>
    <P Name="Src">25#out:1</P>
    <P Name="Dst">26#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">77</P>
    <P Name="Src">26#out:1</P>
    <P Name="Dst">27#in:1</P>
  </Line>
  <Line>
    <P Name="Name">x2</P>
    <P Name="ZOrder">80</P>
    <P Name="Labels">[1, 1]</P>
    <P Name="Src">27#out:1</P>
    <P Name="Points">[19, 0]</P>
    <Branch>
      <P Name="ZOrder">96</P>
      <P Name="Dst">30#in:1</P>
    </Branch>
    <Branch>
      <P Name="ZOrder">95</P>
      <P Name="Points">[0, -47; -274, 0; 0, 37]</P>
      <P Name="Dst">8#in:1</P>
    </Branch>
    <Branch>
      <P Name="ZOrder">84</P>
      <P Name="Points">[0, 37; -1, 0]</P>
      <Branch>
        <P Name="ZOrder">109</P>
        <P Name="Points">[0, 98]</P>
        <P Name="Dst">13#in:3</P>
      </Branch>
      <Branch>
        <P Name="ZOrder">108</P>
        <P Name="Points">[-83, 0]</P>
        <P Name="Dst">26#in:2</P>
      </Branch>
    </Branch>
  </Line>
  <Line>
    <P Name="Name">x1</P>
    <P Name="ZOrder">89</P>
    <P Name="Labels">[0, 0]</P>
    <P Name="Src">28#out:1</P>
    <P Name="Points">[19, 0]</P>
    <Branch>
      <P Name="ZOrder">100</P>
      <P Name="Points">[0, 36]</P>
      <Branch>
        <P Name="ZOrder">107</P>
        <P Name="Points">[0, 69]</P>
        <P Name="Dst">13#in:2</P>
      </Branch>
      <Branch>
        <P Name="ZOrder">106</P>
        <P Name="Points">[-84, 0]</P>
        <Branch>
          <P Name="ZOrder">103</P>
          <P Name="Dst">29#in:2</P>
        </Branch>
        <Branch>
          <P Name="ZOrder">102</P>
          <P Name="Points">[0, 14; -265, 0]</P>
          <Branch>
            <P Name="ZOrder">105</P>
            <P Name="Dst">9#in:3</P>
          </Branch>
          <Branch>
            <P Name="ZOrder">104</P>
            <P Name="Dst">7#in:1</P>
          </Branch>
        </Branch>
      </Branch>
    </Branch>
    <Branch>
      <P Name="ZOrder">99</P>
      <P Name="Dst">12#in:1</P>
    </Branch>
  </Line>
  <Line>
    <P Name="ZOrder">88</P>
    <P Name="Src">29#out:1</P>
    <P Name="Dst">28#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">91</P>
    <P Name="Src">30#out:1</P>
    <P Name="Dst">29#in:1</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/test/nonlinear/simulink/simulink/systems/system_root.xml <==
<?xml version="1.0" encoding="utf-8"?>
<System>
  <P Name="Location">[1994, 393, 3364, 1034]</P>
  <P Name="ReportName">simulink-default.rpt</P>
  <P Name="SIDHighWatermark">31</P>
  <Block BlockType="SubSystem" Name="Manual sys" SID="14">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[360, 127, 460, 203]</P>
    <P Name="ZOrder">447</P>
    <P Name="ContentPreviewEnabled">on</P>
    <System Ref="system_14"/>
  </Block>
  <Block BlockType="Reference" Name="Nonlinear System" SID="1">
    <P Name="Ports">[1, 1]</P>
    <P Name="Position">[350, 246, 465, 304]</P>
    <P Name="ZOrder">434</P>
    <P Name="LibraryVersion">1.0</P>
    <P Name="SourceBlock">lpvcoreLibraryNonlinear/Nonlinear System</P>
    <P Name="SourceType">Nonlinear System</P>
    <P Name="SourceProductName">LPVcore</P>
    <InstanceData>
      <P Name="RTWMemSecFuncInitTerm">Inherit from model</P>
      <P Name="RTWMemSecFuncExecute">Inherit from model</P>
      <P Name="RTWMemSecDataConstants">Inherit from model</P>
      <P Name="RTWMemSecDataInternal">Inherit from model</P>
      <P Name="RTWMemSecDataParameters">Inherit from model</P>
      <P Name="ContentPreviewEnabled">on</P>
      <P Name="sys">sysdt</P>
      <P Name="x0">x0</P>
      <P Name="stateOut">off</P>
    </InstanceData>
  </Block>
  <Block BlockType="Sin" Name="Sine Wave" SID="2">
    <P Name="Ports">[0, 1]</P>
    <P Name="Position">[270, 260, 300, 290]</P>
    <P Name="ZOrder">435</P>
    <P Name="SampleTime">0</P>
  </Block>
  <Block BlockType="ToWorkspace" Name="To Workspace" SID="17">
    <P Name="Ports">[1]</P>
    <P Name="Position">[515, 150, 605, 180]</P>
    <P Name="ZOrder">448</P>
    <P Name="VariableName">manual</P>
    <P Name="MaxDataPoints">inf</P>
    <P Name="FixptAsFi">on</P>
    <P Name="SampleTime">-1</P>
  </Block>
  <Block BlockType="ToWorkspace" Name="To Workspace1" SID="18">
    <P Name="Ports">[1]</P>
    <P Name="Position">[515, 260, 605, 290]</P>
    <P Name="ZOrder">449</P>
    <P Name="VariableName">nlss</P>
    <P Name="MaxDataPoints">inf</P>
    <P Name="FixptAsFi">on</P>
    <P Name="SampleTime">-1</P>
  </Block>
  <Line>
    <P Name="ZOrder">1</P>
    <P Name="Src">2#out:1</P>
    <P Name="Points">[12, 0]</P>
    <Branch>
      <P Name="ZOrder">48</P>
      <P Name="Points">[0, -110]</P>
      <P Name="Dst">14#in:1</P>
    </Branch>
    <Branch>
      <P Name="ZOrder">47</P>
      <P Name="Dst">1#in:1</P>
    </Branch>
  </Line>
  <Line>
    <P Name="ZOrder">51</P>
    <P Name="Src">14#out:1</P>
    <P Name="Dst">17#in:1</P>
  </Line>
  <Line>
    <P Name="ZOrder">52</P>
    <P Name="Src">1#out:1</P>
    <P Name="Dst">18#in:1</P>
  </Line>
</System>


==> anc/Code1705/LPVcorev010/test/nonlinear/simulink/simulink/windowsInfo.xml <==
<?xml version="1.0" encoding="utf-8"?>
<WindowsInfo>
  <Object PropName="BdWindowsInfo" ObjectID="1" ClassName="Simulink.BDWindowsInfo">
    <Object PropName="WindowsInfo" ObjectID="2" ClassName="Simulink.WindowInfo">
      <P Name="IsActive" Class="logical">1</P>
      <P Name="Location" Class="double">[1994.0, 393.0, 1370.0, 641.0]</P>
      <Object PropName="ModelBrowserInfo" ObjectID="3" ClassName="Simulink.ModelBrowserInfo">
        <P Name="Visible" Class="logical">1</P>
        <P Name="DockPosition" Class="char">Left</P>
        <P Name="Width" Class="int32">50</P>
        <P Name="Height" Class="int32">50</P>
        <P Name="Filter" Class="int32">9</P>
        <P Name="Minimized" Class="char">On</P>
      </Object>
      <Object PropName="ExplorerBarInfo" ObjectID="4" ClassName="Simulink.ExplorerBarInfo">
        <P Name="Visible" Class="logical">1</P>
      </Object>
      <Array PropName="EditorsInfo" Type="Simulink.EditorInfo" Dimension="1*2">
        <Object ObjectID="5">
          <P Name="IsActive" Class="logical">1</P>
          <P Name="IsTabbed" Class="logical">1</P>
          <P Name="ViewObjType" Class="char">SimulinkTopLevel</P>
          <P Name="LoadSaveID" Class="char">0</P>
          <P Name="Extents" Class="double">[1262.0, 407.0]</P>
          <P Name="ZoomFactor" Class="double">1.0</P>
          <P Name="Offset" Class="double">[-193.0, 57.905051293973145]</P>
          <P Name="SceneRectInView" Class="double">[-193.0, 57.905051293973145, 1262.0, 407.0]</P>
        </Object>
        <Object ObjectID="6">
          <P Name="IsActive" Class="logical">0</P>
          <P Name="IsTabbed" Class="logical">0</P>
          <P Name="ViewObjType" Class="char">SimulinkSubsys</P>
          <P Name="LoadSaveID" Class="char">14</P>
          <P Name="Extents" Class="double">[953.0, 407.0]</P>
          <P Name="ZoomFactor" Class="double">1.5</P>
          <P Name="Offset" Class="double">[275.74828122087587, -44.4695932622626]</P>
          <P Name="SceneRectInView" Class="double">[275.74828122087587, -44.4695932622626, 635.33333333333337, 271.33333333333331]</P>
        </Object>
      </Array>
      <Array PropName="DockComponentsInfo" Type="Simulink.DockComponentInfo" Dimension="1*2">
        <Object ObjectID="7">
          <P Name="Type" Class="char">GLUE2:PropertyInspector</P>
          <P Name="ID" Class="char">Property Inspector</P>
          <P Name="Visible" Class="logical">1</P>
          <P Name="CreateCallback" Class="char"/>
          <P Name="UserData" Class="char"/>
          <P Name="Floating" Class="logical">0</P>
          <P Name="DockPosition" Class="char">Right</P>
          <P Name="Width" Class="int32">640</P>
          <P Name="Height" Class="int32">480</P>
          <P Name="Minimized" Class="char">On</P>
        </Object>
        <Object ObjectID="8">
          <P Name="Type" Class="char">Simulink:Editor:ReferencedFiles</P>
          <P Name="ID" Class="char">Referenced Files</P>
          <P Name="Visible" Class="logical">0</P>
          <P Name="CreateCallback" Class="char"/>
          <P Name="UserData" Class="char">{&quot;filterShowRefModels&quot;:&quot;true&quot;,&quot;filterShowRefSubs&quot;:&quot;true&quot;,&quot;filterShowOnlyDirtyFiles&quot;:&quot;false&quot;}
</P>
          <P Name="Floating" Class="logical">0</P>
          <P Name="DockPosition" Class="char">Left</P>
          <P Name="Width" Class="int32">640</P>
          <P Name="Height" Class="int32">480</P>
          <P Name="Minimized" Class="char">Unset</P>
        </Object>
      </Array>
      <P Name="WindowState" Class="char">AAAA/wAAAAD9AAAAAwAAAAAAAAE0AAAB1PwCAAAABPsAAAAWAEQAbwBjAGsAVwBpAGQAZwBlAHQAMwEAAAAxAAAB+AAAAAAAAAAA+wAAABYARABvAGMAawBXAGkAZABnAGUAdAA0AAAAAAD/////AAAAAAAAAAD7AAAAUgBHAEwAVQBFADIAIAB0AHIAZQBlACAAYwBvAG0AcABvAG4AZQBuAHQALwBHAEwAVQBFADIAIAB0AHIAZQBlACAAYwBvAG0AcABvAG4AZQBuAHQAAAAAAP////8AAABjAP////wAAAB5AAAB1AAAAAAA////+gAAAAECAAAAAvsAAABgAFMAaQBtAHUAbABpAG4AawA6AEUAZABpAHQAbwByADoAUgBlAGYAZQByAGUAbgBjAGUAZABGAGkAbABlAHMALwBSAGUAZgBlAHIAZQBuAGMAZQBkACAARgBpAGwAZQBzAAAAAAD/////AAAAhwD////7AAAAcgBMAGkAYgByAGEAcgB5AEIAcgBvAHcAcwBlAHIAMgAgAEwAaQBiAHIAYQByAHkAQgByAG8AdwBzAGUAcgBTAHQAdQBkAGkAbwBDAG8AbQBwAG8AbgBlAG4AdAAvAHMAaQBtAF8AdABlAHMAdABfAGQAdAEAAAAA/////wAAAAAAAAAAAAAAAQAAAAAAAAAA/AIAAAAB+wAAAFQARwBMAFUARQAyADoAUAByAG8AcABlAHIAdAB5AEkAbgBzAHAAZQBjAHQAbwByAC8AUAByAG8AcABlAHIAdAB5ACAASQBuAHMAcABlAGMAdABvAHIAAAAAAP////8AAAGsAP///wAAAAMAAAAAAAAAAPwBAAAAAfv/////AAAAAAD/////AAABWQD///8AAAUUAAAB1AAAAAEAAAACAAAAAQAAAAL8AAAAAwAAAAAAAAABAAAANgBjAG8AbABsAGEAcABzAGkAYgBsAGUAUABhAG4AZQBsAFQAbwBvAGwAQgBhAHIATABlAGYAdAMAAAAA/////wAAAAAAAAAAAAAAAQAAAAEAAAA4AGMAbwBsAGwAYQBwAHMAaQBiAGwAZQBQAGEAbgBlAGwAVABvAG8AbABCAGEAcgBSAGkAZwBoAHQDAAAAAP////8AAAAAAAAAAAAAAAMAAAABAAAAOgBjAG8AbABsAGEAcABzAGkAYgBsAGUAUABhAG4AZQBsAFQAbwBvAGwAQgBhAHIAQgBvAHQAdABvAG0AAAAAAP////8AAAAAAAAAAA==</P>
      <Array PropName="PersistedApps" Type="Cell" Dimension="0*1"/>
      <P Name="WindowUuid" Class="char">43a7fe24-6618-44b7-a6c4-7acfaa3515db</P>
    </Object>
    <P Name="BDUuid" Class="char">0f7e7cc6-b88c-497a-8aa1-d0ee96964e8f</P>
  </Object>
</WindowsInfo>


==> anc/Code1705/LPVcorev010/test/nonlinear/simulink/simulinkNonlinearTest.m <==
function tests = simulinkNonlinearTest
%simulinkNonlinearTest Test nonlinear simulink blocks.
    tests = functiontests(localfunctions);
end

function setupOnce(testCase)
    rng(1);

    % Create nonlinear system (driven Van der Pol oscillator)
    mu = 3.0;

    f = @(x,u) [x(2); mu*(1-x(1)^2)*x(2)-x(1)+u];
    h = @(x,u) [cos(x(1));x(1);x(2)];
    
    sys = LPVcore.nlss(f, h, 2, 1, 3);

    Ts = 0.1;
    sysdt = c2d(sys, Ts, "eul");
    
    x0 = randn(2,1);

    testCase.TestData.mu = mu;
    testCase.TestData.Ts = Ts;
    testCase.TestData.sys = sys;
    testCase.TestData.sysdt = sysdt;
    testCase.TestData.x0 = x0;
end

%% NLSS block in CT
function testLpvssCt(testCase)
    x0 = testCase.TestData.x0;
    sys = testCase.TestData.sys;
    mu = testCase.TestData.mu;

    % Simulate
    simIn = Simulink.SimulationInput('simNlssCtTest');
    simIn = setVariable(simIn,'mu',mu);
    simIn = setVariable(simIn,'x0',x0);
    simIn = setVariable(simIn,'sys',sys);
    out = sim(simIn);
    
    % Check
	verifyLessThanOrEqual(testCase, norm(out.nlss - out.manual), 1e3 * eps);   
end

%% NLSS block in DT
function testLpvssDt(testCase)
    x0 = testCase.TestData.x0;
    sysdt = testCase.TestData.sysdt;
    mu = testCase.TestData.mu;
    Ts = testCase.TestData.Ts;

    % Simulate
    simIn = Simulink.SimulationInput('simNlssDtTest');
    simIn = setVariable(simIn,'mu',mu);
    simIn = setVariable(simIn,'Ts',Ts);
    simIn = setVariable(simIn,'x0',x0);
    simIn = setVariable(simIn,'sysdt',sysdt);
    out = sim(simIn);
    
    % Check
	verifyLessThanOrEqual(testCase, norm(out.nlss - out.manual), 1e2 * eps);   
end

==> anc/Code1705/LPVcorev010/test/reduction/lpvdnnredTest.m <==
function tests = lpvdnnredTest
%LPVMMREDTEST Test behavior of LPVMMRED
    tests = functiontests(localfunctions);
end

%% Test functions
function testLpvdnnred(testCase)
    %% Create the LPV system with 8 scheduling-variables
    a = 5.6794;     b = 1.473;      c = 1.7985;
    d = 4e-1;       e = 4e-1;       f = 2;
    n = 1;
    
    param = [a,b,c,d,e,f,n];

    %% Nonlinear simulation of the robot arm
    uFun = @(t) [3 * sin(t), -cos(t)];
    
    t = linspace(0, 20, 5000);
    
    odefun = @(t,x) robotArm(x, uFun(t), param);
    [t, x] = ode45(odefun, t, zeros(4,1));

    %% Compute the scheduling trajectory
    pTraj = schedMap(x', param)';
    N = numel(t);

    %% Create the LPV system with 10 scheduling-variables
    np = size(pTraj, 2);
    
    p = cell(np,1);
    for i = 1:np
        p{i} = preal(sprintf(sprintf('p(%%0%id)', numel(num2str(np))), i));
    end
    
    A = [ 0,         0,        1,    0;
          0,         0,        0,    1;
          c*d*p{3}, -b*e*p{4}, p{5}, b*p{6};
         -b*d*p{7},  a*e*p{8}, p{9}, p{10}];
    
    B = [ 0,         0;
          0,         0;
          c*n*p{1}, -b*n*p{2};
         -b*n*p{2},  a*n*p{1}];
    
    C = [eye(2),zeros(2)];
    D = zeros(2);
    
    sys = LPVcore.lpvss(A,B,C,D);
    sysdt = c2d(sys, mean(diff(t)));

    %% Reduce the scheduling dimension using LPVDNNRED
    nrho = 5;
    rng(1);
    [sysr, map_fcn, info] = lpvdnnred(sys, nrho, pTraj);

    % Same but with state-space array as input
    sysLocal = ss(feval(sys.A, pTraj), feval(sys.B, pTraj), ...
                  feval(sys.C, pTraj), feval(sys.D, pTraj));

    rng(1);
    [sysr2, map_fcn2, info2] = lpvdnnred(sysLocal, nrho, pTraj);

    % DT case
    rng(1);
    [sysrdt, map_fcn_dt, info_dt] = lpvdnnred(sysdt, nrho, pTraj);

    %% Scheduling map
    rhoTraj = map_fcn(pTraj);
    rho2Traj = map_fcn2(pTraj);
    rhodtTraj = map_fcn_dt(pTraj);

    % Simulation
    y_sys = lsim(sys, pTraj, uFun(t), t);
    y_sysr = lsim(sysr, rhoTraj, uFun(t), t);

    y_sysdt = lsim(sysdt, pTraj, uFun(t), t);
    y_sysrdt = lsim(sysrdt, rhodtTraj, uFun(t), t);

    %% Tests
    % Verify two function input cases are equivalent
    verifyEqual(testCase, info.eta, info2.eta)
    verifyEqual(testCase, rhoTraj, rho2Traj)
    verifyEqual(testCase, sysr, sysr2)

    % Verify reduced system properties
    verifyEqual(testCase, sysr.Np, nrho);
    verifyLessThan(testCase, goodnessOfFit(y_sysr, y_sys, 'mse'), 5e-2);
    verifyEqual(testCase, size(rhoTraj), [N, nrho]);
    verifyLessThan(testCase, info.eta, 1e1);

    % Verify reduced dt system properties
    verifyEqual(testCase, sysrdt.Np, nrho);
    verifyLessThan(testCase, goodnessOfFit(y_sysrdt, y_sysdt, 'mse'), 5e-2);
    verifyEqual(testCase, size(rhodtTraj), [N, nrho]);
    verifyLessThan(testCase, info.eta, 1e1);

    % CT vs DT properties
    verifyLessThan(testCase, abs(info.eta-info_dt.eta), sqrt(eps));
end

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %%
%                             LOCAL FUNCTIONS                             %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function xdot = robotArm(x, u, par)
    a = par(1);
    b = par(2);
    c = par(3);
    d = par(4);
    e = par(5);
    f = par(6);
    n = par(7);

    q1 = x(1);
    q2 = x(2);
    q1dot = x(3);
    q2dot = x(4);

    u = [u(1);u(2)];

    M = [a,                b * cos(q1 - q2);
         b * cos(q1 - q2), c];

    C = [b * sin(q1 - q2) * q2dot^2 + f * q1dot;
         -b * sin(q1 - q2) * q1dot^2 + f * (q2dot - q1dot)];

    g = [-d * sin(q1);
         -e * sin(q2)];

    qddot = M \ (n * u - C - g);
    
    xdot = [q1dot;q2dot;qddot];
end

function p = schedMap(x, par)
    a = par(1);
    b = par(2);
    c = par(3);
    f = par(6);

    q1 = x(1,:);
    q2 = x(2,:);
    q1d = x(3,:);
    q2d = x(4,:);

    cosd = cos(q1-q2);
    sind = sin(q1-q2);

    h = 1 ./ (a * c - b^2 * cosd.^2);
    
    p = [h;
         cosd .* h;
         sincFun(q1) .* h;
         cosd .* sincFun(q2) .* h;
         (-b^2 * cosd .* sind .* q1d - (c + b * cosd) * f) .* h;
         (-c * sind .* q2d + cosd * f) .* h;
         cosd .* sincFun(q1) .* h;
         sincFun(q2) .* h;
         (a * b * sind .* q1d + f * (a + b * cosd)) .* h;
         (b^2 * sind .* cosd .* q2d - a * f) .* h];
end

% sinc function
function  y = sincFun(x)
    y = sin(x)./x;
    y(x == 0) = 1;
end

==> anc/Code1705/LPVcorev010/test/reduction/lpvmmredTest.m <==
function tests = lpvmmredTest
%LPVMMREDTEST Test behavior of LPVMMRED
    tests = functiontests(localfunctions);
end

%% Test functions
function testSISODT(testCase)
    rng(1);
    ny = 1;
    nu = 1;
    time = 'dt';
    nx = 100;
    % Number of time samples to match exactly in ROM
    % The greater N, the higher the dimension of the ROM
    N = 2;
    
    % Build FOM
    p = preal('p', time);
    A0 = rand(nx);
    A1 = rand(nx);
    A0 = A0 ./ (3*max(abs(eig(A0))));
    A1 = A1 ./ (3*max(abs(eig(A1))));
    A = A0 + p * A1;
    B = rand(nx, nu);
    C = rand(ny, nx);
    D = rand(ny, nu);
    
    sys = LPVcore.lpvss(A, B, C, D);
    
    %% Reduction
    sysr_T = lpvmmred(sys, N, 'T');
    sysr_R = lpvmmred(sys, N, 'R');
    sysr_O = lpvmmred(sys, N, 'O');
    r_T = size(sysr_T.A, 1);
    r_R = size(sysr_R.A, 1);
    r_O = size(sysr_O.A, 1);
    verifyEqual(testCase, r_T, 12);
    verifyEqual(testCase, r_R, 12);
    verifyEqual(testCase, r_O, 12);
    
    %% Time-domain simulation
    Nt = N * 20;
    t = linspace(0, 1, Nt);
    u = randn(Nt, nu);
    p = rand(Nt, sys.Np);
    
    y = lsim(sys, p, u, t);
    yr_T = lsim(sysr_T, p, u, t);
    yr_R = lsim(sysr_R, p, u, t);
    yr_O = lsim(sysr_O, p, u, t);

    verifyEqual(testCase, y, yr_T, 'RelTol', 1E-3);
    verifyEqual(testCase, y, yr_R, 'RelTol', 1E-3);
    verifyEqual(testCase, y, yr_O, 'RelTol', 1E-3);
end

==> anc/Code1705/LPVcorev010/test/reduction/lpvmodredTest.m <==
function tests = lpvmodredTest
%LPVMODREDTEST Test behavior of LPVMODRED
    tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(~) % Called once before the tests in this file are run
end

%% Test functions
function testLtibalred(testCase)
    %% Create full-order model
    p = preal('p', 'dt');
    Delta = diag([p, p^2, p^3]);
    nz = size(Delta, 1); nw = size(Delta, 2);
    ny = 1; nu = 2; nx = 10;
    % State reduction order
    rx = 7;
    % Generate a random G block
    rng(2);
    G = drss(nx, nz + ny, nw + nu);
    assert(isstable(G));
    % Scale G to ensure a stable LPV-LFR form
    G = G / hinfnorm(G);
    % Construct LPV-LFR form
    sys = LPVcore.lpvlfr(Delta, G);

    %% Balanced reduction of LTI part using reducespec implementation
    if ~isMATLABReleaseOlderThan('R2023b')
        [sysr, info] = lpvmodred(sys, rx, [], 'ltibalred');
        verifyClass(testCase, sysr, 'LPVcore.lpvlfr');
        verifyClass(testCase, info, 'struct');
        verifyEqual(testCase, sysr.Nx, rx);
        verifyEqual(testCase, sysr.Np, sys.Np);
    
        %% Compare full-order model and reduced-order model
        N = 20;
        u = rand(N, nu); p = rand(N, sys.Np);
        [y, ~] = lsim(sys, p, u);  % FOM
        yr = lsim(sysr, p, u);     % ROM
        verifyEqual(testCase, yr, y, 'AbsTol', 5E-2);
        % The default settings for ltibalred method should preserve
        % high-frequency gain.
        verifyEqual(testCase, evalfr(sys.G, Inf), evalfr(sysr.G, Inf));
    end

    %% Balanced reduction of LTI part using balred implementation (deprecated)
    % The deprecated BALRED implementation should be selected if a
    % BALREDOPTIONS is passed
    % In that case, the returned INFO object should be of type
    % LTIPACK.BALREDINFO
    [sysr, info] = lpvmodred(sys, rx, [], 'ltibalred', ...
        balredOptions('StateProjection', 'Truncate'));
    verifyClass(testCase, sysr, 'LPVcore.lpvlfr');
    verifyClass(testCase, info, 'ltipack.balredInfo');
    % The passed settings for ltibalred method should preserve
    % high-frequency gain.
    verifyEqual(testCase, evalfr(sys.G, Inf), evalfr(sysr.G, Inf));
end

function testDeltaBalRed(testCase)
    %% Create full-order model
    p = preal('p', 'dt');
    q = preal('q', 'dt');
    Delta = 0.5 * (rand(6) * p + rand(6) * p^2 + rand(6) * q + rand(6) * q^3);
    nz = size(Delta, 1); nw = size(Delta, 2);
    ny = 1; nu = 2; nx = 10;
    % Delta block reduction order
    rd = 2;
    % Generate a random G block
    rng(2);
    G = drss(nx, nz + ny, nw + nu);
    assert(isstable(G));
    % Scale G to ensure a stable LPV-LFR form
    G = G / hinfnorm(G);
    % Construct LPV-LFR form
    sys = LPVcore.lpvlfr(Delta, G);

    %% Balanced reduction of LTI part
    [sysr, info] = lpvmodred(sys, [], rd, 'deltabalred');
    verifyClass(testCase, sysr, 'LPVcore.lpvlfr');
    verifyClass(testCase, info, 'struct');
    verifyEqual(testCase, sysr.Nz, rd);
    verifyEqual(testCase, sysr.Nw, rd);
    verifyEqual(testCase, sysr.Np, sys.Np);

    %% Compare full-order model and reduced-order model
    N = 20;
    u = rand(N, nu); p = rand(N, sys.Np);
    [y, ~] = lsim(sys, p, u);  % FOM
    yr = lsim(sysr, p, u);     % ROM
    verifyEqual(testCase, yr, y, 'AbsTol', 0.1);
end

function testDeltaSvdRed(testCase)
    %% Example 2: delta block reduction
    p = preal('p', 'dt');
    rng(1);
    A = -eye(2) + p * diag([1, 2]) - p^2 * rand(2);
    B = randn(2, 1) + p *randn(2, 1) + p^2 * randn(2, 1);
    C = randn(1, 2) + p *randn(1, 2) + p^2 * randn(1, 2);
    D = 0;
    sys = LPVcore.lpvss(A, B, C, D, 1);
    rd = 4;
    [sysr, info] = lpvmodred(sys, [], rd, 'deltasvdred');
    
    % Singular values are returned in info struct
    verifySize(testCase, info.DeltaSingularValues, [size(sys.Delta, 1), 1]);
    verifyEqual(testCase, info.DeltaSingularValues, sort(info.DeltaSingularValues, 1, 'descend'));
    % Delta dimension is reduced to requested size
    verifySize(testCase, sysr.Delta, [rd, rd]);
    % State dimension is unchanged
    verifyEqual(testCase, sysr.Nx, 2);

    % Check accuracy
    N = 20;
    u = rand(N, sys.Nu); p = rand(N, sys.Np);
    y = lsim(sys, p, u); yr = lsim(sysr, p, u);
    verifyLessThan(testCase, norm(y - yr), 2);
end

function testMomentMatching(testCase)
    %% Create full-order model
    p = preal('p', 'dt');
    nx = 10;
    rng(1);
    A = p * diag(rand(nx, 1)) + (0.1 + 0.1 * p^2) * rand(nx);
    B = randn(nx, 1);
    C = randn(1, nx);
    D = 0;
    sys = LPVcore.lpvss(A, B, C, D, 1);

    % The minimum ROM dimension with the 'momentmatching' method is 7
    rx = 7;
    [sysr, info] = lpvmodred(sys, rx, [], 'momentmatching');
    verifyEqual(testCase, sysr.Nx, rx);
    verifyEqual(testCase, info.NumStepsMatched, 1);
    % Check whether using rx = 6 throws an error
    rx = 6;
    verifyError(testCase, @() lpvmodred(sys, rx, [], 'momentmatching'), '');
end

==> anc/Code1705/LPVcorev010/test/synthesis/gridvarTest.m <==
function tests = gridvarTest
%GRIDVARTEST Test gridvar class
tests = functiontests(localfunctions);
end

function setupOnce(testCase)
%%
rng(1)

% gridvar object
A = randn(5,8,4,5)+randn(5,8,4,5)*1i;
Ag = gridvar(A);

B = randn(8,5)+randn(8,5)*1i;
Bg = gridvar(B);

C = sdpvar(3,3,3,'sym');
Cg = gridvar(C);

C2 = sdpvar(3,3,3,'sym');
C2g = gridvar(C2);

D = cat(3,-eye(3),-eye(3)*1.1,-eye(3)*1.2);
Dg = gridvar(D);

% Add to testCase
testCase.TestData.A = A;
testCase.TestData.B = B;
testCase.TestData.C = C;
testCase.TestData.C2 = C2;
testCase.TestData.D = D;
testCase.TestData.Ag = Ag;
testCase.TestData.Bg = Bg;
testCase.TestData.Cg = Cg;
testCase.TestData.C2g = C2g;
testCase.TestData.Dg = Dg;
end

function testSize(testCase)
    A = testCase.TestData.A;
    B = testCase.TestData.B;
    Ag = testCase.TestData.Ag;
    Bg = testCase.TestData.Bg;

    rng(1);

    % Multiple gridpoints
    [nA,mA,nGA] = size(A);

    n = size(Ag,1);
    check(1) = n == nA;

    m = size(Ag,2);
    check(2) = m == mA;

    nG = size(Ag,3);
    check(3) = (nG == nGA) && (nG == Ag.Ng);

    [n,m,nG] = size(Ag);
    check(4) = (n == size(A,1)) && (m == size(A,2)) && (nG == Ag.Ng);

    % One gridpoint
    n = size(Bg,1);
    check(5) = n == size(B,1);

    m = size(Bg,2);
    check(6) = m == size(B,2);

    nG = size(Bg,3);
    check(7) = (nG == size(B,3)) && (nG == Bg.Ng);

    [n,m,nG] = size(Bg);
    check(8) = (n == size(B,1)) && (m == size(B,2)) && (nG == Bg.Ng);

    verifyTrue(testCase, all(check));
end

function testSubsref(testCase)
    A = testCase.TestData.A;
    B = testCase.TestData.B;
    Ag = testCase.TestData.Ag;
    Bg = testCase.TestData.Bg;

    rng(1);

    % Multiple gridpoints
    ind1 = randi(size(Ag,1),1,2);
    ind2 = randi(size(Ag,2),1,2);

    C1 = Ag(ind1(1):ind1(2),ind2(1):ind2(2));

    ind3 = randi(Ag.Ng);

    check(1) = norm(C1.matrices{ind3}-A(ind1(1):ind1(2),ind2(1):ind2(2),ind3)) == 0;

    % Multiple gridpoints (end)
    ind1 = randi(size(Ag,1),1,2);
    ind2 = randi(size(Ag,2),1,2);

    C2 = Ag(ind1(1):end,ind2(1):end);

    ind3 = randi(Ag.Ng);

    check(2) = norm(C2.matrices{ind3}-A(ind1(1):end,ind2(1):end,ind3)) == 0;

    % Multiple gridpoints (:)
    % row
    ind1 = randi(size(Ag,1));

    C3 = Ag(ind1,:);

    ind3 = randi(Ag.Ng);

    check(3) = norm(C3.matrices{ind3}-A(ind1,:,ind3)) == 0;

    % column
    ind1 = randi(size(Ag,2));

    C4 = Ag(:,ind1);

    ind3 = randi(Ag.Ng);

    check(4) = norm(C4.matrices{ind3}-A(:,ind1,ind3)) == 0;

    % vectorize
    C5 = Ag(:);

    ind3 = randi(Ag.Ng);
    
    Am = A(:,:,ind3);
    check(5) = norm(C5.matrices{ind3}-Am(:)) == 0;

    verifyTrue(testCase, all(check));

    % One gridpoint
    ind1 = randi(size(Bg,1),1,2);
    ind2 = randi(size(Bg,2),1,2);

    C6 = Bg(ind1(1):ind1(2),ind2(1):ind2(2));

    check(6) = norm(C6.matrices{1}-B(ind1(1):ind1(2),ind2(1):ind2(2))) == 0;

    % Multiple gridpoints (end)
    ind1 = randi(size(Bg,1),1,2);
    ind2 = randi(size(Bg,2),1,2);

    C7 = Bg(ind1(1):end,ind2(1):end);

    check(7) = norm(C7.matrices{1}-B(ind1(1):end,ind2(1):end)) == 0;

    % Multiple gridpoints (:)
    % row
    ind1 = randi(size(Bg,1));

    C8 = Bg(ind1,:);

    check(8) = norm(C8.matrices{1}-B(ind1,:)) == 0;

    % column
    ind1 = randi(size(Bg,2));

    C9 = Bg(:,ind1);

    check(9) = norm(C9.matrices{1}-B(:,ind1)) == 0;

    % vectorize
    C10 = Bg(:);
    
    check(10) = norm(C10.matrices{1}-B(:)) == 0;

    verifyTrue(testCase, all(check));
end

function testSubasgn(testCase)
    A = testCase.TestData.A;
    B = testCase.TestData.B;
    Ag = testCase.TestData.Ag;
    Bg = testCase.TestData.Bg;

    rng(1);

    % Multiple gridpoints
    ind1 = randi(size(Ag,1),1,2);
    ind2 = randi(size(Ag,2),1,2);

    mat = randn(max(ind1)-min(ind1)+1,max(ind2)-min(ind2)+1);

    C1 = Ag;
    C1(ind1(1):ind1(2),ind2(1):ind2(2)) = mat;

    ind3 = randi(Ag.Ng);
    Ac = A;
    Ac(ind1(1):ind1(2),ind2(1):ind2(2),ind3) = mat;

    check(1) = norm(C1.matrices{ind3}-Ac(:,:,ind3)) == 0;

    % row
    ind1 = randi(size(Ag,1));

    mat = randn(1,size(Ag,2));

    C2 = Ag;
    C2(ind1,:) = mat;

    ind3 = randi(Ag.Ng);
    Ac = A;
    Ac(ind1,:,ind3) = mat;

    check(2) = norm(C2.matrices{ind3}-Ac(:,:,ind3)) == 0;

    % column
    ind1 = randi(size(Ag,1));

    mat = randn(size(Ag,1),1);

    C3 = Ag;
    C3(:,ind1) = mat;

    ind3 = randi(Ag.Ng);
    Ac = A;
    Ac(:,ind1,ind3) = mat;

    check(3) = norm(C3.matrices{ind3}-Ac(:,:,ind3)) == 0;

    % One gridpoint
    ind1 = randi(size(Bg,1),1,2);
    ind2 = randi(size(Bg,2),1,2);

    mat = randn(max(ind1)-min(ind1)+1,max(ind2)-min(ind2)+1);

    C4 = Bg;
    C4(ind1(1):ind1(2),ind2(1):ind2(2)) = mat;

    Bc = B;
    Bc(ind1(1):ind1(2),ind2(1):ind2(2)) = mat;

    check(4) = norm(C4.matrices{1}-Bc) == 0;

    % row
    ind1 = randi(size(Bg,1));

    mat = randn(1,size(Bg,2));

    C5 = Bg;
    C5(ind1,:) = mat;

    Bc = B;
    Bc(ind1,:) = mat;

    check(5) = norm(C5.matrices{1}-Bc) == 0;

    % column
    ind1 = randi(size(Bg,1));

    mat = randn(size(Bg,1),1);

    C6 = Bg;
    C6(:,ind1) = mat;

    Bc = B;
    Bc(:,ind1) = mat;

    check(6) = norm(C6.matrices{1}-Bc) == 0;

    verifyTrue(testCase, all(check));
end

function testBlkdiag(testCase)
    A = testCase.TestData.A;
    B = testCase.TestData.B;
    Ag = testCase.TestData.Ag;
    Bg = testCase.TestData.Bg;

    rng(1);

    % Two gridvar objects with same number of gridpoints
    C1 = blkdiag(Ag,Ag);

    ind1 = randi(Ag.Ng);
    check(1) = norm(C1.matrices{ind1}-blkdiag(A(:,:,ind1),A(:,:,ind1))) == 0;

    % Two gridvar objects where one has only one gridpoint
    C2 = blkdiag(Ag,Bg);

    ind2 = randi(Ag.Ng);
    check(2) = norm(C2.matrices{ind2}-blkdiag(A(:,:,ind2),B)) == 0;

    % Two gridvar objects where one has only one gridpoint (swapped
    % arguments)
    C3 = blkdiag(Bg,Ag);

    ind3 = randi(Ag.Ng);
    check(3) = norm(C3.matrices{ind3}-blkdiag(B,A(:,:,ind3))) == 0;

    % Gridvar and contant
    C4 = blkdiag(Ag,B);

    ind4 = randi(Ag.Ng);
    check(4) = norm(C4.matrices{ind4}-blkdiag(A(:,:,ind4),B)) == 0;

    % Constant and gridvar
    C5 = blkdiag(B,Ag);

    ind5 = randi(Ag.Ng);
    check(5) = norm(C5.matrices{ind5}-blkdiag(B,A(:,:,ind5))) == 0;

    % Check
    verifyTrue(testCase, all(check)); 
end

function testDiag(testCase)
    A = testCase.TestData.A;
    B = testCase.TestData.B;
    Ag = testCase.TestData.Ag;
    Bg = testCase.TestData.Bg;

    rng(1);

    % Gridvar matrix object with > 1 gridpoints
    C1 = diag(Ag);

    ind1 = randi(Ag.Ng);
    check(1) = norm(C1.matrices{ind1}-diag(A(:,:,ind1))) == 0;

    % Gridvar with one gridpoint
    C2 = diag(Bg);

    check(2) = norm(C2.matrices{1}-diag(B)) == 0;

    % Gridvar vector with > 1 gridpoints
    C3 = diag(Ag(:));

    ind3 = randi(Ag.Ng);
    check(3) = norm(C3.matrices{ind3}-diag(reshape(A(:,:,ind3),[],1))) == 0;

    % Gridvar vector with one gridpoint
    C4 = diag(Bg(:));

    check(4) = norm(C4.matrices{1}-diag(B(:))) == 0;

    % Check
    verifyTrue(testCase, all(check)); 
end

function testKron(testCase)
    A = testCase.TestData.A;
    B = testCase.TestData.B;
    Ag = testCase.TestData.Ag;
    Bg = testCase.TestData.Bg;

    rng(1);

    % Two gridvar objects with same number of gridpoints
    C1 = kron(Ag,Ag);

    ind1 = randi(Ag.Ng);
    check(1) = norm(C1.matrices{ind1}-kron(A(:,:,ind1),A(:,:,ind1))) == 0;

    % Two gridvar objects where one has only one gridpoint
    C2 = kron(Ag,Bg);

    ind2 = randi(Ag.Ng);
    check(2) = norm(C2.matrices{ind2}-kron(A(:,:,ind2),B)) == 0;

    % Two gridvar objects where one has only one gridpoint (swapped
    % arguments)
    C3 = kron(Bg,Ag);

    ind3 = randi(Ag.Ng);
    check(3) = norm(C3.matrices{ind3}-kron(B,A(:,:,ind3))) == 0;

    % Gridvar and contant
    C4 = kron(Ag,B);

    ind4 = randi(Ag.Ng);
    check(4) = norm(C4.matrices{ind4}-kron(A(:,:,ind4),B)) == 0;

    % Constant and gridvar
    C5 = kron(B,Ag);

    ind5 = randi(Ag.Ng);
    check(5) = norm(C5.matrices{ind5}-kron(B,A(:,:,ind5))) == 0;

    % Check
    verifyTrue(testCase, all(check)); 
end

function testTranspose(testCase)
    A = testCase.TestData.A;
    B = testCase.TestData.B;
    Ag = testCase.TestData.Ag;
    Bg = testCase.TestData.Bg;

    % Gridvar object with > 1 gridpoints
    C1 = Ag';

    ind1 = randi(Ag.Ng);
    check(1) = norm(C1.matrices{ind1}-A(:,:,ind1)') == 0;

    % Gridvar with one gridpoint
    C2 = Bg';

    check(2) = norm(C2.matrices{1}-B') == 0;

    verifyTrue(testCase, all(check));
end

function testInv(testCase)
    A = testCase.TestData.A;
    B = testCase.TestData.B;
    Ag = testCase.TestData.Ag;
    Bg = testCase.TestData.Bg;

    % Gridvar object with > 1 gridpoints
    n = min(size(Ag));
    C1 = inv(Ag(1:n,1:n));

    ind1 = randi(Ag.Ng);
    check(1) = norm(C1.matrices{ind1}-inv(A(1:n,1:n,ind1))) == 0;

    % Gridvar with one gridpoint
    n = min(size(Bg));
    C2 = inv(Bg(1:n,1:n));

    check(2) = norm(C2.matrices{1}-inv(B(1:n,1:n))) == 0;

    verifyTrue(testCase, all(check));
end

function testNumel(testCase)
    A = testCase.TestData.A;
    B = testCase.TestData.B;
    Ag = testCase.TestData.Ag;
    Bg = testCase.TestData.Bg;

    % Gridvar object with > 1 gridpoints
    C1 = numel(Ag);

    ind1 = randi(Ag.Ng);
    check(1) = norm(C1-numel(A(:,:,ind1))) == 0;

    % Gridvar with one gridpoint
    C2 = numel(Bg);

    check(2) = norm(C2-numel(B)) == 0;

    verifyTrue(testCase, all(check));
end

function testGetMatrices(testCase)
    A = testCase.TestData.A;
    B = testCase.TestData.B;
    Ag = testCase.TestData.Ag;
    Bg = testCase.TestData.Bg;

    % Gridvar object with > 1 gridpoints
    C1 = getMatrices(Ag);

    check(1) = all(C1 - A == 0, 'all');

    % Gridvar with one gridpoint
    C2 = getMatrices(Bg);

    check(2) = all(C2 - B == 0, 'all');

    verifyTrue(testCase, all(check));
end

function testUminus(testCase)
    A = testCase.TestData.A;
    B = testCase.TestData.B;
    Ag = testCase.TestData.Ag;
    Bg = testCase.TestData.Bg;

    % Gridvar object with > 1 gridpoints
    C1 = -Ag;

    ind1 = randi(Ag.Ng);
    check(1) = norm(C1.matrices{ind1}-(-A(:,:,ind1))) == 0;

    % Gridvar with one gridpoint
    C2 = -Bg;

    check(2) = norm(C2.matrices{1}-(-B)) == 0;

    verifyTrue(testCase, all(check));
end

function testCat(testCase)
    A = testCase.TestData.A;
    B = testCase.TestData.B;
    Ag = testCase.TestData.Ag;
    Bg = testCase.TestData.Bg;

    rng(1);

    % Gridvar objects with same number of gridpoints
    C1 = [Ag,Ag;Ag,Ag];

    ind1 = randi(Ag.Ng);
    check(1) = norm(C1.matrices{ind1}-...
        [A(:,:,ind1),A(:,:,ind1);...
        A(:,:,ind1),A(:,:,ind1)]) == 0;

    % Two gridvar objects where one has only one gridpoint
    C2 = [Ag,Bg';Bg',Ag];

    ind2 = randi(Ag.Ng);
    check(2) = norm(C2.matrices{ind2}-...
        [A(:,:,ind2),B';...
        B',A(:,:,ind2)]) == 0;

    % Gridvar and contant
    C3 = [Ag,B';B',Ag];

    ind3 = randi(Ag.Ng);
    check(3) = norm(C3.matrices{ind3}-...
        [A(:,:,ind3),B';...
        B',A(:,:,ind3)]) == 0;

    % Check
    verifyTrue(testCase, all(check)); 
end

function testMtimes(testCase)
    A = testCase.TestData.A;
    B = testCase.TestData.B;
    Ag = testCase.TestData.Ag;
    Bg = testCase.TestData.Bg;

    rng(1);

    % Two gridvar objects with same number of gridpoints
    C1 = Ag*Ag';

    ind1 = randi(Ag.Ng);
    check(1) = norm(C1.matrices{ind1}-A(:,:,ind1)*A(:,:,ind1)') <= 10*eps;

    % Two gridvar objects where one has only one gridpoint
    C2 = Ag*Bg;

    ind2 = randi(Ag.Ng);
    check(2) = norm(C2.matrices{ind2}-A(:,:,ind2)*B) == 0;

    % Two gridvar objects where one has only one gridpoint (swapped
    % arguments)
    C3 = Bg*Ag;

    ind3 = randi(Ag.Ng);
    check(3) = norm(C3.matrices{ind3}-B*A(:,:,ind3)) == 0;

    % Gridvar and contant
    C4 = Ag*B;

    ind4 = randi(Ag.Ng);
    check(4) = norm(C4.matrices{ind4}-A(:,:,ind4)*B) == 0;

    % Constant and gridvar
    C5 = B*Ag;

    ind5 = randi(Ag.Ng);
    check(5) = norm(C5.matrices{ind5}-B*A(:,:,ind5)) == 0;

    % Check
    verifyTrue(testCase, all(check)); 
end

function testTimes(testCase)
    A = testCase.TestData.A;
    B = testCase.TestData.B;
    Ag = testCase.TestData.Ag;
    Bg = testCase.TestData.Bg;

    rng(1);

    % Two gridvar objects with same number of gridpoints
    C1 = Ag.*Ag;

    ind1 = randi(Ag.Ng);
    check(1) = norm(C1.matrices{ind1}-A(:,:,ind1).*A(:,:,ind1)) == 0;

    % Two gridvar objects where one has only one gridpoint
    C2 = Ag.*Bg';

    ind2 = randi(Ag.Ng);
    check(2) = norm(C2.matrices{ind2}-A(:,:,ind2).*B') == 0;

    % Two gridvar objects where one has only one gridpoint (swapped
    % arguments)
    C3 = Bg.*Ag';

    ind3 = randi(Ag.Ng);
    check(3) = norm(C3.matrices{ind3}-B.*A(:,:,ind3)') == 0;

    % Gridvar and contant
    C4 = Ag.*B';

    ind4 = randi(Ag.Ng);
    check(4) = norm(C4.matrices{ind4}-A(:,:,ind4).*B') == 0;

    % Constant and gridvar
    C5 = B.*Ag';

    ind5 = randi(Ag.Ng);
    check(5) = norm(C5.matrices{ind5}-B.*A(:,:,ind5)') == 0;

    % Check
    verifyTrue(testCase, all(check)); 
end

function testVariousFun(testCase)
    A = testCase.TestData.A;
    B = testCase.TestData.B;
    Ag = testCase.TestData.Ag;
    Bg = testCase.TestData.Bg;

    % Make square and same size
    n = min([size(A,[1 2]),size(B,[1 2])]);
    A = A(1:n,1:n,:);
    Ag = Ag(1:n,1:n);

    B = B(1:n,1:n,:);
    Bg = Bg(1:n,1:n);

    rng(1);

    funcs = {@plus, @ldivide, @rdivide, @mldivide, @mrdivide};

    for i = 1:numel(funcs)
        fun = funcs{i};

        % Two gridvar objects with same number of gridpoints
        C1 = fun(Ag, Ag);
    
        ind1 = randi(Ag.Ng);
        check(1) = norm(C1.matrices{ind1} - fun(A(:,:,ind1), A(:,:,ind1))) == 0;
    
        % Two gridvar objects where one has only one gridpoint
        C2 = fun(Ag, Bg);
    
        ind2 = randi(Ag.Ng);
        check(2) = norm(C2.matrices{ind2} - fun(A(:,:,ind2), B)) == 0;
    
        % Two gridvar objects where one has only one gridpoint (swapped
        % arguments)
        C3 = fun(Bg, Ag);
    
        ind3 = randi(Ag.Ng);
        check(3) = norm(C3.matrices{ind3} - fun(B, A(:,:,ind3))) == 0;
    
        % Gridvar and contant
        C4 = fun(Ag, B);
    
        ind4 = randi(Ag.Ng);
        check(4) = norm(C4.matrices{ind4} - fun(A(:,:,ind4), B)) == 0;
    
        % Constant and gridvar
        C5 = fun(B, Ag);
    
        ind5 = randi(Ag.Ng);
        check(5) = norm(C5.matrices{ind5} - fun(B, A(:,:,ind5))) == 0;
    
        % Check
        verifyTrue(testCase, all(check)); 
    end
end

function testPlus(testCase)
    A = testCase.TestData.A;
    B = testCase.TestData.B;
    Ag = testCase.TestData.Ag;
    Bg = testCase.TestData.Bg;

    % Make square and same size
    n = min([size(A,[1 2]),size(B,[1 2])]);
    A = A(1:n,1:n,:);
    Ag = Ag(1:n,1:n);

    B = B(1:n,1:n,:);
    Bg = Bg(1:n,1:n);

    rng(1);

    % Two gridvar objects with same number of gridpoints
    C1 = Ag+Ag;

    ind1 = randi(Ag.Ng);
    check(1) = norm(C1.matrices{ind1}-(A(:,:,ind1)+A(:,:,ind1))) == 0;

    % Two gridvar objects where one has only one gridpoint
    C2 = Ag+Bg;

    ind2 = randi(Ag.Ng);
    check(2) = norm(C2.matrices{ind2}-(A(:,:,ind2)+B)) == 0;

    % Two gridvar objects where one has only one gridpoint (swapped
    % arguments)
    C3 = Bg+Ag;

    ind3 = randi(Ag.Ng);
    check(3) = norm(C3.matrices{ind3}-(B+A(:,:,ind3))) == 0;

    % Gridvar and contant
    C4 = Ag+B;

    ind4 = randi(Ag.Ng);
    check(4) = norm(C4.matrices{ind4}-(A(:,:,ind4)+B)) == 0;

    % Constant and gridvar
    C5 = B+Ag;

    ind5 = randi(Ag.Ng);
    check(5) = norm(C5.matrices{ind5}-(B+A(:,:,ind5))) == 0;

    % Check
    verifyTrue(testCase, all(check)); 
end

function testLe(testCase)
    % This test also verifies value/double
    C2 = testCase.TestData.C2;
    D = testCase.TestData.D;
    Cg = testCase.TestData.Cg;
    Dg = testCase.TestData.Dg;

    % Two gridvar objects with same number of gridpoints
    LMI = Dg'*Cg+Cg*Dg <= -eye(3)*1e-8;

    optimize(LMI,[],sdpsettings('solver','sdpt3','verbose',0));
    E1 = getMatrices(value(Cg));

    % Manually
    LMI = [];
    for i = 1:size(C2,3)
        LMI = LMI + (D(:,:,i)'*C2(:,:,i)+C2(:,:,i)*D(:,:,i) <= -eye(3)*1e-8);
    end

    optimize(LMI,[],sdpsettings('solver','sdpt3','verbose',0));
    E2 = value(C2);

    % Check
    verifyTrue(testCase, all(E1 - E2 == 0, 'all')); 
end

function testLt(testCase)
    C2 = testCase.TestData.C2;
    D = testCase.TestData.D;
    Cg = testCase.TestData.Cg;
    Dg = testCase.TestData.Dg;

    % Two gridvar objects with same number of gridpoints
    LMI = Dg'*Cg+Cg*Dg < 0;

    optimize(LMI,[],sdpsettings('solver','sdpt3','verbose',0));
    E1 = getMatrices(value(Cg));

    % Manually
    LMI = [];
    for i = 1:size(C2,3)
        % Use strict inequality, i.e. <=, as that is what gridvar will use
        % and otherwise YALMIP starts spamming cat pictures
        LMI = LMI + (D(:,:,i)'*C2(:,:,i)+C2(:,:,i)*D(:,:,i) <= 0);
    end

    optimize(LMI,[],sdpsettings('solver','sdpt3','verbose',0));
    E2 = value(C2);

    % Check
    verifyTrue(testCase, all(E1 - E2 == 0, 'all')); 
end

==> anc/Code1705/LPVcorev010/test/synthesis/lpvnormTest.m <==
function tests = lpvnormTest
%LPVNORMTEST Verify lpvnorm algorithms for LTI systems
tests = functiontests(localfunctions);
end

%% Setup
function setupOnce(testCase)
% Systems to compare LTI and LPV (affine)
rng(1)

% Two uncoupled mass-spring-damper system
T1 = randn(2);
A1 = [0 1;-rand,-rand];
B1 = [0;1];
C1 = [0 1];
D1 = 0;

sys1 = ss2ss(ss(A1,B1,C1,D1),T1);

T2 = randn(2);
A2 = [0 1;-rand,-rand];
B2 = [0;1];
C2 = [0 1];
D2 = 0;

sys2 = ss2ss(ss(A2,B2,C2,D2),T2);

sys = blkdiag(sys1,sys2);
lpvsys = LPVcore.lpvss(sys);

lpvsys1 = LPVcore.lpvss(sys1);

% Add data to testcase
testCase.TestData.sys1 = sys1;
testCase.TestData.sys = sys;
testCase.TestData.lpvsys = lpvsys;
testCase.TestData.lpvsys1 = lpvsys1;

% Systems to compare LPV affine and LPVgrid-based
rng(1)
% Affine CT
p_bounds = [-2 3;-1 2];

nx = 2;
nu = 1;
ny = 1;

p1 = preal('p1','Range',p_bounds(1,:), 'RateBound', [-.1 .1]);
p2 = preal('p2','Range',p_bounds(2,:), 'RateBound', [-.1 .1]);

A = -5*eye(nx)+randn(nx)*p1+randn(nx)*p2;
B = randn(nx,nu)+randn(nx,nu)*p1+randn(nx,nu)*p2;
C = randn(ny,nx)+randn(ny,nx)*p1+randn(ny,nx)*p2;
D = 3+randn(ny,nu)*p1+randn(ny,nu)*p2;

lpvsys2 = LPVcore.lpvss(A,B,C,D);

ng1 = 5;
ng2 = 3;

p1_grid = linspace(p_bounds(1,1),p_bounds(1,2),ng1);
p2_grid = linspace(p_bounds(2,1),p_bounds(2,2),ng2);

grid.p1 = p1_grid;
grid.p2 = p2_grid;

sys = extractLocal(lpvsys2,grid);

lpvsys3 = LPVcore.lpvgridss(sys,grid);
storageFun = 1 + p1 + p2 + p1^2 + p1*p2 + p2^2; % template storage function

% Add data to testcase
testCase.TestData.lpvsys2 = lpvsys2;
testCase.TestData.lpvsys3 = lpvsys3;
testCase.TestData.storageFunCT = storageFun;

% Affine DT
rng(3);
pd1 = preal('p1','DT','Range',p_bounds(1,:), 'RateBound', [-.1 .1]);
pd2 = preal('p2','DT','Range',p_bounds(2,:), 'RateBound', [-.1 .1]);

Ad = .1*randn(nx)+.1*randn(nx)*pd1+.1*randn(nx)*pd2;
Bd = randn(nx,nu)+randn(nx,nu)*pd1+randn(nx,nu)*pd2;
Cd = randn(ny,nx)+randn(ny,nx)*pd1+randn(ny,nx)*pd2;
Dd = 12+randn(ny,nu)*pd1+randn(ny,nu)*pd2;

lpvsys4 = LPVcore.lpvss(Ad,Bd,Cd,Dd,-1);

sysd = extractLocal(lpvsys4,grid);

lpvsys5 = LPVcore.lpvgridss(sysd,grid);

% Add data to testcase
testCase.TestData.lpvsys4 = lpvsys4;
testCase.TestData.lpvsys5 = lpvsys5;
storageFun = 1 + pd1 + pd2 + pd1^2 + pd1*pd2 + pd2^2; % template storage function
testCase.TestData.storageFunDT = storageFun;
end

%% LTI Tests
function testL2Lti(testCase)
    % Induced L2 norm and Hinf norm are equivalent for stable LTI systems
    sys = testCase.TestData.sys;
    lpvsys = testCase.TestData.lpvsys;

    l2LPV = lpvnorm(lpvsys,'l2','verbose',0);
    l2LTI = hinfnorm(sys);

    verifyLessThanOrEqual(testCase, abs(l2LPV-l2LTI), 10*sqrt(eps)); 
end

function testPassiveLti(testCase)
    sys = testCase.TestData.sys;
    lpvsys = testCase.TestData.lpvsys;

    passiveLTI = isPassive(sys);
    passiveLPV = lpvnorm(lpvsys,'passive','verbose',0);

    check = passiveLTI && passiveLPV;

    verifyTrue(testCase, check);  
end
 
function testH2Lti(testCase)
    % Generalized H2 norm is equivalent to H2 norm for siso systems, hence
    % why use sys1 here
    sys = testCase.TestData.sys1;
    lpvsys = testCase.TestData.lpvsys1;

    h2LPV = lpvnorm(lpvsys,'h2','verbose',0);
    h2LTI = norm(sys,2);

    verifyLessThanOrEqual(testCase, abs(h2LPV-h2LTI), sqrt(eps)); 
end

%% Grid and affine tests (grid should be (almost) equal to affine)
% L2
function testL2GridCT(testCase)
    lpvsysAffine = testCase.TestData.lpvsys2;
    lpvsysGrid = testCase.TestData.lpvsys3;

    [gam]      = lpvnorm(lpvsysAffine,'l2','verbose',0, ...
        'ParameterVaryingStorage', 0);
    [gam_grid] = lpvnorm(lpvsysGrid,'l2','verbose',0, ...
        'ParameterVaryingStorage', 0);

    verifyLessThanOrEqual(testCase, abs(gam-gam_grid), 1e-5)
end

function testL2GridDT(testCase)
    lpvsysAffine = testCase.TestData.lpvsys4;
    lpvsysGrid = testCase.TestData.lpvsys5;

    [gam]      = lpvnorm(lpvsysAffine,'l2','verbose',0, ...
        'ParameterVaryingStorage', 0);
    [gam_grid] = lpvnorm(lpvsysGrid,'l2','verbose',0, ...
        'ParameterVaryingStorage', 0);

    verifyLessThanOrEqual(testCase, abs(gam-gam_grid), 1e-5)
end

% H2
function testH2GridCT(testCase)
    lpvsysAffine = testCase.TestData.lpvsys2;
    lpvsysGrid = testCase.TestData.lpvsys3;

    lpvsysAffine.D = 0;
    lpvsysGrid.D = 0;

    [gam]      = lpvnorm(lpvsysAffine,'h2','verbose',0, ...
        'ParameterVaryingStorage', 0);
    [gam_grid] = lpvnorm(lpvsysGrid,'h2','verbose',0, ...
        'ParameterVaryingStorage', 0);

    verifyLessThanOrEqual(testCase, abs(gam-gam_grid), 1e-5)
end

function testH2GridDT(testCase)
    lpvsysAffine = testCase.TestData.lpvsys4;
    lpvsysGrid = testCase.TestData.lpvsys5;

    lpvsysAffine.D = 0;
    lpvsysGrid.D = 0;

    [gam]      = lpvnorm(lpvsysAffine,'h2','verbose',0, ...
        'ParameterVaryingStorage', 0);
    [gam_grid] = lpvnorm(lpvsysGrid,'h2','verbose',0, ...
        'ParameterVaryingStorage', 0);

    verifyLessThanOrEqual(testCase, abs(gam-gam_grid), 1e-5)
end

% Passive
function testPassiveGridCT(testCase)
    lpvsysAffine = testCase.TestData.lpvsys2;
    lpvsysGrid = testCase.TestData.lpvsys3;

    [pas]      = lpvnorm(lpvsysAffine,'passive','verbose',0, ...
        'ParameterVaryingStorage', 0);
    [pas_grid] = lpvnorm(lpvsysGrid,'passive','verbose',0, ...
        'ParameterVaryingStorage', 0);

    check = pas && pas_grid;
    verifyTrue(testCase, check)
end

function testPassiveGridDT(testCase)
    lpvsysAffine = testCase.TestData.lpvsys4;
    lpvsysGrid = testCase.TestData.lpvsys5;

    [pas]      = lpvnorm(lpvsysAffine,'passive','verbose',0, ...
        'ParameterVaryingStorage', 0);
    [pas_grid] = lpvnorm(lpvsysGrid,'passive','verbose',0, ...
        'ParameterVaryingStorage', 0);

    check = pas && pas_grid;
    verifyTrue(testCase, check)
end

% Linf
function testLinfGridCT(testCase)
    lpvsysAffine = testCase.TestData.lpvsys2;
    lpvsysGrid = testCase.TestData.lpvsys3;

    [gam]      = lpvnorm(lpvsysAffine,'linf','verbose',0, ...
        'ParameterVaryingStorage', 0);
    [gam_grid] = lpvnorm(lpvsysGrid,'linf','verbose',0, ...
        'ParameterVaryingStorage', 0);

    verifyLessThanOrEqual(testCase, abs(gam-gam_grid), 1e-5)
end

function testLinfGridDT(testCase)
    lpvsysAffine = testCase.TestData.lpvsys4;
    lpvsysGrid = testCase.TestData.lpvsys5;

    [gam]      = lpvnorm(lpvsysAffine,'linf','verbose',0, ...
        'ParameterVaryingStorage', 0);
    [gam_grid] = lpvnorm(lpvsysGrid,'linf','verbose',0, ...
        'ParameterVaryingStorage', 0);

    verifyLessThanOrEqual(testCase, abs(gam-gam_grid), 1e-5)
end

%% Tests with varying storage
% L2 affine CT
function testL2CTVaryingStorage(testCase)
    lpvsys = testCase.TestData.lpvsys2;

    [gam1]      = lpvnorm(lpvsys,'l2','verbose',0, ...
        'ParameterVaryingStorage', 0);
    [gam2, X]   = lpvnorm(lpvsys,'l2','verbose',0, ...
        'ParameterVaryingStorage', 1);

    verifyLessThanOrEqual(testCase, gam2, gam1);
    verifyClass(testCase, X, 'pmatrix');
end

% L2 Grid CT
function testL2CTGridVaryingStorage(testCase)
    lpvsys = testCase.TestData.lpvsys3;
    storageFun = testCase.TestData.storageFunCT;

    [gam1]      = lpvnorm(lpvsys,'l2','verbose',0, ...
        'ParameterVaryingStorage', 0);
    [gam2, X]   = lpvnorm(lpvsys,'l2','verbose',0, ...
        'ParameterVaryingStorage', storageFun);

    verifyLessThanOrEqual(testCase, gam2, gam1);
    verifySize(testCase, X, [2,2,5,3])
end

% L2 affine DT
function testL2DTVaryingStorage(testCase)
    lpvsys = testCase.TestData.lpvsys4;

    [gam1]      = lpvnorm(lpvsys,'l2','verbose',0, ...
        'ParameterVaryingStorage', 0);
    [gam2, X]   = lpvnorm(lpvsys,'l2','verbose',0, ...
        'ParameterVaryingStorage', 1);

    verifyLessThanOrEqual(testCase, gam2, gam1);
    verifyClass(testCase, X, 'pmatrix');
end

% L2 Grid DT
function testL2DTGridVaryingStorage(testCase)
    lpvsys = testCase.TestData.lpvsys5;
    storageFun = testCase.TestData.storageFunDT;

    [gam1]      = lpvnorm(lpvsys,'l2','verbose',0, ...
        'ParameterVaryingStorage', 0);
    [gam2, X]   = lpvnorm(lpvsys,'l2','verbose',0, ...
        'ParameterVaryingStorage', storageFun);

    verifyLessThanOrEqual(testCase, gam2, gam1);
    verifySize(testCase, X, [2,2,5,3])
end

% H2 affine CT
function testH2CTVaryingStorage(testCase)
    lpvsys = testCase.TestData.lpvsys2;
    lpvsys.D = 0;

    [gam1]      = lpvnorm(lpvsys,'h2','verbose',0, ...
        'ParameterVaryingStorage', 0);
    [gam2, X]   = lpvnorm(lpvsys,'h2','verbose',0, ...
        'ParameterVaryingStorage', 1);

    verifyLessThanOrEqual(testCase, gam2, gam1);
    verifyClass(testCase, X, 'pmatrix');
end

% H2 Grid CT
function testH2CTGridVaryingStorage(testCase)
    lpvsys = testCase.TestData.lpvsys3;
    lpvsys.D = 0;
    storageFun = testCase.TestData.storageFunCT;

    [gam1]      = lpvnorm(lpvsys,'h2','verbose',0, ...
        'ParameterVaryingStorage', 0);
    [gam2, X]   = lpvnorm(lpvsys,'h2','verbose',0, ...
        'ParameterVaryingStorage', storageFun);

    verifyLessThanOrEqual(testCase, gam2, gam1);
    verifySize(testCase, X, [2,2,5,3])
end

% H2 affine DT
function testH2DTVaryingStorage(testCase)
    lpvsys = testCase.TestData.lpvsys4;
    lpvsys.D = 0;

    [gam1]      = lpvnorm(lpvsys,'h2','verbose',0, ...
        'ParameterVaryingStorage', 0);
    [gam2, X]   = lpvnorm(lpvsys,'h2','verbose',0, ...
        'ParameterVaryingStorage', 1);

    verifyLessThanOrEqual(testCase, gam2, gam1);
    verifyClass(testCase, X, 'pmatrix');
end

% H2 Grid DT
function testH2DTGridVaryingStorage(testCase)
    lpvsys = testCase.TestData.lpvsys5;
    lpvsys.D = 0;
    storageFun = testCase.TestData.storageFunDT;

    [gam1]      = lpvnorm(lpvsys,'h2','verbose',0, ...
        'ParameterVaryingStorage', 0);
    [gam2, X]   = lpvnorm(lpvsys,'h2','verbose',0, ...
        'ParameterVaryingStorage', storageFun);

    verifyLessThanOrEqual(testCase, gam2, gam1);
    verifySize(testCase, X, [2,2,5,3])
end

% Passive affine CT
function testPassiveCTVaryingStorage(testCase)
    lpvsys = testCase.TestData.lpvsys2;

    [check, X]   = lpvnorm(lpvsys,'passive','verbose',0, ...
        'ParameterVaryingStorage', 1);

    verifyTrue(testCase, check);
    verifyClass(testCase, X, 'pmatrix');
end

% Passive Grid CT
function testPassiveCTGridVaryingStorage(testCase)
    lpvsys = testCase.TestData.lpvsys3;
    storageFun = testCase.TestData.storageFunCT;

    [check, X]   = lpvnorm(lpvsys,'passive','verbose',0, ...
        'ParameterVaryingStorage', storageFun);

    verifyTrue(testCase, check);
    verifySize(testCase, X, [2,2,5,3])
end

% Passive affine DT
function testPassiveDTVaryingStorage(testCase)
    lpvsys = testCase.TestData.lpvsys4;

    [check, X]   = lpvnorm(lpvsys,'passive','verbose',0, ...
        'ParameterVaryingStorage', 1);

    verifyTrue(testCase, check);
    verifyClass(testCase, X, 'pmatrix');
end

% Passive Grid DT
function testPassiveDTGridVaryingStorage(testCase)
    lpvsys = testCase.TestData.lpvsys5;
    storageFun = testCase.TestData.storageFunDT;

    [check, X]   = lpvnorm(lpvsys,'passive','verbose',0, ...
        'ParameterVaryingStorage', storageFun);

    verifyTrue(testCase, check);
    verifySize(testCase, X, [2,2,5,3])
end

% Linf affine CT
function testLinfCTVaryingStorage(testCase)
    lpvsys = testCase.TestData.lpvsys2;

    [gam1]      = lpvnorm(lpvsys,'linf','verbose',0, ...
        'ParameterVaryingStorage', 0);
    [gam2, X]   = lpvnorm(lpvsys,'linf','verbose',0, ...
        'ParameterVaryingStorage', 1);

    verifyLessThanOrEqual(testCase, gam2, gam1);
    verifyClass(testCase, X, 'pmatrix');
end

% Linf Grid CT
function testLinfCTGridVaryingStorage(testCase)
    lpvsys = testCase.TestData.lpvsys3;
    storageFun = testCase.TestData.storageFunCT;

    [gam1]      = lpvnorm(lpvsys,'linf','verbose',0, ...
        'ParameterVaryingStorage', 0);
    [gam2, X]   = lpvnorm(lpvsys,'linf','verbose',0, ...
        'ParameterVaryingStorage', storageFun);

    verifyLessThanOrEqual(testCase, gam2, gam1);
    verifySize(testCase, X, [2,2,5,3])
end

% Linf affine DT
function testLinfDTVaryingStorage(testCase)
    lpvsys = testCase.TestData.lpvsys4;

    [gam1]      = lpvnorm(lpvsys,'linf','verbose',0, ...
        'ParameterVaryingStorage', 0);
    [gam2, X]   = lpvnorm(lpvsys,'linf','verbose',0, ...
        'ParameterVaryingStorage', 1);

    verifyLessThanOrEqual(testCase, gam2, gam1);
    verifyClass(testCase, X, 'pmatrix');
end

% Linf Grid DT
function testLinfDTGridVaryingStorage(testCase)
    lpvsys = testCase.TestData.lpvsys5;
    storageFun = testCase.TestData.storageFunDT;

    [gam1]      = lpvnorm(lpvsys,'linf','verbose',0, ...
        'ParameterVaryingStorage', 0);
    [gam2, X]   = lpvnorm(lpvsys,'linf','verbose',0, ...
        'ParameterVaryingStorage', storageFun);

    verifyLessThanOrEqual(testCase, gam2, gam1);
    verifySize(testCase, X, [2,2,5,3])
end

==> anc/Code1705/LPVcorev010/test/synthesis/pmatrixRolmipTest.m <==
function tests = pmatrixRolmipTest
%PMATRIXROLMIPTEST Test pmatrixToRolmip and rolmipToPmatrix functions
tests = functiontests(localfunctions);
end

function setupOnce(testCase)
%%
rng(1)

% Scheduling-variables
nom = [3 1];
delta = [2 5];
p = preal('p','Range',[nom(1)-delta(1),nom(1)+delta(1)]);
q = preal('q','Range',[nom(2)-delta(2),nom(2)+delta(2)]);

% Matrix
n = 5;
m = 3;

M0 = randn(n,m);
M1 = randn(n,m);
M2 = randn(n,m);

% pmatrix
M = M0+M1*p+M2*q;

% pmatrix --> rolmip
[Mr,st] = pmatrixToRolmip(M,'M');

% rolmip --> pmatrix
Mc = rolmipToPmatrix(Mr,M,st);

% Add to testCase
testCase.TestData.M = M;
testCase.TestData.Mr = Mr;
testCase.TestData.Mc = Mc;
testCase.TestData.nom = nom;
testCase.TestData.delta = delta;
end

function testPmatrixToRolmip(testCase)
    M  = testCase.TestData.M;
    Mr = testCase.TestData.Mr;
    nom = testCase.TestData.nom;
    delta = testCase.TestData.delta;

    pq = (2*rand(1,2)-1).*delta+nom;    % random scheduling-value (in range)

    verifyLessThanOrEqual(testCase, norm(feval(M,pq)-evalpar(Mr,pq)), 10*eps); 
end

function testRolmipToPmatrix(testCase)
    M  = testCase.TestData.M;
    Mc = testCase.TestData.Mc;

    check = M == Mc;

    verifyTrue(testCase, check); 
end

==> anc/Code1705/LPVcorev010/test/synthesis/synthesisTest.m <==
function tests = synthesisTest
%SYNTHESISTEST Test synthesis algorithms
tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(testCase) % Called once before the tests in this file are run
%% Define model CT
% Random model with 2 scheduling variables
rho1 = preal('rho1','ct','Range',[-1 1],'RateBound',[-.1,.1]);
rho2 = preal('rho2','ct','Range',[-2 0],'RateBound',[-.3,.2]);
nu=1;
ny=1;
% System matrices
rng(42);% set random number generator seed so that results are reproducible

A = rand(3)-eye(3)+rho2*0.1634*rand(3);
Bw = [-4;1;0.1*rho2];
Bu = [1;2;0.1];
Cz = [1,-1/8,10*rho1];
Cy = [1,5,-2];
Dzw = 5;
Dzu = 0; 
Dyw = -1;

Ag = A;
Bg = [Bw Bu];
Cg = [Cz;Cy];
Dg = [Dzw,Dzu;Dyw,zeros(ny,nu)];
sys = LPVcore.lpvss(Ag,Bg,Cg,Dg);

synopt = lpvsynOptions('SolverOptions',sdpsettings('solver','sdpt3','verbose',0), ...
                       'Verbose',0);
synoptSF = lpvsynsfOptions('SolverOptions',sdpsettings('solver','sdpt3','verbose',0), ...
                       'Verbose',0);

testCase.TestData.ct.sys = sys;
testCase.TestData.ct.sysSF = sys(1,[1 2]);
testCase.TestData.ct.ny = ny;
testCase.TestData.ct.nu = nu;
testCase.TestData.ct.synopt = synopt;
testCase.TestData.ct.synoptSF = synoptSF;

% Grid-based model
grid = struct;
grid.rho1 = linspace(-1,1,5);
grid.rho2 = linspace(-2,0,3);

sysLocal = extractLocal(sys,grid);
sysGrid = LPVcore.lpvgridss(sysLocal,grid);

testCase.TestData.ct.sysGrid = sysGrid;
testCase.TestData.ct.sysGridSF = LPVcore.lpvgridss(sysLocal(1,:),grid);
testCase.TestData.ct.gridStorage = 1 + rho1 + rho2 + rho1*rho2 + rho1^2 + rho2^2;

%% Define model CT where rho1 has inf rate bound
% Random model with 2 scheduling variables
rho1 = preal('rho1','ct','Range',[-1 1]);
rho2 = preal('rho2','ct','Range',[-2 0],'RateBound',[-.3,.2]);
nu=1;
ny=1;
% System matrices
rng(42);% set random number generator seed so that results are reproducible

A = rand(3)-eye(3)+rho2*0.1634*rand(3);
Bw = [-4;1;0.1*rho2];
Bu = [1;2;0.1];
Cz = [1,-1/8,10*rho1];
Cy = [1,5,-2];
Dzw = 5;
Dzu = 0; 
Dyw = -1;

Ag = A;
Bg = [Bw Bu];
Cg = [Cz;Cy];
Dg = [Dzw,Dzu;Dyw,zeros(ny,nu)];
sys = LPVcore.lpvss(Ag,Bg,Cg,Dg);

testCase.TestData.ct2.sys = sys;
testCase.TestData.ct2.sysSF = sys(1,[1 2]);
testCase.TestData.ct2.ny = ny;
testCase.TestData.ct2.nu = nu;
testCase.TestData.ct2.synopt = synopt;
testCase.TestData.ct2.synoptSF = synoptSF;

%% Define model DT
% Random model with 2 scheduling variables
phi1 = preal('phi1','dt','Range',[-1 1],'RateBound',[-.01,.01]);
phi2 = preal('phi2','dt','Range',[-1 0],'RateBound',[-.03,.02]);
nu=1;
ny=1;
% System matrices
rng(3);% set random number generator seed so that results are reproducible

T = randn(3);
A = T\(diag([-.23 0.5 .9])+diag([.5 0 0])*phi1+diag([0 .2 0])*phi2)*T;
Bw = [0;1;0];
Bu = [1;0;0.1];
Cz = [1,.5,-1];
Cy = [1,.2,.3];
Dzw = 1;
Dzu = 0; 
Dyw = 0;

Ag = A;
Bg = [Bw Bu];
Cg = [Cz;Cy];
Dg = [Dzw,Dzu;Dyw,zeros(ny,nu)];
sys = LPVcore.lpvss(Ag,Bg,Cg,Dg);

testCase.TestData.dt.sys = sys;
testCase.TestData.dt.sysSF = sys(1,[1 2]);
testCase.TestData.dt.ny = ny;
testCase.TestData.dt.nu = nu;
testCase.TestData.dt.synopt = synopt;
testCase.TestData.dt.synoptSF = synoptSF;

% Grid-based model
grid = struct;
grid.phi1 = linspace(-1,1,5);
grid.phi2 = linspace(-1,0,3);

sysLocal = extractLocal(sys,grid);
sysGrid = LPVcore.lpvgridss(sysLocal,grid);

testCase.TestData.dt.sysGrid = sysGrid;
testCase.TestData.dt.sysGridSF = LPVcore.lpvgridss(sysLocal(1,:),grid);
testCase.TestData.dt.gridStorage = 1 + phi1 + phi2 + phi1*phi2 + phi1^2 + phi2^2;

%% Define model DT where rho1 has inf rate bound
% Random model with 2 scheduling variables
phi1 = preal('phi1','dt','Range',[-1 1]);
phi2 = preal('phi2','dt','Range',[-1 0],'RateBound',[-.3,.2]);
nu=1;
ny=1;
% System matrices
rng(3);% set random number generator seed so that results are reproducible

T = randn(3);
A = T\(diag([-.23 0.5 .9])+diag([.5 0 0])*phi1+diag([0 .2 0])*phi2)*T;
Bw = [0;1;0];
Bu = [1;0;0.1];
Cz = [1,.5,-1];
Cy = [1,.2,.3];
Dzw = 1;
Dzu = 0; 
Dyw = 0;

Ag = A;
Bg = [Bw Bu];
Cg = [Cz;Cy];
Dg = [Dzw,Dzu;Dyw,zeros(ny,nu)];
sys = LPVcore.lpvss(Ag,Bg,Cg,Dg);

testCase.TestData.dt2.sys = sys;
testCase.TestData.dt2.sysSF = sys(1,[1 2]);
testCase.TestData.dt2.ny = ny;
testCase.TestData.dt2.nu = nu;
testCase.TestData.dt2.synopt = synopt;
testCase.TestData.dt2.synoptSF = synoptSF;
end

%% Test functions
%% %%%%%%%%%%%%%%%%%%%%%%%%%%%% %%
%            Passive             %
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% Continuous-time
function testPassiveCtSynthesis(testCase)
sys    = testCase.TestData.ct.sys;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'passive';
synopt.parameterVaryingStorage = 0;

[K,~] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
passiveCheck = lpvnorm(sysCL,'passive','parameterVaryingStorage',0,'verbose',0);

verifyTrue(testCase, passiveCheck);
end

function testPassiveCtSynthesisSF(testCase)
sys    = testCase.TestData.ct.sysSF;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synoptSF;

synopt.performance = 'passive';
synopt.parameterVaryingStorage = 0;

[K,~] = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);
passiveCheck = lpvnorm(sysCL,'passive','parameterVaryingStorage',0,'verbose',0);

verifyTrue(testCase, passiveCheck);
end

function testPassiveCtGridSynthesis(testCase)
sys    = testCase.TestData.ct.sysGrid;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'passive';
synopt.parameterVaryingStorage = 0;

[K,~] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
passiveCheck = lpvnorm(sysCL,'passive','parameterVaryingStorage',0,'verbose',0);

verifyTrue(testCase, passiveCheck);
end

function testPassiveCtGridSynthesisSF(testCase)
sys    = testCase.TestData.ct.sysGridSF;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synoptSF;

synopt.performance = 'passive';
synopt.parameterVaryingStorage = 0;

[K,~] = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);
passiveCheck = lpvnorm(sysCL,'passive','parameterVaryingStorage',0,'verbose',0);

verifyTrue(testCase, passiveCheck);
end

%%%%%%%%%%%%%%%%
% Discrete-time
function testPassiveDtSynthesis(testCase)
sys    = testCase.TestData.dt.sys;
ny     = testCase.TestData.dt.ny;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synopt;

synopt.performance = 'passive';
synopt.parameterVaryingStorage = 0;

[K,~] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
passiveCheck = lpvnorm(sysCL,'passive','parameterVaryingStorage',0,'verbose',0);

verifyTrue(testCase, passiveCheck);
end

function testPassiveDtSynthesisSF(testCase)
sys    = testCase.TestData.dt.sysSF;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synoptSF;

synopt.performance = 'passive';
synopt.parameterVaryingStorage = 0;

[K,~] = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);
passiveCheck = lpvnorm(sysCL,'passive','parameterVaryingStorage',0,'verbose',0);

verifyTrue(testCase, passiveCheck);
end

function testPassiveDtGridSynthesis(testCase)
sys    = testCase.TestData.dt.sysGrid;
ny     = testCase.TestData.dt.ny;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synopt;

synopt.performance = 'passive';
synopt.parameterVaryingStorage = 0;

[K,~] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
passiveCheck = lpvnorm(sysCL,'passive','parameterVaryingStorage',0,'verbose',0);

verifyTrue(testCase, passiveCheck);
end

function testPassiveDtGridSynthesisSF(testCase)
sys    = testCase.TestData.dt.sysGridSF;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synoptSF;

synopt.performance = 'passive';
synopt.parameterVaryingStorage = 0;

[K,~] = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);
passiveCheck = lpvnorm(sysCL,'passive','parameterVaryingStorage',0,'verbose',0);

verifyTrue(testCase, passiveCheck);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Continuous-time projection
function testPassiveCtProjectionSynthesis(testCase)
sys    = testCase.TestData.ct.sys;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'passive';
synopt.method = 'projection';
synopt.parameterVaryingStorage = 0;

[K,~] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
passiveCheck = lpvnorm(sysCL,'passive','parameterVaryingStorage',0,'verbose',0);

verifyTrue(testCase, passiveCheck);
end

function testPassiveCtGridProjectionSynthesis(testCase)
sys    = testCase.TestData.ct.sysGrid;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'passive';
synopt.method = 'projection';
synopt.parameterVaryingStorage = 0;

[K,~] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
passiveCheck = lpvnorm(sysCL,'passive','parameterVaryingStorage',0,'verbose',0);

verifyTrue(testCase, passiveCheck);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Continuous-time parameter-varying storage
function testPassiveCtVaryingStorageSynthesis(testCase)
sys    = testCase.TestData.ct.sys;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'passive';
synopt.parameterVaryingStorage = 1;

[K,~] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
passiveCheck = lpvnorm(sysCL,'passive','parameterVaryingStorage',1,'verbose',0);

verifyTrue(testCase, passiveCheck);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Discrete-time parameter-varying storage
function testPassiveDtVaryingStorageSynthesis(testCase)
sys    = testCase.TestData.dt.sys;
ny     = testCase.TestData.dt.ny;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synopt;

synopt.performance = 'passive';
synopt.parameterVaryingStorage = 1;

[K,~] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
passiveCheck = lpvnorm(sysCL,'passive','parameterVaryingStorage',1,'verbose',0);

verifyTrue(testCase, passiveCheck);
end

function testPassiveDtVaryingStorageSynthesisSF(testCase)
sys    = testCase.TestData.dt.sysSF;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synoptSF;

synopt.performance = 'passive';
synopt.parameterVaryingStorage = 1;

[K,~] = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);
passiveCheck = lpvnorm(sysCL,'passive','parameterVaryingStorage',1,'verbose',0);

verifyTrue(testCase, passiveCheck);
end

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%% %%
%             Linf               %
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% Continuous-time
function testLinfCtSynthesis(testCase)
sys    = testCase.TestData.ct.sys;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'linf';
synopt.parameterVaryingStorage = 0;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);

sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'linf','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testLinfCtSynthesisSF(testCase)
sys    = testCase.TestData.ct.sysSF;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synoptSF;

synopt.performance = 'linf';
synopt.parameterVaryingStorage = 0;

[K,gamma] = lpvsynsf(sys,nu,synopt);

sysCL = lftSF(sys,K,nu);
gammaNorm = lpvnorm(sysCL,'linf','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*2e-2);
end

function testLinfCtGridSynthesis(testCase)
sys    = testCase.TestData.ct.sysGrid;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'linf';
synopt.parameterVaryingStorage = 0;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);

sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'linf','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*2e-2);
end

function testLinfCtGridSynthesisSF(testCase)
sys    = testCase.TestData.ct.sysGridSF;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synoptSF;

synopt.performance = 'linf';
synopt.parameterVaryingStorage = 0;

[K,gamma] = lpvsynsf(sys,nu,synopt);

sysCL = lftSF(sys,K,nu);
gammaNorm = lpvnorm(sysCL,'linf','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testLinfCtGridVsAffineSynthesis(testCase)
sys     = testCase.TestData.ct.sys;
sysGrid = testCase.TestData.ct.sysGrid;
ny      = testCase.TestData.ct.ny;
nu      = testCase.TestData.ct.nu;
synopt  = testCase.TestData.ct.synopt;

synopt.performance = 'linf';
synopt.parameterVaryingStorage = 0;

[~,gam] = lpvsyn(sys,ny,nu,synopt);
[~,gamGrid] = lpvsyn(sysGrid,ny,nu,synopt);

difGamma = abs(gam-gamGrid); 

verifyLessThanOrEqual(testCase, difGamma, 5e-7);
end

function testLinfCtGridVsAffineSynthesisSF(testCase)
sys     = testCase.TestData.ct.sysSF;
sysGrid = testCase.TestData.ct.sysGridSF;
nu      = testCase.TestData.ct.nu;
synopt  = testCase.TestData.ct.synoptSF;

synopt.performance = 'linf';
synopt.parameterVaryingStorage = 0;

[~,gam] = lpvsynsf(sys,nu,synopt);
[~,gamGrid] = lpvsynsf(sysGrid,nu,synopt);

difGamma = abs(gam-gamGrid); 

verifyLessThanOrEqual(testCase, difGamma, 2e-2);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Discrete-time
function testLinfDtSynthesis(testCase)
sys    = testCase.TestData.dt.sys;
ny     = testCase.TestData.dt.ny;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synopt;

synopt.performance = 'linf';
synopt.parameterVaryingStorage = 0;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'linf','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*5e-2);
end

function testLinfDtSynthesisSF(testCase)
sys    = testCase.TestData.dt.sysSF;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synoptSF;

synopt.performance = 'linf';
synopt.parameterVaryingStorage = 0;

[K,gamma] = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);
gammaNorm = lpvnorm(sysCL,'linf','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*5e-3);
end

function testLinfDtGridSynthesis(testCase)
sys    = testCase.TestData.dt.sysGrid;
ny     = testCase.TestData.dt.ny;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synopt;

synopt.performance = 'linf';
synopt.parameterVaryingStorage = 0;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'linf','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma);

verifyLessThanOrEqual(testCase, difGamma, gamma*5e-2);
end

function testLinfDtGridSynthesisSF(testCase)
sys    = testCase.TestData.dt.sysGridSF;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synoptSF;

synopt.performance = 'linf';
synopt.parameterVaryingStorage = 0;

[K,gamma] = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);
gammaNorm = lpvnorm(sysCL,'linf','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma);

verifyLessThanOrEqual(testCase, difGamma, gamma*5e-3);
end

function testLinfDtGridVsAffineSynthesis(testCase)
sys     = testCase.TestData.dt.sys;
sysGrid = testCase.TestData.dt.sysGrid;
ny      = testCase.TestData.dt.ny;
nu      = testCase.TestData.dt.nu;
synopt  = testCase.TestData.dt.synopt;

synopt.performance = 'linf';
synopt.parameterVaryingStorage = 0;

[~,gam] = lpvsyn(sys,ny,nu,synopt);
[~,gamGrid] = lpvsyn(sysGrid,ny,nu,synopt);

difGamma = abs(gam-gamGrid); 

verifyLessThanOrEqual(testCase, difGamma, 1e-6);
end

function testLinfDtGridVsAffineSynthesisSF(testCase)
sys     = testCase.TestData.dt.sysSF;
sysGrid = testCase.TestData.dt.sysGridSF;
nu      = testCase.TestData.dt.nu;
synopt  = testCase.TestData.dt.synoptSF;

synopt.performance = 'linf';
synopt.parameterVaryingStorage = 0;

[~,gam] = lpvsynsf(sys,nu,synopt);
[~,gamGrid] = lpvsynsf(sysGrid,nu,synopt);

difGamma = abs(gam-gamGrid); 

verifyLessThanOrEqual(testCase, difGamma, 1e-7);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Continuous-time projection
function testLinfCtProjectionSynthesis(testCase)
sys    = testCase.TestData.ct.sys;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'linf';
synopt.method = 'projection';
synopt.parameterVaryingStorage = 0;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'linf','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testLinfCtGridProjectionSynthesis(testCase)
sys    = testCase.TestData.ct.sysGrid;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'linf';
synopt.method = 'projection';
synopt.parameterVaryingStorage = 0;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'linf','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testLinfCtGridVsAffineProjectionSynthesis(testCase)
sys     = testCase.TestData.ct.sys;
sysGrid = testCase.TestData.ct.sysGrid;
ny      = testCase.TestData.ct.ny;
nu      = testCase.TestData.ct.nu;
synopt  = testCase.TestData.ct.synopt;

synopt.performance = 'linf';
synopt.method = 'projection';
synopt.parameterVaryingStorage = 0;

[~,gam] = lpvsyn(sys,ny,nu,synopt);
[~,gamGrid] = lpvsyn(sysGrid,ny,nu,synopt);

difGamma = abs(gam-gamGrid); 

verifyLessThanOrEqual(testCase, difGamma, 2e-2);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Continuous-time parameter-varying storage
function testLinfCtVaryingStorageSynthesis(testCase)
sys    = testCase.TestData.ct.sys;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'linf';
synopt.parameterVaryingStorage = 1;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'linf','parameterVaryingStorage',1,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*2e-2);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Discrete-time parameter-varying storage
function testLinfDtVaryingStorageSynthesis(testCase)
sys    = testCase.TestData.dt.sys;
ny     = testCase.TestData.dt.ny;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synopt;

synopt.performance = 'linf';
synopt.parameterVaryingStorage = 1;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'linf','parameterVaryingStorage',1,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*5e-2);
end

function testLinfDtVaryingStorageSynthesisSF(testCase)
sys    = testCase.TestData.dt.sysSF;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synoptSF;

synopt.performance = 'linf';
synopt.parameterVaryingStorage = 1;

[K,gamma] = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);
gammaNorm = lpvnorm(sysCL,'linf','parameterVaryingStorage',1,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*2e-2);
end

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%% %%
%              H2                %
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% Continuous-time
function testH2CtSynthesis(testCase)
sys    = testCase.TestData.ct.sys;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'h2';
synopt.parameterVaryingStorage = 0;

sys.D(1,1) = 0;   % Set Dzw to zero for H2;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'h2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testH2CtSynthesisSF(testCase)
sys    = testCase.TestData.ct.sysSF;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synoptSF;

synopt.performance = 'h2';
synopt.parameterVaryingStorage = 0;

sys.D(1,1) = 0;   % Set Dzw to zero for H2;

[K,gamma] = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);
gammaNorm = lpvnorm(sysCL,'h2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*3e-3);
end

function testH2CtGridSynthesis(testCase)
sys    = testCase.TestData.ct.sysGrid;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'h2';
synopt.parameterVaryingStorage = 0;

sys.D(1,1,:) = 0;   % Set Dzw to zero for H2;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'h2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testH2CtGridSynthesisSF(testCase)
sys    = testCase.TestData.ct.sysGridSF;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synoptSF;

synopt.performance = 'h2';
synopt.parameterVaryingStorage = 0;

sys.D(1,1,:) = 0;   % Set Dzw to zero for H2;

[K,gamma] = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);
gammaNorm = lpvnorm(sysCL,'h2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testH2CtGridVsAffineSynthesis(testCase)
sys     = testCase.TestData.ct.sys;
sysGrid = testCase.TestData.ct.sysGrid;
ny      = testCase.TestData.ct.ny;
nu      = testCase.TestData.ct.nu;
synopt  = testCase.TestData.ct.synopt;

synopt.performance = 'h2';
synopt.parameterVaryingStorage = 0;

sys.D(1,1) = 0;   % Set Dzw to zero for H2;
sysGrid.D(1,1,:) = 0;   % Set Dzw to zero for H2;

[~,gamma] = lpvsyn(sys,ny,nu,synopt);
[~,gammaGrid] = lpvsyn(sysGrid,ny,nu,synopt);
difGamma = abs(gamma-gammaGrid); 

verifyLessThanOrEqual(testCase, difGamma, 2e-5);
end

function testH2CtGridVsAffineSynthesisSF(testCase)
sys     = testCase.TestData.ct.sysSF;
sysGrid = testCase.TestData.ct.sysGridSF;
nu      = testCase.TestData.ct.nu;
synopt  = testCase.TestData.ct.synoptSF;

synopt.performance = 'h2';
synopt.parameterVaryingStorage = 0;

sys.D(1,1) = 0;   % Set Dzw to zero for H2;
sysGrid.D(1,1,:) = 0;   % Set Dzw to zero for H2;

[~,gamma] = lpvsynsf(sys,nu,synopt);
[~,gammaGrid] = lpvsynsf(sysGrid,nu,synopt);
difGamma = abs(gamma-gammaGrid); 

verifyLessThanOrEqual(testCase, difGamma, 1e-7);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Discrete-time
function testH2DtSynthesis(testCase)
sys    = testCase.TestData.dt.sys;
ny     = testCase.TestData.dt.ny;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synopt;

synopt.performance = 'h2';
synopt.parameterVaryingStorage = 0;

sys.D(1,1) = 0;   % Set Dzw to zero for H2;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'h2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testH2DtSynthesisSF(testCase)
sys    = testCase.TestData.dt.sysSF;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synoptSF;

synopt.performance = 'h2';
synopt.parameterVaryingStorage = 0;

sys.D(1,1) = 0;   % Set Dzw to zero for H2;

[K,gamma] = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);
gammaNorm = lpvnorm(sysCL,'h2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*2e-2);
end

function testH2DtGridSynthesis(testCase)
sys    = testCase.TestData.dt.sysGrid;
ny     = testCase.TestData.dt.ny;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synopt;

synopt.performance = 'h2';
synopt.parameterVaryingStorage = 0;

sys.D(1,1,:) = 0;   % Set Dzw to zero for H2;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'h2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testH2DtGridSynthesisSF(testCase)
sys    = testCase.TestData.dt.sysGridSF;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synoptSF;

synopt.performance = 'h2';
synopt.parameterVaryingStorage = 0;

sys.D(1,1,:) = 0;   % Set Dzw to zero for H2;

[K,gamma] = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);
gammaNorm = lpvnorm(sysCL,'h2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*2e-2);
end

function testH2DtGridVsAffineSynthesis(testCase)
sys     = testCase.TestData.dt.sys;
sysGrid = testCase.TestData.dt.sysGrid;
ny      = testCase.TestData.dt.ny;
nu      = testCase.TestData.dt.nu;
synopt  = testCase.TestData.dt.synopt;

synopt.performance = 'h2';
synopt.parameterVaryingStorage = 0;

sys.D(1,1) = 0;   % Set Dzw to zero for H2;
sysGrid.D(1,1,:) = 0;  

[~,gamma] = lpvsyn(sys,ny,nu,synopt);
[~,gammaGrid] = lpvsyn(sysGrid,ny,nu,synopt);
difGamma = abs(gamma-gammaGrid); 

verifyLessThanOrEqual(testCase, difGamma, 2e-8);
end

function testH2DtGridVsAffineSynthesisSF(testCase)
sys     = testCase.TestData.dt.sysSF;
sysGrid = testCase.TestData.dt.sysGridSF;
nu      = testCase.TestData.dt.nu;
synopt  = testCase.TestData.dt.synoptSF;

synopt.performance = 'h2';
synopt.parameterVaryingStorage = 0;

sys.D(1,1) = 0;   % Set Dzw to zero for H2;
sysGrid.D(1,1,:) = 0;  

[~,gamma] = lpvsynsf(sys,nu,synopt);
[~,gammaGrid] = lpvsynsf(sysGrid,nu,synopt);
difGamma = abs(gamma-gammaGrid); 

verifyLessThanOrEqual(testCase, difGamma, 3e-8);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Continuous-time projection
function testH2CtProjectionSynthesis(testCase)
sys    = testCase.TestData.ct.sys;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'h2';
synopt.method = 'projection';
synopt.parameterVaryingStorage = 0;

sys.D(1,1) = 0;   % Set Dzw to zero for H2;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'h2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testH2CtGridProjectionSynthesis(testCase)
sys    = testCase.TestData.ct.sysGrid;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'h2';
synopt.method = 'projection';
synopt.parameterVaryingStorage = 0;

sys.D(1,1,:) = 0;   % Set Dzw to zero for H2;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'h2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testH2CtGridVsAffineProjectionSynthesis(testCase)
sys     = testCase.TestData.ct.sys;
sysGrid = testCase.TestData.ct.sysGrid;
ny      = testCase.TestData.ct.ny;
nu      = testCase.TestData.ct.nu;
synopt  = testCase.TestData.ct.synopt;

synopt.performance = 'h2';
synopt.method = 'projection';
synopt.parameterVaryingStorage = 0;

sys.D(1,1) = 0;   % Set Dzw to zero for H2;
sysGrid.D(1,1,:) = 0;

[~,gamma] = lpvsyn(sys,ny,nu,synopt);
[~,gammaGrid] = lpvsyn(sysGrid,ny,nu,synopt);
difGamma = abs(gamma-gammaGrid); 

verifyLessThanOrEqual(testCase, difGamma, 2e-2);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Continuous-time parameter-varying storage
function testH2CtVaryingStorageSynthesis(testCase)
sys    = testCase.TestData.ct.sys;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'h2';
synopt.parameterVaryingStorage = 1;

sys.D(1,1) = 0;   % Set Dzw to zero for H2;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'h2','parameterVaryingStorage',1,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*2.5e-2);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Discrete-time parameter-varying storage
function testH2DtVaryingStorageSynthesis(testCase)
sys    = testCase.TestData.dt.sys;
ny     = testCase.TestData.dt.ny;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synopt;

synopt.performance = 'h2';
synopt.parameterVaryingStorage = 1;

sys.D(1,1) = 0;   % Set Dzw to zero for H2;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'h2','parameterVaryingStorage',1,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*2e-2);
end

function testH2DtVaryingStorageSynthesisSF(testCase)
sys    = testCase.TestData.dt.sysSF;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synoptSF;

synopt.performance = 'h2';
synopt.parameterVaryingStorage = 1;

sys.D(1,1) = 0;   % Set Dzw to zero for H2;

[K,gamma] = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);
gammaNorm = lpvnorm(sysCL,'h2','parameterVaryingStorage',1,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*2e-2);
end

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%% %%
%              L2                %
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% Continuous-time
function testL2CtSynthesis(testCase)
sys    = testCase.TestData.ct.sys;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testL2CtSynthesisSF(testCase)
sys    = testCase.TestData.ct.sysSF;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synoptSF;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;

[K,gamma] = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*3e-3);
end

function testL2CtGridSynthesis(testCase)
sys    = testCase.TestData.ct.sysGrid;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testL2CtGridSynthesisSF(testCase)
sys    = testCase.TestData.ct.sysGridSF;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synoptSF;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;

[K,gamma] = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*2e-3);
end

function testL2CtGridVsAffineSynthesis(testCase)
sys     = testCase.TestData.ct.sys;
sysGrid = testCase.TestData.ct.sysGrid;
ny      = testCase.TestData.ct.ny;
nu      = testCase.TestData.ct.nu;
synopt  = testCase.TestData.ct.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;

[~,gamma] = lpvsyn(sys,ny,nu,synopt);
[~,gammaGrid] = lpvsyn(sysGrid,ny,nu,synopt);
difGamma = abs(gamma-gammaGrid); 

verifyLessThanOrEqual(testCase, difGamma, 5e-4);
end

function testL2CtGridVsAffineSynthesisSF(testCase)
sys     = testCase.TestData.ct.sysSF;
sysGrid = testCase.TestData.ct.sysGridSF;
nu      = testCase.TestData.ct.nu;
synopt  = testCase.TestData.ct.synoptSF;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;

[~,gamma] = lpvsynsf(sys,nu,synopt);
[~,gammaGrid] = lpvsynsf(sysGrid,nu,synopt);
difGamma = abs(gamma-gammaGrid); 

verifyLessThanOrEqual(testCase, difGamma, 5e-8);
end

%%%%%%%%%%%%%%%%
% Discrete-time
function testL2DtSynthesis(testCase)
sys    = testCase.TestData.dt.sys;
ny     = testCase.TestData.dt.ny;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testL2DtSynthesisSF(testCase)
sys    = testCase.TestData.dt.sysSF;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synoptSF;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;

[K,gamma] = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*5e-3);
end

function testL2DtGridSynthesis(testCase)
sys    = testCase.TestData.dt.sysGrid;
ny     = testCase.TestData.dt.ny;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testL2DtGridSynthesisSF(testCase)
sys    = testCase.TestData.dt.sysGridSF;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synoptSF;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;

[K,gamma] = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*5e-3);
end

function testL2DtGridVsAffineSynthesis(testCase)
sys     = testCase.TestData.dt.sys;
sysGrid = testCase.TestData.dt.sysGrid;
ny      = testCase.TestData.dt.ny;
nu      = testCase.TestData.dt.nu;
synopt  = testCase.TestData.dt.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;

[~,gamma] = lpvsyn(sys,ny,nu,synopt);
[~,gammaGrid] = lpvsyn(sysGrid,ny,nu,synopt);
difGamma = abs(gamma-gammaGrid); 

verifyLessThanOrEqual(testCase, difGamma, 5e-4);
end

function testL2DtGridVsAffineSynthesisSF(testCase)
sys     = testCase.TestData.dt.sysSF;
sysGrid = testCase.TestData.dt.sysGridSF;
nu      = testCase.TestData.dt.nu;
synopt  = testCase.TestData.dt.synoptSF;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;

[~,gamma] = lpvsynsf(sys,nu,synopt);
[~,gammaGrid] = lpvsynsf(sysGrid,nu,synopt);
difGamma = abs(gamma-gammaGrid); 

verifyLessThanOrEqual(testCase, difGamma, 5e-5);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Continuous-time projection
function testL2CtProjectionSynthesis(testCase)
sys    = testCase.TestData.ct.sys;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'l2';
synopt.method = 'projection';
synopt.parameterVaryingStorage = 0;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testL2CtGridProjectionSynthesis(testCase)
sys    = testCase.TestData.ct.sysGrid;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'l2';
synopt.method = 'projection';
synopt.parameterVaryingStorage = 0;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testL2CtGridVsAffineProjectionSynthesis(testCase)
sys     = testCase.TestData.ct.sys;
sysGrid = testCase.TestData.ct.sysGrid;
ny      = testCase.TestData.ct.ny;
nu      = testCase.TestData.ct.nu;
synopt  = testCase.TestData.ct.synopt;

synopt.performance = 'l2';
synopt.method = 'projection';
synopt.parameterVaryingStorage = 0;

[~,gamma] = lpvsyn(sys,ny,nu,synopt);
[~,gammaGrid] = lpvsyn(sysGrid,ny,nu,synopt);
difGamma = abs(gamma-gammaGrid); 

verifyLessThanOrEqual(testCase, difGamma, 1e-2);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Discrete-time projection
function testL2DtProjectionSynthesis(testCase)
sys    = testCase.TestData.dt.sys;
ny     = testCase.TestData.dt.ny;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synopt;

synopt.performance = 'l2';
synopt.method = 'projection';
synopt.parameterVaryingStorage = 0;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testL2DtGridProjectionSynthesis(testCase)
sys    = testCase.TestData.dt.sysGrid;
ny     = testCase.TestData.dt.ny;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synopt;

synopt.performance = 'l2';
synopt.method = 'projection';
synopt.parameterVaryingStorage = 0;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testL2DtGridVsAffineProjectionSynthesis(testCase)
sys     = testCase.TestData.dt.sys;
sysGrid = testCase.TestData.dt.sysGrid;
ny      = testCase.TestData.dt.ny;
nu      = testCase.TestData.dt.nu;
synopt  = testCase.TestData.dt.synopt;

synopt.performance = 'l2';
synopt.method = 'projection';
synopt.parameterVaryingStorage = 0;

[~,gamma] = lpvsyn(sys,ny,nu,synopt);
[~,gammaGrid] = lpvsyn(sysGrid,ny,nu,synopt);
difGamma = abs(gamma-gammaGrid); 

verifyLessThanOrEqual(testCase, difGamma, 8e-3);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Continuous-time parameter-varying storage
function testL2CtVaryingStorageSynthesis(testCase)
sys    = testCase.TestData.ct.sys;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 1;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',1,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testL2CtVaryingStorageSynthesisSF(testCase)
sys    = testCase.TestData.ct.sysSF;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synoptSF;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 1;

[K,gamma] = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',1,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testL2CtVaryingStorageSynthesisGrid(testCase)
sys     = testCase.TestData.ct.sysGrid;
ny      = testCase.TestData.ct.ny;
nu      = testCase.TestData.ct.nu;
synopt  = testCase.TestData.ct.synopt;
storFun = testCase.TestData.ct.gridStorage;

synopt.performance = 'l2';
[~,gam1] = lpvsyn(sys,ny,nu,synopt);

synopt.parameterVaryingStorage = storFun;
[K,gam2,X] = lpvsyn(sys,ny,nu,synopt);

sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',storFun,'verbose',0);
difGamma = abs(gammaNorm-gam2);

verifyLessThanOrEqual(testCase, difGamma, gam2*1e-2);
verifyLessThanOrEqual(testCase, gam2, gam1);
verifySize(testCase, X, [6, 6, 5, 3]);
end

function testL2CtVaryingStorageSynthesisOptionGrid(testCase)
sys     = testCase.TestData.ct.sysGrid;
ny      = testCase.TestData.ct.ny;
nu      = testCase.TestData.ct.nu;
synopt  = testCase.TestData.ct.synopt;
storFun = testCase.TestData.ct.gridStorage;

synopt.performance = 'l2';
[~,gam1] = lpvsyn(sys,ny,nu,synopt);

synopt.parameterVaryingStorage = storFun;
synopt.parameterVaryingStorageOption = 2;
[~,gam2] = lpvsyn(sys,ny,nu,synopt);

verifyLessThanOrEqual(testCase, gam2, gam1);
end

function testL2CtVaryingStorageSynthesisGridSF(testCase)
sys = testCase.TestData.ct.sysGridSF;
nu      = testCase.TestData.ct.nu;
storFun = testCase.TestData.ct.gridStorage;
synopt = testCase.TestData.ct.synoptSF;

synopt.performance = 'l2';
[~,gam1] = lpvsynsf(sys,nu,synopt);

synopt.parameterVaryingStorage = storFun;
[K,gam2,X] = lpvsynsf(sys,nu,synopt);

sysCL = lftSF(sys,K,nu);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',storFun,'verbose',0);
difGamma = abs(gammaNorm-gam2); 

verifyLessThanOrEqual(testCase, difGamma, gam2*5e-3);
verifyLessThanOrEqual(testCase, gam2, gam1);
verifySize(testCase, X, [3, 3, 5, 3]);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Continuous-time parameter-varying storage in one parameter
function testL2CtVaryingStorageOneParameterSynthesis(testCase)
sys    = testCase.TestData.ct2.sys;
ny     = testCase.TestData.ct2.ny;
nu     = testCase.TestData.ct2.nu;
synopt = testCase.TestData.ct2.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 1;

[K,gamma,Xcl] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
[gammaNorm,XclNorm] = lpvnorm(sysCL,'l2','parameterVaryingStorage',1,'verbose',0);
difGamma = abs(gammaNorm-gamma);

% Check if storage function only varies in rho2
verifyEqual(testCase, Xcl.timemap.Name, {'rho2'});
verifyEqual(testCase, XclNorm.timemap.Name, {'rho2'});

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Discrete-time parameter-varying storage
function testL2DtVaryingStorageSynthesis(testCase)
sys    = testCase.TestData.dt.sys;
ny     = testCase.TestData.dt.ny;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 1;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',1,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*2e-2);
end

function testL2DtVaryingStorageSynthesisSF(testCase)
sys    = testCase.TestData.dt.sysSF;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synoptSF;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 1;

[K,gamma] = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',1,'verbose',0);
difGamma = abs(gammaNorm-gamma); 

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testL2DtVaryingStorageSynthesisGrid(testCase)
sys     = testCase.TestData.dt.sysGrid;
ny      = testCase.TestData.dt.ny;
nu      = testCase.TestData.dt.nu;
synopt  = testCase.TestData.dt.synopt;
storFun = testCase.TestData.dt.gridStorage;

synopt.performance = 'l2';
[~,gam1] = lpvsyn(sys,ny,nu,synopt);

synopt.parameterVaryingStorage = storFun;

[~,gam2,X] = lpvsyn(sys,ny,nu,synopt);

verifyLessThanOrEqual(testCase, gam2, gam1);
verifySize(testCase, X, [6, 6, 5, 3]);
end

function testL2DtVaryingStorageSynthesisGridSF(testCase)
synopt  = testCase.TestData.dt.synoptSF;

% Custom test system
p = preal('p', 'Range', [-1, 1], 'RateBound', [-0.1, 0.1]);

ng = 10;
pg = linspace(-1, 1, ng);

for i = 1:ng
    pp = pg(i);

    A(:,:,i) = [5 * pp, 0.1 * pp; 0.3, 1 * pp]; %#ok<*AGROW>
    Bw(:,:,i) = [0.1;0.2];
    Bu(:,:,i) = [1*pp;0];
    Cz(:,:,i) = [-1 0];
    Dzw(:,:,i) = 1;
    Dzu(:,:,i) = 1;
end
sysgrid = ss(A, [Bw, Bu], Cz, [Dzw, Dzu]);
sys = LPVcore.lpvgridss(sysgrid, struct('p', pg));
nu = 1;

storFun = 1 + p;

synopt.performance = 'l2';
[~,gam1] = lpvsynsf(sys,nu,synopt);

synopt.parameterVaryingStorage = storFun;
[~,gam2,X] = lpvsynsf(sys,nu,synopt);

verifyLessThanOrEqual(testCase, gam2, gam1);
verifySize(testCase, X, [2, 2, ng]);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Discrete-time parameter-varying storage in one parameter
function testL2DtVaryingStorageOneParameterSynthesis(testCase)
sys    = testCase.TestData.dt2.sys;
ny     = testCase.TestData.dt2.ny;
nu     = testCase.TestData.dt2.nu;
synopt = testCase.TestData.dt2.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 1;

[K,gamma,Xcl] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
[gammaNorm,XclNorm] = lpvnorm(sysCL,'l2','parameterVaryingStorage',1,'verbose',0);
difGamma = abs(gammaNorm-gamma);

% Check if storage function only varies in phi2
verifyEqual(testCase, Xcl.timemap.Name, {'phi2'});
verifyEqual(testCase, XclNorm.timemap.Name, {'phi2'});

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testL2DtVaryingStorageOneParameterSynthesisSF(testCase)
sys    = testCase.TestData.dt2.sysSF;
nu     = testCase.TestData.dt2.nu;
synopt = testCase.TestData.dt2.synoptSF;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 1;

[K,gamma] = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',1,'verbose',0);
difGamma = abs(gammaNorm-gamma);

verifyLessThanOrEqual(testCase, difGamma, gamma*4e-3);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% CT synthesis with pole constraints
function testL2CtPoleConstraintSynthesis(testCase)
sys    = testCase.TestData.ct.sys;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
pmat = poleConstraintOptions('rightHalfPlane',-200,'leftHalfPlane',-1,'circle',250,'sector',deg2rad(75));
synopt.poleConstraint = pmat;

K = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);

% Sample for 100 random scheduling-variables the eigenvalues of the
% closed-loop A-matrix
A = sysCL.A;
rng(1);
pSample = rand(100,2).*[diff(A.timemap.Range{1}),diff(A.timemap.Range{2})]+[A.timemap.Range{1}(1),A.timemap.Range{2}(1)];

Asample = squeeze(num2cell(feval(A,pSample),[1,2]));

eigValues = cellfun(@eig,Asample,'UniformOutput',false);
eigValues = cell2mat(eigValues);

% Check if the eigenvalues satisfy the constraints set by the pole
% constraints
Q = pmat.Q;
S = pmat.S;
T = pmat.T;
U = pmat.U;
R = T'*inv(U)*T; %#ok<MINV> 
P = [Q,S;S',R];

nQ = size(Q,1);
nR = size(R);

checkConstraint = @(z) all(eig([eye(nQ);z*eye(nR)]'*P*[eye(nQ);z*eye(nR)])<0);

checkEig = arrayfun(checkConstraint,eigValues);

verifyTrue(testCase, all(checkEig));
end

function testL2CtPoleConstraintSynthesisSF(testCase)
sys    = testCase.TestData.ct.sysSF;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synoptSF;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
pmat = poleConstraintOptions('rightHalfPlane',-200,'leftHalfPlane',-1,'circle',250,'sector',deg2rad(75));
synopt.poleConstraint = pmat;

K = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);

% Sample for 100 random scheduling-variables the eigenvalues of the
% closed-loop A-matrix
A = sysCL.A;
rng(1);
pSample = rand(100,2).*[diff(A.timemap.Range{1}),diff(A.timemap.Range{2})]+[A.timemap.Range{1}(1),A.timemap.Range{2}(1)];

Asample = squeeze(num2cell(feval(A,pSample),[1,2]));

eigValues = cellfun(@eig,Asample,'UniformOutput',false);
eigValues = cell2mat(eigValues);

% Check if the eigenvalues satisfy the constraints set by the pole
% constraints
Q = pmat.Q;
S = pmat.S;
T = pmat.T;
U = pmat.U;
R = T'*inv(U)*T; %#ok<MINV> 
P = [Q,S;S',R];

nQ = size(Q,1);
nR = size(R);

checkConstraint = @(z) all(eig([eye(nQ);z*eye(nR)]'*P*[eye(nQ);z*eye(nR)])<0);

checkEig = arrayfun(checkConstraint,eigValues);

verifyTrue(testCase, all(checkEig));
end

function testL2CtGridPoleConstraintSynthesis(testCase)
sys    = testCase.TestData.ct.sysGrid;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
pmat = poleConstraintOptions('rightHalfPlane',-200,'leftHalfPlane',-1,'circle',250,'sector',deg2rad(75));
synopt.poleConstraint = pmat;

K = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);

% Sample at grid-points of the closed-loop A-matrix
A = sysCL.A;
Asample = squeeze(gridvar(A).matrices);

eigValues = cellfun(@eig,Asample,'UniformOutput',false);
eigValues = cell2mat(eigValues);

% Check if the eigenvalues satisfy the constraints set by the pole
% constraints
Q = pmat.Q;
S = pmat.S;
T = pmat.T;
U = pmat.U;
R = T'*inv(U)*T; %#ok<MINV> 
P = [Q,S;S',R];

nQ = size(Q,1);
nR = size(R);

checkConstraint = @(z) all(eig([eye(nQ);z*eye(nR)]'*P*[eye(nQ);z*eye(nR)])<0);

checkEig = arrayfun(checkConstraint,eigValues);

verifyTrue(testCase, all(checkEig));
end

function testL2CtGridPoleConstraintSynthesisSF(testCase)
sys    = testCase.TestData.ct.sysGridSF;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synoptSF;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
pmat = poleConstraintOptions('rightHalfPlane',-200,'leftHalfPlane',-1,'circle',250,'sector',deg2rad(75));
synopt.poleConstraint = pmat;

K = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);

% Sample at grid-points of the closed-loop A-matrix
A = sysCL.A;
Asample = squeeze(gridvar(A).matrices);

eigValues = cellfun(@eig,Asample,'UniformOutput',false);
eigValues = cell2mat(eigValues);

% Check if the eigenvalues satisfy the constraints set by the pole
% constraints
Q = pmat.Q;
S = pmat.S;
T = pmat.T;
U = pmat.U;
R = T'*inv(U)*T; %#ok<MINV> 
P = [Q,S;S',R];

nQ = size(Q,1);
nR = size(R);

checkConstraint = @(z) all(eig([eye(nQ);z*eye(nR)]'*P*[eye(nQ);z*eye(nR)])<0);

checkEig = arrayfun(checkConstraint,eigValues);

verifyTrue(testCase, all(checkEig));
end

function testL2CtLTIPoleConstraintSynthesis(testCase)
sys    = testCase.TestData.ct.sys;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

sys = extractLocal(sys,mean(cell2mat(sys.SchedulingTimeMap.Range),2)');
sys = LPVcore.lpvss(sys);

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
pmat = poleConstraintOptions('rightHalfPlane',-200,'leftHalfPlane',-1,'circle',250,'sector',deg2rad(75));
synopt.poleConstraint = pmat;

K = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);

% Get eigenvalues of closed-loop A-matrix (LTI)
A = sysCL.A.matrices;
eigValues = eig(A);

% Check if the eigenvalues satisfy the constraints set by the pole
% constraints
Q = pmat.Q;
S = pmat.S;
T = pmat.T;
U = pmat.U;
R = T'*inv(U)*T; %#ok<MINV> 
P = [Q,S;S',R];

nQ = size(Q,1);
nR = size(R);

checkConstraint = @(z) all(eig([eye(nQ);z*eye(nR)]'*P*[eye(nQ);z*eye(nR)])<0);

checkEig = arrayfun(checkConstraint,eigValues);

verifyTrue(testCase, all(checkEig));
end

function testL2CtLTIPoleConstraintSynthesisSF(testCase)
sys    = testCase.TestData.ct.sysSF;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synoptSF;

sys = extractLocal(sys,mean(cell2mat(sys.SchedulingTimeMap.Range),2)');
sys = LPVcore.lpvss(sys);

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
pmat = poleConstraintOptions('rightHalfPlane',-200,'leftHalfPlane',-1,'circle',250,'sector',deg2rad(75));
synopt.poleConstraint = pmat;

K = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);

% Get eigenvalues of closed-loop A-matrix (LTI)
A = sysCL.A.matrices;
eigValues = eig(A);

% Check if the eigenvalues satisfy the constraints set by the pole
% constraints
Q = pmat.Q;
S = pmat.S;
T = pmat.T;
U = pmat.U;
R = T'*inv(U)*T; %#ok<MINV> 
P = [Q,S;S',R];

nQ = size(Q,1);
nR = size(R);

checkConstraint = @(z) all(eig([eye(nQ);z*eye(nR)]'*P*[eye(nQ);z*eye(nR)])<0);

checkEig = arrayfun(checkConstraint,eigValues);

verifyTrue(testCase, all(checkEig));
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% CT synthesis with no direct feedthrough
function testL2CtNoDirectFeedThroughSynthesis(testCase)
sys    = testCase.TestData.ct.sys;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
synopt.directFeedthrough = 0;

K = lpvsyn(sys,ny,nu,synopt);

% Check if D-matrix is (almost) zero
verifyTrue(testCase, simplify(K.D,sqrt(eps)).matrices == 0);
end

function testL2CtGridNoDirectFeedThroughSynthesis(testCase)
sys    = testCase.TestData.ct.sysGrid;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
synopt.directFeedthrough = 0;

K = lpvsyn(sys,ny,nu,synopt);

% Check if D-matrix is (almost) zero
verifyLessThanOrEqual(testCase, abs(getMatrices(K.D)), sqrt(eps));
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% DT synthesis with no direct feedthrough
function testL2DtNoDirectFeedThroughSynthesis(testCase)
sys    = testCase.TestData.dt.sys;
ny     = testCase.TestData.dt.ny;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
synopt.directFeedthrough = 0;

K = lpvsyn(sys,ny,nu,synopt);

% Check if D-matrix is (almost) zero
verifyTrue(testCase, simplify(K.D,sqrt(eps)).matrices == 0);
end

function testL2DtGridNoDirectFeedThroughSynthesis(testCase)
sys    = testCase.TestData.dt.sysGrid;
ny     = testCase.TestData.dt.ny;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
synopt.directFeedthrough = 0;

K = lpvsyn(sys,ny,nu,synopt);

% Check if D-matrix is (almost) zero
verifyLessThanOrEqual(testCase, abs(getMatrices(K.D)), sqrt(eps));
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% CT synthesis with different dependency
function testL2CtDependencySynthesis(testCase)
sys    = testCase.TestData.ct.sys;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
synopt.dependency = [0 0 0 0];

K = lpvsyn(sys,ny,nu,synopt);

% B, C, and D matrix should be constant
check = isconst(simplify(K.B,1e-10)) && isconst(simplify(K.C,1e-10)) && isconst(simplify(K.D,1e-10));
verifyTrue(testCase, check);
end

function testL2CtDependencySynthesisSF(testCase)
sys    = testCase.TestData.ct.sysSF;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synoptSF;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
synopt.dependency = 0;

K = lpvsynsf(sys,nu,synopt);

% K matrix should be constant
check = isa(K,'double');
verifyTrue(testCase, check);
end

function testL2CtGridDependencySynthesis(testCase)
sys    = testCase.TestData.ct.sysGrid;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
synopt.dependency = [0 0 0 0];

K = lpvsyn(sys,ny,nu,synopt);

% B, C, and D matrix should be constant
error = [norm(reshape(K.B,size(K.B,1),[])-K.B(:,:,1));...
         norm(reshape(K.C,size(K.C,2),[])-K.C(:,:,1)');...
         norm(reshape(K.D,size(K.D,1),[])-K.D(:,:,1))];

verifyLessThanOrEqual(testCase, error, 1e-10);
end

function testL2CtGridDependencySynthesisSF(testCase)
sys    = testCase.TestData.ct.sysGridSF;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synoptSF;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
synopt.dependency = 0;

K = lpvsynsf(sys,nu,synopt);

% K matrix should be constant
check = isa(K,'double');
verifyTrue(testCase, check);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% DT synthesis with different dependency
function testL2DtDependencySynthesis(testCase)
sys    = testCase.TestData.dt.sys;
ny     = testCase.TestData.dt.ny;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
synopt.dependency = [0 0 0 0];

K = lpvsyn(sys,ny,nu,synopt);

% B, C, and D matrix should be constant
check = isconst(K.B) && isconst(K.C) && isconst(K.D);
verifyTrue(testCase, check);
end

function testL2DtDependencySynthesisSF(testCase)
sys    = testCase.TestData.dt.sysSF;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synoptSF;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
synopt.dependency = 0;

K = lpvsynsf(sys,nu,synopt);

% K matrix should be constant
check = isa(K,'double');
verifyTrue(testCase, check);
end

function testL2DtGridDependencySynthesis(testCase)
sys    = testCase.TestData.dt.sysGrid;
ny     = testCase.TestData.dt.ny;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
synopt.dependency = [0 0 0 0];

K = lpvsyn(sys,ny,nu,synopt);

% B, C, and D matrix should be constant
error = [norm(reshape(K.B,size(K.B,1),[])-K.B(:,:,1));...
         norm(reshape(K.C,size(K.C,2),[])-K.C(:,:,1)');...
         norm(reshape(K.D,size(K.D,1),[])-K.D(:,:,1))];

verifyLessThanOrEqual(testCase, error, 1e-10);
end

function testL2DtGridDependencySynthesisSF(testCase)
sys    = testCase.TestData.dt.sysGridSF;
nu     = testCase.TestData.dt.nu;
synopt = testCase.TestData.dt.synoptSF;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
synopt.dependency = 0;

K = lpvsynsf(sys,nu,synopt);

% K matrix should be constant
check = isa(K,'double');
verifyTrue(testCase, check);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% CT transformation without extra conditioning
function testL2CtNoCondSynthesis(testCase)
sys    = testCase.TestData.ct.sys;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
synopt.improveConditioning = 0;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma);

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testL2CtNoCondSynthesisSF(testCase)
sys    = testCase.TestData.ct.sysSF;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synoptSF;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
synopt.improveConditioning = 0;

[K,gamma] = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma);

verifyLessThanOrEqual(testCase, difGamma, gamma*2e-2);
end

function testL2CtGridNoCondSynthesis(testCase)
sys    = testCase.TestData.ct.sysGrid;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
synopt.improveConditioning = 0;

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma);

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testL2CtGridNoCondSynthesisSF(testCase)
sys    = testCase.TestData.ct.sysGridSF;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synoptSF;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
synopt.improveConditioning = 0;

[K,gamma] = lpvsynsf(sys,nu,synopt);
sysCL = lftSF(sys,K,nu);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma);

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% CT projection without extra conditioning
function testL2CtNoCondProjSynthesis(testCase)
sys    = testCase.TestData.ct.sys;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
synopt.improveConditioning = 0;
synopt.method = 'projection';

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma);

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

function testL2CtGridNoCondProjSynthesis(testCase)
sys    = testCase.TestData.ct.sysGrid;
ny     = testCase.TestData.ct.ny;
nu     = testCase.TestData.ct.nu;
synopt = testCase.TestData.ct.synopt;

synopt.performance = 'l2';
synopt.parameterVaryingStorage = 0;
synopt.improveConditioning = 0;
synopt.method = 'projection';

[K,gamma] = lpvsyn(sys,ny,nu,synopt);
sysCL = lft(sys,K,nu,ny);
gammaNorm = lpvnorm(sysCL,'l2','parameterVaryingStorage',0,'verbose',0);
difGamma = abs(gammaNorm-gamma);

verifyLessThanOrEqual(testCase, difGamma, gamma*1e-2);
end

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %%
%                              LOCAL FUNCTIONS                            %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function CL = lftSF(P, K, nu)
    nw = P.Nu - nu;

    A = P.A;
    Cz = P.C;

    if isa(P,'LPVcore.lpvss')
        Bw = P.B(:,1:nw);
        Bu = P.B(:,nw+1:end);
        Dzw = P.D(:,1:nw);
        Dzu = P.D(:,nw+1:end);

        CL = LPVcore.lpvss(A + Bu * K, Bw, Cz + Dzu * K, Dzw, P.Ts);
    else
        Bw = P.B(:,1:nw,:,:);
        Bu = P.B(:,nw+1:end,:,:);
        Dzw = P.D(:,1:nw,:,:);
        Dzu = P.D(:,nw+1:end,:,:);

        grid = P.SamplingGrid;
        sys = ss(A + pagemtimes(Bu, K), Bw, Cz + pagemtimes(Dzu, K), Dzw, P.Ts);
        CL = LPVcore.lpvgridss(sys, grid);
    end
end

==> anc/Code1705/LPVcorev010/test/sysid/armaxTest.m <==
function tests = armaxTest
%ARMAXTEST Test identification using ARMAX
    tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(testCase) % Called once before the tests in this file are run
    rng(42);   % set random number generator seed so that results are reproducible

    %% Define model parameters
    K=53.6*10^-3;   % [Nm/A] Motor torque constant
    R=9.50;         % [Ohm] Motor resistance
    J=2.2*10^-4;    % [Nm^2] Complete disk inertia
    b=6.6*10^-5;    % [Nms/rad] Friction coefficient
    M=0.07;         % [kg] Additional mass
    l=0.042;        % [m] Mass distance from the disk center
    g=9.8;          % [m/s^2] Gravitational acceleration 
    tau=(R*J)/(R*b+K^2);       % lumped back emf constant
    Km=K/(R*b+K^2);            % limpued torque constant 

    %% Define DT motor model as an idpoly object

    Ts = 0.005;              % Sampling time
    th2= preal('Theta','dt','Dynamic',-2);
                                % Dynamic dependence, shifted back 2 samples
      
    a1=Ts/tau-2;               
    a2=1-Ts/tau+((M*g*l)/J)*(Ts^2)*th2;  

    b2=Km/tau*Ts^2;             % Coefficient of the input side

    sys = LPVcore.lpvidpoly({1, a1 a2},{0 0 b2}); % Create and idpolyobject => ARX model
    sys.B.Free{1} = false;
    sys.B.Free{2} = false;
    sys.Ts = Ts;                   % Sampling time
    sys.InputName = {'Voltage'};   % Naming of the signals
    sys.OutputName = {'Position'};
    sys.NoiseVariance = 0.00005^2;    % Specify noise variance
    testCase.TestData.sys = sys;

    %% Create data sets
    N=2000;
    p_mag=0.25;

    % Estimation
    u=idinput(N,'rgs');
    p=(1-p_mag)+p_mag*idinput(N,'rbs',[0,0.05]);
    [y,~,~,~] = lsim(sys,p,u);
    testCase.TestData.estData = lpviddata(y,p,u,Ts);

    % Validation
    uv=idinput(N,'rgs');
    pv=(1-p_mag)+p_mag*idinput(N,'rbs',[0,0.05]);
    [yv,~,~,~] = lsim(sys,pv,uv);       
    testCase.TestData.valData = lpviddata(yv,pv,uv,Ts);  
end

%% Test functions
function testArmax(testCase)
    rng(42);   % set random number generator seed so that results are reproducible

    %% Define system
    p1 = preal('pos', 'dt');

    a1 = 1   - 0.5*p1 - 0.3*p1*p1;
    a2 = 0.5 - 0.7*p1 - 0.5*p1*p1;

    b1 = 0.5 - 0.4*p1 + 0.1*p1*p1;
    b2 = 0.2 - 0.3*p1 - 0.2*p1*p1;

    c1 = 0.9 * p1;
    c2 = b2;
    c3 = b1;

    sys = LPVcore.lpvidpoly({1, a1,a2},{0,b1,b2}, {1, c1, c2, c3});
    sysArx = LPVcore.lpvidpoly({1, a1, a2}, {0, b1, b2});
    sys.NoiseVariance = 0.2^2;
    sysArx.NoiseVariance = sys.NoiseVariance;

    %% Generate data
    N = 4000;
    u = rand(N,1);
    p = 0.2+0.4 * sin(0.035*pi*(1:N)')+ 0.3*rand(N,1);
    [y,~,~,~,~] = lsim(sys,p,u);
    data = lpviddata(y,p,u,0.1);


    %% LPV-ARMAX identification
    sysestArx = lpvarx(data, sysArx);
    sysestArmax = lpvarmax(data, sys, ...
        lpvarmaxOptions('SearchMethod', 'pseudols', 'Display', 'off'));

    y = lsim(sys, p, u, [], zeros(N, 1));
    ys1Arx = lsim(sysestArx,p,u,[],zeros(N,1)); % Simulate sysest with no noise input
    ys1Armax = lsim(sysestArmax, p, u, [], zeros(N, 1));

    farx = LPVcore.goodnessOfFit(y, ys1Arx, 'nmse');
    farmax = LPVcore.goodnessOfFit(y, ys1Armax, 'nmse');
    
    fprintf('Fit: %d (ARMAX), %d (ARX)\n', farmax, farx);

    verifyEqual(testCase, farx, 0.074, 'AbsTol', 0.01);
    verifyEqual(testCase, farmax, 0.0195, 'AbsTol', 0.01);
end

function testInputDelay(testCase)
    rng(2);
    inputDelay = [2, 1];
    noiseVariance = 0.1;

    syslpv = LPVcore.lpvidpoly(1, [1, 2], {1, 0.5}, [], [], noiseVariance);
    syslti = idpoly(1, {1, 2}, [1, 0.5], [], [], noiseVariance);
    syslpv.InputDelay = inputDelay;
    syslti.InputDelay = inputDelay;

    N = 100;
    u = randn(N, syslpv.Nu);
    p = randn(N, syslpv.Np);

    ylpv = lsim(syslpv, p, u);
    data = lpviddata(ylpv, p, u);

    sysest = lpvarmax(data, randlpvidpoly(syslpv), ...
        lpvarmaxOptions('SearchMethod', 'pseudols'));

    yest = lsim(sysest, p, u);

    verifyEqual(testCase, bfr(ylpv, yest), 77.87, 'AbsTol', 1);
end

==> anc/Code1705/LPVcorev010/test/sysid/arxTest.m <==
function tests = arxTest
%ARXTEST Test identification using ARX
    tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(testCase) % Called once before the tests in this file are run
    rng(42);   % set random number generator seed so that results are reproducible

    %% Define model parameters
    K=53.6*10^-3;   % [Nm/A] Motor torque constant
    R=9.50;         % [Ohm] Motor resistance
    J=2.2*10^-4;    % [Nm^2] Complete disk inertia
    b=6.6*10^-5;    % [Nms/rad] Friction coefficient
    M=0.07;         % [kg] Additional mass
    l=0.042;        % [m] Mass distance from the disk center
    g=9.8;          % [m/s^2] Gravitational acceleration 
    tau=(R*J)/(R*b+K^2);       % lumped back emf constant
    Km=K/(R*b+K^2);            % limpued torque constant 

    %% Define DT motor model as an idpoly object

    Ts = 0.005;              % Sampling time
    th2= preal('Theta','dt','Dynamic',-2);
                                % Dynamic dependence, shifted back 2 samples
      
    a1=Ts/tau-2;               
    a2=1-Ts/tau+((M*g*l)/J)*(Ts^2)*th2;  

    b2=Km/tau*Ts^2;             % Coefficient of the input side

    sys = LPVcore.lpvidpoly({1, a1 a2},{0 0 b2}); % Create and idpolyobject => ARX model
    sys.B.Free{1} = false;
    sys.B.Free{2} = false;
    sys.Ts = Ts;                   % Sampling time
    sys.InputName = {'Voltage'};   % Naming of the signals
    sys.OutputName = {'Position'};
    sys.NoiseVariance = 0.00005^2;    % Specify noise variance
    testCase.TestData.sys = sys;

    %% Create data sets
    N=2000;
    p_mag=0.25;

    % Estimation
    u=idinput(N,'rgs');
    p=(1-p_mag)+p_mag*idinput(N,'rbs',[0,0.05]);
    [y,~,~,~] = lsim(sys,p,u);
    testCase.TestData.estData = lpviddata(y,p,u,Ts);

    % Validation
    uv=idinput(N,'rgs');
    pv=(1-p_mag)+p_mag*idinput(N,'rbs',[0,0.05]);
    [yv,~,~,~] = lsim(sys,pv,uv);       
    testCase.TestData.valData = lpviddata(yv,pv,uv,Ts);  
end

%% Test functions
function testArx(testCase)
    rng(42);   % set random number generator seed so that results are reproducible

    %% Define model parameters
    K=53.6*10^-3;   % [Nm/A] Motor torque constant
    R=9.50;         % [Ohm] Motor resistance
    J=2.2*10^-4;    % [Nm^2] Complete disk inertia
    b=6.6*10^-5;    % [Nms/rad] Friction coefficient
    M=0.07;         % [kg] Additional mass
    l=0.042;        % [m] Mass distance from the disk center
    g=9.8;          % [m/s^2] Gravitational acceleration 
    tau=(R*J)/(R*b+K^2);       % lumped back emf constant
    Km=K/(R*b+K^2);            % limpued torque constant 

    %% Define DT motor model as an idpoly object

    Ts = 0.005;              % Sampling time
    th2= preal('Theta','dt','Dynamic',-2);
                                % Dynamic dependence, shifted back 2 samples
   
    a1=Ts/tau-2;               
    a2=1-Ts/tau+((M*g*l)/J)*(Ts^2)*th2;  

    b2=Km/tau*Ts^2;             % Coefficient of the input side

    sys = LPVcore.lpvidpoly({1, a1 a2},{0 0 b2}); % Create and idpolyobject => ARX model
    sys.Ts = Ts;                   % Sampling time
    sys.InputName = {'Voltage'};   % Naming of the signals
    sys.OutputName = {'Position'};
    sys.NoiseVariance = 0.00005^2;    % Specify noise variance


    %% Create data sets

    N=2000;
    p_mag=0.25;

    % Estimation data
    u=idinput(N,'rgs');
    p=(1-p_mag)+p_mag*idinput(N,'rbs',[0,0.05]);

    [y,~,~,~] = lsim(sys,p,u);       % Generate output data

    data_est = lpviddata(y,p,u,Ts);      % Create an LPV data object
    data_est.InputName = 'Voltage';
    data_est.InputUnit = 'V';
    data_est.OutputName = 'Position';
    data_est.OutputUnit = 'rad';

    % Create a validation data set
    uv=idinput(N,'rgs');
    pv=(1-p_mag)+p_mag*idinput(N,'rbs',[0,0.05]);
    [yv,~,~,~] = lsim(sys,pv,uv); 

    %% LPV-ARX identification

    % Create spcification of the model structure
    th=preal('Theta','dt');
    th1=pshift(th,-1);
    th2=pshift(th,-2);

    % dimension of the coefficents and their functional dependency creates a
    % template for the model structure. The individual parameter values do not
    % matter
    am1=1+th+th1+th2;
    am2=am1;
    bm0=am1;
    bm1=am1;
    bm2=am1;

    % perform ARX identification with the specified model structure
    options = lpvarxOptions('Display','off');
    sysest = lpvarx(data_est, LPVcore.lpvidpoly({1, am1,am2},{bm0,bm1,bm2}),options);

    % Check properties that should be inherited from dataset
    verifyEqual(testCase, sysest.InputName, data_est.InputName);
    verifyEqual(testCase, sysest.OutputName, data_est.OutputName);
    verifyEqual(testCase, sysest.InputUnit, data_est.InputUnit);
    verifyEqual(testCase, sysest.OutputUnit, data_est.OutputUnit);

    % Simulate sysest with no noise on the validation data
    ys = lsim(sysest,pv,uv,[],zeros(N,1));        
    fit = bfr(yv,ys);

    verifyEqual(testCase, fit, 90.38, 'AbsTol', 0.01);
end

function testArxNonFree(testCase)
    % Test whether 0 is set as non-free by default
    pTemplate = preal('p', 'ct') * eye(1);
    sys = LPVcore.lpvidpoly({1, pTemplate, 0, pTemplate}, {0, pTemplate});
   
    % What should be free is free
    verifyTrue(testCase, all(sys.A.Free{2}, 'all') && ...
        all(sys.A.Free{4}, 'all') && ...
        all(sys.B.Free{2}, 'all'));
    % What should be non-free is non-free
    verifyTrue(testCase, all(~sys.A.Free{3}, 'all') && all(~sys.B.Free{1}, 'all'));
end

function testArxMimo(testCase)
    rng(42);
    p = preal('p', 'dt');
    Ts = 1;
    ny = 2;
    NoiseVariance = 0.01 * eye(ny);
    A = {eye(ny)};
    B = {eye(ny) * p};
    sys = LPVcore.lpvidpoly(A, B, [], [], [], NoiseVariance, Ts, ...
        'InputDelay', 0);
    sysLti = idpoly({1, 0; 0, 1}, {1, 0; 0, 1}, [], [], [], NoiseVariance, Ts, ...
        'InputDelay', 0);
    N = 100;
    p = ones(N, sys.Np);
    u = randn(N, sys.Nu);
    y = lsim(sys, p, u, [], zeros(N, sys.Ny));
    yLti = lsim(sysLti, u, []);
    verifyTrue(testCase, norm(y - yLti) < 1E-4);
end

function testArxInputDelay(testCase)
    % Test ARX identification with InputDelay
    p = preal('p', 'dt');
    pFrozen = 0.5;
    inputDelay = 3;

    syslti = idpoly(1, [pFrozen, 0.2 * pFrozen], [], [], [], 0);
    sys = LPVcore.lpvidpoly(1, {p, 0.2 * p}, [], [], [], 0);

    syslti.InputDelay = inputDelay;
    sys.InputDelay = inputDelay;

    N = 20;
    u = randn(N, sys.Nu);
    p = pFrozen * ones(N, sys.Np);
    ylti = lsim(syslti, u);
    y = lsim(sys, p, u);
    % Ensure the LPV and LTI systems have identical response
    verifyTrue(testCase, norm(y - ylti) < 1E-10);

    data = iddata(y, u, 1);
    lpvdata = lpviddata(y, p, u);

    %% Identify system
    sysestlti = arx(data, [0, 2, inputDelay]);
    sysest = lpvarx(lpvdata, sys);

    yestlti = lsim(sysestlti, u);
    yest = lsim(sysest, p, u);
    verifyTrue(testCase, norm(yestlti - yest) < 1E-10);
end


==> anc/Code1705/LPVcorev010/test/sysid/bayesopsTest.m <==
function tests = bayesopsTest
%OETEST Test operating point selection using BAYESOPS
    tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(~) % Called once before the tests in this file are run
end

%% Test functions
function testBayesopsCT(testCase)
    rng(1);
    % CT time
    G1 = rss(2, 1, 1);
    G2 = rss(2, 1, 1);
    G = {G1, G2};
    p1 = [-1, -1];
    p2 = [1, 1];
    p = {p1, p2};
    
    [pNext, nugapEst, results] = bayesops(G, p);
    
    verifySize(testCase, pNext, size(p{1}));
    verifyInstanceOf(testCase, nugapEst, 'function_handle');
    verifyEqual(testCase, nugapEst(p1, p1), 0, 'AbsTol', 1E-4);
    verifyEqual(testCase, nugapEst(p2, p2), 0, 'AbsTol', 1E-4);
    verifyInstanceOf(testCase, results, 'BayesianOptimization');
end

function testBayesopsDT(testCase)
    rng(2);
    % DT time and SISO
    G1 = drss(3, 2, 2);
    G2 = drss(3, 2, 2);
    G = {G1, G2};
    p1 = 1;
    p2 = 2;
    p = {p1, p2};
    
    [pNext, nugapEst, results] = bayesops(G, p);
    
    verifySize(testCase, pNext, size(p{1}));
    verifyInstanceOf(testCase, nugapEst, 'function_handle');
    verifyEqual(testCase, nugapEst(p1, p1), 0, 'AbsTol', 1E-4);
    verifyEqual(testCase, nugapEst(p2, p2), 0, 'AbsTol', 1E-4);
    verifyInstanceOf(testCase, results, 'BayesianOptimization');
end

==> anc/Code1705/LPVcorev010/test/sysid/bjTest.m <==
function tests = bjTest
%BJTEST Test identification using LPVBJ
    tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(testCase) % Called once before the tests in this file are run
    rng(42);   % set random number generator seed so that results are reproducible

    p = preal('p', 'dt');
    B = {1, 0.5 * p};
    F = {1, -0.1 * p};
    C = {1, 0.2 * p + p^2};
    D = {1, 0.4 * p^2};
    sys = LPVcore.lpvidpoly([], B, C, D, F);
    sys.NoiseVariance = 1E-3;
    N = 100;
    u = randn(N, sys.Nu);
    p = rand(N, sys.Np);
    y = lsim(sys, p, u);
    testCase.TestData.sys = sys;
    testCase.TestData.data = lpviddata(y, p, u);
    u = randn(N, sys.Nu);
    p = rand(N, sys.Np);
    y = lsim(sys, p, u);
    testCase.TestData.val_data = lpviddata(y, p, u);
end

%% Test functions
function testBj(testCase)
    true_sys = testCase.TestData.sys;
    data = testCase.TestData.data;
    val_data = testCase.TestData.val_data;
    template_sys = randlpvidpoly(true_sys);
    % Gradient-based
    lpvbj(data, template_sys, ...
        lpvbjOptions('Verbose', true, 'Regularization', struct('Lambda', 1E-5)));
    % Pseudo-LS
    est_sys = lpvbj(data, template_sys, ...
        lpvbjOptions('SearchMethod', 'pseudols'));
    % Compute fit w.r.t. validation data
    [~, fit] = compare(val_data, est_sys, 1);
    fprintf('Fit LPV-BJ: %.2f%%\n', fit);
    verifyEqual(testCase, fit, 95.82, 'AbsTol', 0.01);
end


==> anc/Code1705/LPVcorev010/test/sysid/compareTest.m <==
function tests = compareTest
%COMPARETEST Test compare function
    tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(testCase) % Called once before the tests in this file are run
    rng(42);   % set random number generator seed so that results are reproducible

    p = preal('p', 'dt');
    B = {1, 0.5 * p};
    F = {1, 0.5 * p};
    sys = LPVcore.lpvidpoly([], B, [], [], F);
    sys.NoiseVariance = 1E-10;
    N = 100;
    u = randn(N, sys.Nu);
    p = rand(N, sys.Np);
    y = lsim(sys, p, u);
    testCase.TestData.sys = sys;
    testCase.TestData.data = lpviddata(y, p, u);
    u = randn(N, sys.Nu);
    p = rand(N, sys.Np);
    y = lsim(sys, p, u);
    testCase.TestData.val_data = lpviddata(y, p, u);
end

%% Test functions
function testOe(testCase)
    true_sys = testCase.TestData.sys;
    val_data = testCase.TestData.val_data;
    [ySim, fit] = compare(val_data, true_sys, 1);
    verifyTrue(testCase, norm(ySim - val_data.y) < 1E-3, ...
        'Compare did not return valid output.');
    verifyTrue(testCase, fit >= 0.999, ...
        'Compare did not return perfect fit for true system.');
    % Check argument combinations and plotting
    compare(val_data, true_sys, 1);
    compare(val_data, true_sys, 'g', 1);
    compare(val_data, true_sys, 'g');
    close all;
end

function testSyntax(testCase)
    % Test syntax of compare for different input arguments
    true_sys = testCase.TestData.sys;
    data = testCase.TestData.val_data;
    id_sys = LPVcore.lpvidss(preal('p', 'dt'), 1, 1, 1, 'innovation');
    id_sys_io = LPVcore.lpvidpoly(1, {1, preal('p', 'dt')});
    id_sys.Ts = true_sys.Ts;
    id_sys_io.Ts = true_sys.Ts;

    % Check different calling syntaxes
    compare(data, id_sys, 'g', 1);
    compare(data, id_sys, 1);
    compare(data, id_sys, Inf);
    compare(data, id_sys, id_sys, id_sys, Inf);
    compare(data, id_sys, id_sys, 'k--', id_sys, Inf);
    compare(data, id_sys, 'g', id_sys, 'k--', id_sys, '--');
    verifyError(testCase, @() compare(id_sys), 'MATLAB:narginchk:notEnoughInputs');
    verifyError(testCase, @() compare(data, data), '');
    verifyError(testCase, @() compare(data, 'g', id_sys, 1), '');
    verifyError(testCase, @() compare(data, id_sys, 2), '');  % invalid k
    % Check output arguments
    [ySys, fit] = compare(data, id_sys, id_sys, Inf);
    verifyEqual(testCase, fit{1}, fit{2});
    verifyEqual(testCase, ySys{1}, ySys{2});
    [ySys, ~] = compare(data, id_sys, id_sys, 1);
    verifyEqual(testCase, ySys{1}, ySys{2});
    % Test with LPVIDPOLY
    [ySys, ~] = compare(data, id_sys_io, id_sys_io, Inf);
    verifyEqual(testCase, ySys{1}, ySys{2});
    [ySys, ~] = compare(data, id_sys_io, id_sys_io, 1);
    verifyEqual(testCase, ySys{1}, ySys{2});
    % Only DT models
    verifyError(testCase, ...
        @() compare(data, LPVcore.lpvidss(preal('p', 'ct'), 1, 1, 1, 'innovation')), '');
    close all
end


==> anc/Code1705/LPVcorev010/test/sysid/hinfidTest.m <==
function tests = hinfidTest
%HINFIDTEST Test behavior of HINFID
tests = functiontests(localfunctions);
end

function setupOnce(testCase)
rng(42); % make results reproducible
% create a second order mass spring damper system
k = 10;
c = 5;
m = 1;

A = [0 1; -k/m -c/m];
B = [0; 1/m];
C = [1 0];
D = 0;

G = ss(A,B,C,D);
testCase.TestData.sysCheck = G;
end

function testHinfid(testCase)
% create scheduling variable and lpvlfr system to identify
p = [];
LFRsys = LPVcore.lpvlfr([],drss(2,1,1));

% identify the system using hinfid
[~, gamma1] = hinfid({testCase.TestData.sysCheck},{p},LFRsys);

% check result!
% TODO: check why bode fails
% bode(LPRIDsys,p);
% hold on
% bode(testCase.TestData.sysCheck);

%% test using the same example using the paper:
% Linear fractional LPV model identification from local
% experiments: an H?-based optimization technique

% lfr model representation eq(3) using system description A
% (step 1, use the real values of the scheduling variables to estimate
m1 = 0.2;
m2 = 0.2;
K = 4;
f = 0.1;
f1 = 0.04;
f2 = 0.04;
k = 10;

A0 = [(-f-f1)/m1, f/m2, -k; f/m1, (-f-f2)/m2 k; 1/m1, -1/m2, 0];
Bw = [-f/m2; f/m2; -f/m2];
Bu = [K; 0; 0];
Cz = [0, 1/m2, 0];
Dzw = -1/m2;
Dzu = 0;
Co = [1/m1, 0, 0];
Dyw = 0;
Dyu = 0;

G = ss(A0, [Bw Bu], [Cz; Co], [Dzw Dzu; Dyw Dyu]);
Delta = preal('Delta', 'ct');

% create real system using the scheduling variables
p = 0:0.05:0.8; p = p';
sysreal = LPVcore.lpvlfr(Delta,G);


% lets identify the system
LTIs = cell(length(p),1);
pcell = cell(length(p),1);
for i=1:length(p)
    LTIs{i} = extractLocal(sysreal,p(i));
    pcell{i} = p(i);
end

rng(42);
c = 0.2;
Gdisturbed = ss(A0+c*randn(size(A0)), [Bw Bu]+c*randn(size([Bw Bu])), [Cz; Co]+c*randn(size([Cz; Co])), [Dzw Dzu; Dyw Dyu]+c*randn(size([Dzw Dzu; Dyw Dyu])));
sysrandom = LPVcore.lpvlfr(Delta,Gdisturbed);
[LFRIDsys, gamma2] = hinfid(LTIs,pcell,sysrandom);

bode(LFRIDsys,'r',p);
bode(sysreal,'b',p);
bode(sysrandom, 'y',p);
close all;

verifyTrue(testCase, gamma1 <10E-6 && gamma2 < 10E-6);
end




==> anc/Code1705/LPVcorev010/test/sysid/idpmatrixTest.m <==
function tests = idpmatrixTest
%IDPMATRIXTEST Test behavior of IDPMATRIX
tests = functiontests(localfunctions);
end

function testIdPmatrix(testCase)
    p = preal('p', 'dt');
    pi = idpmatrix(p);
    verifyEqual(testCase, nparams(pi), 1);
    verifyEqual(testCase, nparams(pi, 'free'), 1);
    verifyEqual(testCase, pi.matrices, 1);

    % Setting coefficients to non-free
    pi = idpmatrix(p, false);
    verifyEqual(testCase, nparams(pi), 1);
    verifyEqual(testCase, nparams(pi, 'free'), 0);

    % Matrix-valued case
    pi = idpmatrix(p * eye(2) + randn(2), false);
    verifyEqual(testCase, nparams(pi), 8);
    verifyEqual(testCase, nparams(pi, 'free'), 0);

    free = cat(3, false(2), true(2));
    pi = idpmatrix(p * eye(2) + randn(2), free);
    verifyEqual(testCase, nparams(pi), 8);
    verifyEqual(testCase, nparams(pi, 'free'), 4);

    % Direct syntax
    pi = idpmatrix(cat(3, randn(3), randn(3)), [], [], [], {pbconst, pbaffine(1)});
    verifyEqual(testCase, nparams(pi), 18);
    verifyEqual(testCase, nparams(pi, 'free'), 18);
end


==> anc/Code1705/LPVcorev010/test/sysid/lpviddataTest.m <==
function tests = lpviddataTest
%LPVIDDATATEST Test behavior of LPVIDDATA
    tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(~) % Called once before the tests in this file are run
end

%% Test functions
function testCreate(testCase)
    N = 100;
    ny = 3;
    nu = 5;
    np = 4;
    y = randn(N, ny);
    p = randn(N, np);
    u = randn(N, nu);
    
    lpviddata(y, p, u);
    lpviddata([], p, u);
    lpviddata(y, [], u);
    lpviddata(y, p, []);
    lpviddata(y, [], []);
    verifyError(testCase, @() lpviddata([], [], []), ...
        'LPVcore:general:InvalidInput');
end




==> anc/Code1705/LPVcorev010/test/sysid/lpvidpolyTest.m <==
function tests = lpvidpolyTest
%LPVIDPOLYTEST Test behavior of LPVIDPOLY
    tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(testCase) % Called once before the tests in this file are run
    tm = timemap(randi(1, 1, 1) - 1, ...
        'dt', ...
        'Name', {'a', 'c'}, ...
        'Unit', {'-', 'm'}, ...
        'Range', {[-100, 100], [-Inf, +Inf]});

    testCase.TestData.P1 = pmatrix(rand(4, 4, 2) - 0.5, ...
        'BasisType', 'affine', ...
        'SchedulingTimeMap', tm);
    testCase.TestData.P2 = pmatrix(randn(4, 4, 2), ...
        'BasisType', 'affine', ...
        'SchedulingTimeMap', tm);
    
    testCase.TestData.sys = LPVcore.lpvidpoly({eye(4), testCase.TestData.P1}, ...
        {testCase.TestData.P2});
end

%% Test functions
function testCreation(testCase)
    d = preal('p', 'dt');
    c = preal('p', 'ct');
    
    sys = LPVcore.lpvidpoly({1, 1 + d});
    
    % Check sampling time, IO size
    verifyEqual(testCase, sys.Ny, 1);
    verifyEqual(testCase, sys.Nu, 0);
    verifyEqual(testCase, sys.Np, 1);
    verifyEqual(testCase, sys.Ts, -1);
    verifyEqual(testCase, LPVcore.lpvidpoly({1, c}).Ts, 0);
    
    % Filters must have compatible sizes
    verifyError(testCase, ...
        @() LPVcore.lpvidpoly(1, [], [1, 2]), '');
    verifyError(testCase, ...
        @() LPVcore.lpvidpoly(1, [1, 2], 1, 2, [1; 2]), '');
    verifyError(testCase, ...
        @() LPVcore.lpvidpoly(1, [1; 2]), '');
    
    % Filters must be monic
    verifyError(testCase, ...
        @() LPVcore.lpvidpoly(0.5), '');
    verifyError(testCase, ...
        @() LPVcore.lpvidpoly([1, 2; 0, 1]), '');
    verifyError(testCase, ...
        @() LPVcore.lpvidpoly({0.5}), '');
    verifyError(testCase, ...
        @() LPVcore.lpvidpoly({eye(3) * d}), '');
    verifyError(testCase, ...
        @() LPVcore.lpvidpoly(1, [], 0, 1, 1), '');
    verifyError(testCase, ...
        @() LPVcore.lpvidpoly(1, [], 1, 0, 1), '');
    verifyError(testCase, ...
        @() LPVcore.lpvidpoly(1, [], 1, 1, 0), '');
end

function testNParams(testCase)
    % Verify whether the number of (free) parameters is correct
    sys = LPVcore.lpvidpoly({1, 2, 3}, {1, 2, 3}, {1, 2, 3}, [], {1, 2, 3});
    syslti = idpoly([1, 2, 3], [1, 2, 3], [1, 2, 3], [], [1, 2, 3]);
    
    % Attempting to make a monic parameter free has no effect
    sys.A.Free = {1, 0, 0};
    syslti.Structure.A.Free = [1, 0, 0];
    
    verifyEqual(testCase, nparams(sys), nparams(syslti));
    verifyEqual(testCase, nparams(sys, 'free'), nparams(syslti, 'free'));

    % ZeroIsNonFree behavior
    sys = LPVcore.lpvidpoly({eye(2), [0, 1; 1, 0]}, {[1; 0]});
    verifyEqual(testCase, nparams(sys, 'free'), 3);
    verifyEqual(testCase, nparams(sys), 6);
    
    sys = LPVcore.lpvidpoly({eye(2), [0, 1; 1, 0]}, {[1; 0]}, 'ZeroIsNonFree', false);
    verifyEqual(testCase, nparams(sys, 'free'), 6);
    
    % Examples with scheduling variable
    p = preal('p', 'ct');
    sys = LPVcore.lpvidpoly({ eye(2), randn(2) * p + randn(2) });
    verifyEqual(testCase, nparams(sys), nparams(sys, 'free'));
    verifyEqual(testCase, nparams(sys), 8);
    % Setting all parameters to non-free
    sys.A.Free{2} = false(2, 2, 2);
    verifyEqual(testCase, nparams(sys), 8);
    verifyEqual(testCase, nparams(sys, 'free'), 0);
end

function testSize(testCase)
    sys = testCase.TestData.sys;
    P1 = testCase.TestData.P1;
    
    verifyTrue(testCase, all([size(P1, 1), size(P1, 2)] == size(sys)));
end

function testExtractLocal(testCase)
    sys = testCase.TestData.sys;
    verifyClass(testCase, extractLocal(sys, zeros(1, sys.Np)), 'idpoly');  
    sys.C = {eye(sys.Ny), randn(sys.Ny)};
    verifyError(testCase, @() extractLocal(sys, zeros(1, sys.Np)), '');
    % Compare lpvidpoly and idpoly for MIMO OE model
    % Discrete-time
    p = preal('p', 'dt');
    B = [1, 1, 1; 1, 1, 1] + p * randn(2, 3);
    F = {eye(2), diag([2, 3]) + p * diag(randn(1, 2))};
    Blti = {1, 1, 1; 1, 1, 1};
    Flti = {[1, 2], [1, 2], [1, 2]; ...
            [1, 3], [1, 3], [1, 3]};
    sys = LPVcore.lpvidpoly([], B,    [], [], F);
    syslti = idpoly([], Blti, [], [], Flti);
    % Use extractLocal to go from lpvidpoly --> idpoly
    syslocal = extractLocal(sys, 0);
    verifyEqual(testCase, syslti, syslocal);
end

function testLSim(testCase)
    p = preal('p', 'dt');
    A = {1, p, pshift(p, -1)^2};
    B = {p + 0.5, p^3, p^2};
    C = {1, 0.6 - p, p^2};
    D = {1, 0.5};
    F = {1, p^2, p - 0.5};
    sys = LPVcore.lpvidpoly(A, B, C, D, F);
    
    N = 100;
    np = sys.Np;
    ny = sys.Ny;
    
    pFrozen = 0.1;
    pData = pFrozen * ones(N, np);
    uData = ones(N, np);
    
    [y, t] = lsim(sys, pData, uData, [], zeros(N, ny));
    sysLocal = extractLocal(sys, pFrozen);
    [yLocal, tLocal] = lsim(sysLocal, uData);
    
    verifyTrue(testCase, max(abs(y - yLocal)) < 2 * eps && ...
        max(abs(t - tLocal)) < 2 * eps);
    
    %% Trivial system
    syslpv = LPVcore.lpvidpoly(1, 1);
    syslpv.NoiseVariance = 0;
    syslti = idpoly(1, 1);
    
    N = 10;
    u = randn(N, 1);
    p = randn(N, 0);
    ylpv = lsim(syslpv, p, u);
    ylti = lsim(syslti, u);
    
    verifyTrue(testCase, norm(ylpv - ylti) < 1E-4);
end

function testInputDelay(testCase)
    syslpv = LPVcore.lpvidpoly(1, [1, 2], [], [], [], 0);
    syslti = idpoly(1, {1, 2}, [], [], [], 0);
    syslpv.InputDelay = [1, 3];
    syslti.InputDelay = [1, 3];
    
    N = 10;
    u = randn(N, syslpv.Nu);
    p = randn(N, syslpv.Np);
    
    ylpv = lsim(syslpv, p, u);
    ylti = lsim(syslti, u);
    
    verifyTrue(testCase, norm(ylpv - ylti) < 1E-4);
end

function testPredict(testCase)
    sys = testCase.TestData.sys;
    
    N = 200;        % nr. of samples
    K = 1;          % prediction horizon
    nu = sys.Nu;
    np = sys.Np;
    ny = sys.Ny;
    
    p = randn(N, np);
    u = randn(N, nu);
    [y, t, e] = lsim(sys, p, u, [], zeros(N, ny));
    yp = predict(sys, [y, p, u], K);
    
    verifyTrue(testCase, max(max(abs(yp - (y - e)))) <= 1E-10);
    verifyTrue(testCase, all(size(y) == [N, ny]) && ...
        numel(t) == N);
end

function testTimemap(testCase)
    P = testCase.TestData.sys;
    
    % Test setting properties
    propNames = {'Range','RateBound','Name','Unit','Map'};
    propValues = {{[-5, 5]; [2, 3]}, {[-10, 10]; [5, 9]}, ...
        {'p'; 'q'}, {'m'; 'km'}, randi([-10 0],size(P.SchedulingTimeMap.Map))};

    for i = 1:numel(propNames)
        P.SchedulingTimeMap.(propNames{i}) = propValues{i};
    end

    for i = 1:numel(propNames)
        verifyEqual(testCase, P.SchedulingTimeMap.(propNames{i}), propValues{i});
    end

    % Verify the system matrices have the same timemap
    verifyEqual(testCase, P.SchedulingTimeMap, P.A.SchedulingTimeMap);
    verifyEqual(testCase, P.SchedulingTimeMap, P.B.SchedulingTimeMap);
    verifyEqual(testCase, P.SchedulingTimeMap, P.C.SchedulingTimeMap);
    verifyEqual(testCase, P.SchedulingTimeMap, P.D.SchedulingTimeMap);
    verifyEqual(testCase, P.SchedulingTimeMap, P.F.SchedulingTimeMap);
    for i = 1:P.Na
        verifyEqual(testCase, P.SchedulingTimeMap, P.A.Mat{i}.timemap);
    end
    for i = 1:P.Nb
        verifyEqual(testCase, P.SchedulingTimeMap, P.B.Mat{i}.timemap);
    end
    for i = 1:P.Nc
        verifyEqual(testCase, P.SchedulingTimeMap, P.C.Mat{i}.timemap);
    end
    for i = 1:P.Nd
        verifyEqual(testCase, P.SchedulingTimeMap, P.D.Mat{i}.timemap);
    end
    for i = 1:P.Nf
        verifyEqual(testCase, P.SchedulingTimeMap, P.F.Mat{i}.timemap);
    end

    check = @() timeMapPropSet(P, 'Range', {[-5, 5], [-3 3], [-3 3]});

    % Check for error if different dimension scheduling is given
    verifyError(testCase, check, 'MATLAB:InputParser:ArgumentFailedValidation')
end


%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Local functions
function timeMapPropSet(P, prop, val)
    P.SchedulingTimeMap.(prop) = val;
end


==> anc/Code1705/LPVcorev010/test/sysid/lpvidssTest.m <==
function tests = lpvidssTest
%LPVIDSSTEST Test behavior of LPVIDSS
    tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(~) % Called once before the tests in this file are run
    rng(1);
end

%% Test functions
function testCreation(testCase)
    p = preal('p', 'dt');
    nx = 3; nu = 4; ny = 5;
    A = ones(nx) * p;
    B = ones(nx, nu);
    K = ones(nx, ny);
    C = ones(ny, nx);
    D = ones(ny, nu);
    G = ones(nx);
    H = ones(ny);
    incorrect = ones(nx + nu + ny);
    % Creation with correct matrix
    sys_innovation = LPVcore.lpvidss(A, B, C, D, 'innovation', K, []);
    sys_general = LPVcore.lpvidss(A, B, C, D, 'general', G, H);
    % Test display
    disp(sys_innovation);
    disp(sys_general);
    % Creation with incorrect matrix sizes
    verifyError(testCase, @() LPVcore.lpvidss(incorrect, B, C, D, 'innovation', K, []), '');
    verifyError(testCase, @() LPVcore.lpvidss(A, incorrect, C, D, 'innovation', K, []), '');
    verifyError(testCase, @() LPVcore.lpvidss(A, B, incorrect, D, 'innovation', K, []), '');
    verifyError(testCase, @() LPVcore.lpvidss(A, B, C, incorrect, 'innovation', K, []), '');
    verifyError(testCase, @() LPVcore.lpvidss(A, B, C, D, 'innovation', incorrect, []), '');
    verifyError(testCase, @() LPVcore.lpvidss(A, B, C, D, 'general', incorrect, H), '');
    verifyError(testCase, @() LPVcore.lpvidss(A, B, C, D, 'innovation', G, incorrect), '');
end

function testLSim(testCase)
    N = 10;

    A = 0.9;
    B = 1.2;
    C = -1;
    D = 1.5;

    sys = LPVcore.lpvidss(A, B, C, D, 'innovation');
    sys_lti = idss(A, B, C, D);

    sys.NoiseVariance = 0;
    sys_lti.NoiseVariance = 0;

    u = randn(N, sys.Nu);
    p = zeros(N, sys.Np);
    x0 = randn(sys.Nx);

    [y, t, w, yp] = lsim(sys, p, u, [], x0);
    y_lti = lsim(sys_lti, u, [], x0);

    verifyTrue(testCase, norm(y - y_lti) < 1E-10);
    % y and yp should be equal if no noise is present
    verifyEqual(testCase, y, yp);
    % t should have spacing 1 if sampling time is not specified
    verifyEqual(testCase, t, (0:N-1).');
    % noise is 0 since NoiseVariance was set to 0
    verifyEqual(testCase, norm(w), 0);
end

function testFindStates(testCase)
    % Create equivalent IDSS and LPVIDSS objects and check whether the FINDSTATES
    % command returns (approximately) the same estimate for both (given
    % identical simulation input data).
    NoiseVariance = 0.0001;
    ny = 1;
    nu = 1;
    nx = 2;
    A = 0.4 * rand(nx);
    B = rand(nx, nu);
    K = rand(nx, ny);
    C = rand(ny, nx);
    D = rand(ny, nu);
    sys = idss(A, B, C, D, K);
    sys.NoiseVariance = NoiseVariance;
    lpvsys = LPVcore.lpvidss(A, B, C, D, 'innovation', K);
    lpvsys.NoiseVariance = NoiseVariance;
    
    % Simulation
    N = 100;
    u = randn(N, nu);
    p = zeros(N, lpvsys.Np);
    e = randn(N, ny);
    x0 = randn(nx, 1);
    y = sim(sys, u, simOptions('AddNoise', true, 'NoiseData', e, 'InitialCondition', x0));
    ylpv = lsim(lpvsys, p, u, [], x0, sqrt(NoiseVariance) * e);
    data = iddata(y, u);
    lpvdata = lpviddata(ylpv, p, u);
    x0est = findstates(sys, data);
    lpvx0est = findstates(lpvsys, lpvdata);

    verifyLessThan(testCase, norm(x0est - lpvx0est) / norm(x0est), 0.01);
    verifyLessThan(testCase, norm(x0 - lpvx0est) / norm(x0), 0.05);
end

function testPredict(testCase)
    N = 10;

    A = 0.1 * randn(2);
    B = randn(2, 1);
    C = randn(1, 2);
    D = randn;

    sys = LPVcore.lpvidss(A, B, C, D, 'innovation');
    sys_lti = idss(A, B, C, D);

    sys.NoiseVariance = 0;
    sys_lti.NoiseVariance = 0;

    u = randn(N, sys.Nu);
    p = zeros(N, sys.Np);
    x0 = randn(sys.Nx, 1);

    y = lsim(sys, p, u, [], x0);
    y_lti = lsim(sys_lti, u, [], x0);

    data = lpviddata(y, p, u);
    data_lti = iddata(y_lti, u);

    opt = predictOptions('InitialCondition','z');

    y_pred = predict(sys, data, 1);
    y_lti_pred = predict(sys_lti, data_lti, 1, opt);
    
    verifyTrue(testCase, norm(y_pred - y_lti_pred.y) < 1E-10);
end

function testTimemap(testCase)
    p = preal('p', 'dt');
    q = preal('q', 'dt');
    nx = 3; nu = 4; ny = 5;
    A = ones(nx);
    B = ones(nx, nu);
    C = ones(ny, nx);
    D = ones(ny, nu);
    K = ones(nx, ny);
    G = ones(nx);
    H = ones(ny);
    P = LPVcore.lpvidss(A*p,B,C*q,D,'innovation',K);
    P2 = LPVcore.lpvidss(A*p,B,C*q,D,'general',G,H);
    
    % Test setting properties
    propNames = {'Range','RateBound','Name','Unit','Map'};
    propValues = {{[-5, 5]; [2, 3]}, {[-10, 10]; [5, 9]}, ...
        {'a'; 'b'}, {'m'; 'km'}, randi([-10 0],size(P.SchedulingTimeMap.Map))};

    for i = 1:numel(propNames)
        P.SchedulingTimeMap.(propNames{i}) = propValues{i};
        P2.SchedulingTimeMap.(propNames{i}) = propValues{i};
    end

    for i = 1:numel(propNames)
        verifyEqual(testCase, P.SchedulingTimeMap.(propNames{i}), propValues{i});
        verifyEqual(testCase, P2.SchedulingTimeMap.(propNames{i}), propValues{i});
    end

    % Verify the system matrices have the same timemap
    verifyEqual(testCase, P.SchedulingTimeMap, P.A.timemap);
    verifyEqual(testCase, P.SchedulingTimeMap, P.B.timemap);
    verifyEqual(testCase, P.SchedulingTimeMap, P.C.timemap);
    verifyEqual(testCase, P.SchedulingTimeMap, P.D.timemap);
    verifyEqual(testCase, P.SchedulingTimeMap, P.K.timemap);

    verifyEqual(testCase, P.SchedulingTimeMap, P2.A.timemap);
    verifyEqual(testCase, P.SchedulingTimeMap, P2.B.timemap);
    verifyEqual(testCase, P.SchedulingTimeMap, P2.C.timemap);
    verifyEqual(testCase, P.SchedulingTimeMap, P2.D.timemap);
    verifyEqual(testCase, P.SchedulingTimeMap, P2.G.timemap);
    verifyEqual(testCase, P.SchedulingTimeMap, P2.H.timemap);

    check = @() timeMapPropSet(P, 'Range', {[-5, 5], [-3 3], [-3 3]});

    % Check for error if different dimension scheduling is given
    verifyError(testCase, check, 'MATLAB:InputParser:ArgumentFailedValidation')
end

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Local functions
function timeMapPropSet(P, prop, val)
    P.SchedulingTimeMap.(prop) = val;
end

==> anc/Code1705/LPVcorev010/test/sysid/lpvssestTest.m <==
function tests = lpvssestTest
%LPVSSESTTEST Test identification using LPVSSEST
    tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(~) % Called once before the tests in this file are run
end

%% Test functions
function testEGN(testCase)
    %% Enhanced Gauss-Newton search method
    rng(42);
    %% Model structure
    p = preal('p', 'dt');
    nx = 2;
    nu = 1;
    ny = 1;

    A = p * 0.1 * randn(nx);
    B = randn(nx, nu) * p^2 + randn(nx, nu);
    C = randn(ny, nx);
    D = zeros(ny, nu);
    K = randn(nx, ny);
    
    Ainit = 0.98 * A;
    Binit = 1.02 * B;
    Cinit = 0.97 * C;
    Dinit = D;
    Kinit = 0.79 * K;
    
    NoiseVariance = 0.1;
    Ts = 0.1;
    
    sys = LPVcore.lpvidss(A, B, C, D, 'innovation', K, [], ...
        NoiseVariance, Ts);
    sys_init = LPVcore.lpvidss(Ainit, Binit, Cinit, Dinit, 'innovation', Kinit, [], ...
        NoiseVariance, Ts);

    %% Estimation

    N = 100;
    u = randn(N, nu);
    p = -0.5 + rand(N, sys.Np);

    y = lsim(sys, p, u);
    data = lpviddata(y, p, u, Ts);
    options = lpvssestOptions('Display', 'off');
    searchOptions = options.SearchOptions;
    searchOptions.maxIter = 10;
    options = lpvssestOptions('Display', 'off', ...
        'Initialization', 'template', 'SearchOptions', searchOptions);
    sys_est = lpvssest(data, sys_init, options);

    verifyEqual(testCase, sys_est.Ts, Ts);

    %% Validation
    u_val = randn(N, nu);
    p_val = -0.5 + rand(N, sys.Np);
    y_val = lsim(sys, p_val, u_val, [], zeros(nx, 1), zeros(size(u)));
    y_init = lsim(sys_init, p_val, u_val, [], zeros(nx, 1), zeros(size(u)));
    y_est = lsim(sys_est, p_val, u_val, [], zeros(nx, 1), zeros(size(u)));

    fit_init = LPVcore.goodnessOfFit(y_init, y_val, 'nmse');
    fit_est = LPVcore.goodnessOfFit(y_est, y_val, 'nmse');
    fprintf('Validation fit (init --> est): %.2f --> %.2f\n', fit_init, fit_est);
    
    verifyTrue(testCase, fit_est <= 1-0.96);

end

function testOEInit(testCase)
    rng(1);
    p = preal('p', 'dt');
    A = 0.1 + 0.1 * p; B = 1;
    C = 1; D = 1; K = 0;
    NoiseVariance = 0.01;
    Ts = 1;
    
    template_sys = LPVcore.lpvidss(A, B, C, D, 'innovation', K, [], NoiseVariance,Ts);
    
    N = 10;
    u = randn(N, template_sys.Nu);
    p = rand(N, template_sys.Np);
    y = lsim(template_sys, p, u);
    data = lpviddata(y, p, u, template_sys.Ts);
    sys = lpvssest(data, template_sys, lpvssestOptions('Display', 'off'));
    
    [~, fit] = compare(data, sys);
    verifyGreaterThan(testCase, fit, 95);
end



==> anc/Code1705/LPVcorev010/test/sysid/oeTest.m <==
function tests = oeTest
%OETEST Test identification using LPVOE
    tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(testCase) % Called once before the tests in this file are run
    rng(42);   % set random number generator seed so that results are reproducible

    p = preal('p', 'dt');
    B = {1, 0.5 * p};
    F = {1, 0.5 * p};
    sys = LPVcore.lpvidpoly([], B, [], [], F);
    sys.NoiseVariance = 1E-4;
    N = 100;
    u = randn(N, sys.Nu);
    p = rand(N, sys.Np);
    y = lsim(sys, p, u);
    testCase.TestData.sys = sys;
    testCase.TestData.data = lpviddata(y, p, u);
    u = randn(N, sys.Nu);
    p = rand(N, sys.Np);
    y = lsim(sys, p, u);
    testCase.TestData.val_data = lpviddata(y, p, u);
end

%% Test functions
function testOe(testCase)
    true_sys = testCase.TestData.sys;
    data = testCase.TestData.data;
    val_data = testCase.TestData.val_data;
    template_sys = randlpvidpoly(true_sys);
    % Regularization is required here
    est_sys = lpvoe(data, template_sys, ...
        lpvoeOptions('SearchMethod', 'pseudols'));
    % Compute fit w.r.t. validation data
    [~, fit] = compare(val_data, est_sys, 1);
    fprintf('Fit LPV-OE: %.2f%%\n', fit);
    verifyTrue(testCase, abs(fit - 98) <= 1);
end

function testInputDelay(testCase)
    % Verify whether Input Delay works correctly by comparing with OE.
    ts = 1;
    noiseVariance = 0.05;
    inputDelay = 2;
    p = preal('p', 'dt');

    sys = LPVcore.lpvidpoly({}, {1, p}, {}, {}, {1, 1}, noiseVariance, ts, ...
        'InputDelay', inputDelay);
    syslti = idpoly([], [1, 1], [], [], [1, 1], noiseVariance, ts, ...
        'InputDelay', inputDelay);

    N = 100;
    rng(1);
    u = randn(N, sys.Nu);
    p = ones(N, sys.Np);  % LTI
    y = lsim(sys, p, u);

    data = lpviddata(y, p, u);
    data_lti = iddata(y, u);

    template_sys = randlpvidpoly(sys);

    opts = lpvoeOptions('SearchMethod', 'pseudols');
    sys_est = lpvoe(data, template_sys, opts);
    sys_est_lti = oe(data_lti, [syslti.nb, syslti.nf, syslti.nk], ...
        'InputDelay', inputDelay);

    [~, fit] = compare(data, sys_est);
    [~, fit_lti] = compare(data_lti, sys_est_lti);
    
    % Fit should be within 1% of each other
    verifyEqual(testCase, fit, fit_lti, 'AbsTol', 1);
end


==> anc/Code1705/LPVcorev010/test/sysid/pemgradTest.m <==
function tests = pemgradTest
%PEMGRADTEST Test identification using PEM-GRADIENT
    tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(~) % Called once before the tests in this file are run
end

%% Test functions
function testPemGrad(testCase)
    rng(42);
    %% Model structure
    p = preal('p', 'dt');

    B = {1 + p, 4 + 2 * p * p};
    F = {1, 0.5 + 0.5 * p};

    C = {1, 1 + p};
    D = {1, 0.5 + 0.5 * p};

    B_init = {1 + p, 2 + 2 * p * p};
    F_init = {1, 0.4 + 0.4 * p};

    C_init = {1, 0.6 + 0.4 * p};
    D_init = {1, 0.4 + 0.6 * p};

    sys = LPVcore.lpvidpoly([], B, C, D, F);

    %% Estimation
    sys_init = LPVcore.lpvidpoly([], B_init, C_init, D_init, F_init);

    N = 100;
    u = randn(N, 1);
    p = -0.5 + rand(N, 1);

    y = lsim(sys, p, u);
    data = lpviddata(y, p, u);
    opts = lpvpolyestOptions('SearchMethod', 'gradient', ...
        'SearchOptions', ...
            struct('StepSize', 0.1, 'MaxIterations', 20), ...
        'Verbose', false, ...
        'Regularization', struct('Lambda', 1));
    sys_est = lpvpolyest(data, sys_init, opts);

    %% Validation
    u_val = randn(N, 1);
    p_val = -0.5 + rand(N, 1);
    y_val = lsim(sys, p_val, u_val, [], zeros(size(u)));
    y_init = lsim(sys_init, p_val, u_val, [], zeros(size(u)));
    y_est = lsim(sys_est, p_val, u_val, [], zeros(size(u)));

    fit_init = LPVcore.goodnessOfFit(y_init, y_val, 'nmse');
    fit_est = LPVcore.goodnessOfFit(y_est, y_val, 'nmse');
    fprintf('Validation fit (init --> est): %.2f --> %.2f\n', fit_init, fit_est);
    
    verifyTrue(testCase, fit_est <= 1-0.965);

end


==> anc/Code1705/LPVcorev010/test/sysid/pidpolyTest.m <==
function tests = pidpolyTest
%LPVIDPOLYTEST Test behavior of LPVIDPOLY
    tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(testCase) % Called once before the tests in this file are run
    p = preal('p', 'ct');
    testCase.TestData.p = p;
end

%% Test functions
function testCreate(testCase)
    filt = pidpoly({});
    verifyTrue(testCase, isempty(filt.Mat) && isempty(filt.Max) && ...
        isempty(filt.Min) && isempty(filt.Free));
end

function testDisp(~)
    p = preal('p', 'dt');
    % Non-monic
    disp(pidpoly({p, p^2}));
    % Monic
    disp(pidpoly({1, p^2}));
end

function testSlice(testCase)
    p = testCase.TestData.p;
    A = randn(2);
    filt = pidpoly({p * A, pdiff(p, 1) * randn(2)});
    filtSliced = slice(filt, 1, 1);
    mat = filt.Mat{1};
    matSliced = filtSliced.Mat{1};
    verifyTrue(testCase, mat(1, 1) == matSliced);

    % Check if number of parameters does not change
    F = pidpoly({1, 1 + p});
    F.MustBeMonic_ = true;
    FSliced = slice(F, 1, 1);
    verifyEqual(testCase, nparams(FSliced), nparams(F));
    verifyEqual(testCase, nparams(FSliced, 'free'), nparams(F, 'free'));
end

function testMinusOne(testCase)
    p = testCase.TestData.p;
    A = randn(2);
    filt = pidpoly({A, A * p + eye(2)});
    filtMinusOne = minusOne(filt);
    verifyTrue(testCase, filtMinusOne.Mat{1} == A - eye(2));
end

function testCat(testCase)
    p = preal('p', 'dt');
    A = pidpoly(1);
    B = pidpoly(p);
    C = [A, B];
    verifyTrue(testCase, isequal(C.Free{1}(:, :, 1), [1, 0]));
    verifyTrue(testCase, nparams(C, 'free') == 2);
    
    % Multi-dimensional example
    p = randn(2) * preal('p', 'dt');
    A = pidpoly({randn(2), 1 + p, p^2, p - p^2 + p^3});
    B = pidpoly({p, p - 1, p^7, p + p^3, randn(2), randn(2)});
    C = [A, B];
    % Note: the number of non-free parameters increases because the basis
    % functions are shared after concatenation. E.g. [1, p] --> 2 free
    % parameters, but 4 parameters in total because it can be written as
    %   [1 + 0 * p,  0 + 1 * p]
    verifyTrue(testCase, nparams(C, 'free') == ...
        nparams(A, 'free') + nparams(B, 'free'));
    verifyTrue(testCase, nparams(C) == ...
        nparams(A) + nparams(B) + 7 * 4);  % 7 hardcoded for this example, 
        % 4 because the dimension is 2-by-2
end

function testRand(testCase)
    A = pidpoly(randn(10));
    
    % Without interval should default to [0, 1]
    A = rand(A);
    verifyTrue(testCase, ...
        all(A.Value{:} <= 1, 'all') && all(A.Value{:} >= 0, 'all'));
    
    % With interval specified
    A = rand(A, [-0.25, 0.25]);
    verifyTrue(testCase, ...
        all(A.Value{:} <= 0.25, 'all') && all(A.Value{:} >= -0.25, 'all'));
    
    % Non-free parameters are unaffected
    A.Free{1} = false(size(A.Free{1}));
    Ar = rand(A, [-1000, 1000]);
    verifyEqual(testCase, A.Value, Ar.Value);
end



==> anc/Code1705/LPVcorev010/test/sysid/rivTest.m <==
function tests = rivTest
%RIVTEST Test identification using RIV
    tests = functiontests(localfunctions);
end

%% File fixtures
function setupOnce(~) % Called once before the tests in this file are run
    rng(1);
end

%% Test functions
function testRiv(testCase)
    Ts = 0.1;  % s
    NoiseVariance = 1E-1;

    p = preal('p', 'dt');

    B = {1+p, 1+p};
    F = {1, 0.1+0.1*p};

    sys = LPVcore.lpvidpoly([], B, {1, 1}, {1, 1}, F, NoiseVariance, Ts);

    %% Data generation
    N = 1000;  % samples

    % Train
    uData = randn(N, sys.Nu);
    pData = rand(N, sys.Np);
    tData = Ts * (1:N);
    [y, ~, ~, yp] = lsim(sys, pData, uData, tData);
    fprintf('SNR is %.1f dB\n', LPVcore.snr(y, y - yp));

    data_est = lpviddata(y, pData, uData, Ts);

    %% Identification
    % The system will be identified with the provided template model
    % structure. Once with randomly initialized coefficients ('template')
    % and once with an ARX pre-estimation ('polypre')
    template_sys = randlpvidpoly(sys);
    initialization_methods = {'template', 'polypre'};

    for i=1:numel(initialization_methods)
        fprintf('Testing with initialization method %s\n', initialization_methods{i});
        tic;
        sys_est_laurain = lpvriv(data_est, template_sys, ...
            lpvrivOptions('Implementation', 'laurain', 'Display', 'off', ...
                'Initialization', initialization_methods{i}));
        toc;
        [~, fit] = compare(data_est, sys_est_laurain);
        fprintf('\tFit with Laurain implementation is %.5f%%\n', fit);
        verifyEqual(testCase, fit, 85.8, 'AbsTol', 5);
        
        tic;
        sys_est_lpvcore = lpvriv(data_est, template_sys, ...
            lpvrivOptions('Implementation', 'lpvcore', 'Display', 'off', ...
                'Initialization', initialization_methods{i}));
        toc;
        [~, fit] = compare(data_est, sys_est_lpvcore);
        fprintf('\tFit with LPVcore implementation is %.5f%%\n', fit);
        verifyEqual(testCase, fit, 85.8, 'AbsTol', 5);
    
        % Check whether the identified parameters are similar
        pvec_true = getpvec(sys, 'free');
        pvec_laurain = getpvec(sys_est_laurain, 'free');
        pvec_lpvcore = getpvec(sys_est_lpvcore, 'free');
        pvec_diff = norm(pvec_laurain - pvec_lpvcore) / norm(pvec_true);
        fprintf('\tRel. 2-norm difference in parameters between implementations: %d\n', ...
            pvec_diff);
    end

    progressgui.close()
    
    
    %% Invalid invocations
    % Too few arguments
    verifyError(testCase, @() lpvriv(data_est), 'MATLAB:narginchk:notEnoughInputs');
    % Inequal parametrizations
    template_sys = LPVcore.lpvidpoly([], {1, p}, {1, 1}, {1, 1}, {1, p}, NoiseVariance, Ts);
    verifyError(testCase, @() lpvriv(data_est, template_sys), '');
    % Non-constant noise process
    template_sys = LPVcore.lpvidpoly([], B, {1, p}, {1, 1}, F, NoiseVariance, Ts);
    verifyError(testCase, @() lpvriv(data_est, template_sys), '');
    % Continuous-time system
    template_sys = LPVcore.lpvidpoly([], {preal('p', 'ct')}, {1, 1}, {1, 1}, {1, preal('p', 'ct')}, NoiseVariance, 0);
    verifyError(testCase, @() lpvriv(data_est, template_sys), '');
end


==> anc/Code1705/LPVmodelDisk.m <==
Ts=0.1;
Km=15.3145*0.03;
J=2.2*10^(-4);
m=0.07;
l=0.42/1000;
g=9.8;
tau=0.5971*0.3;

%Continuous-time
%x(t)=[dtheta(t);theta(t)]
%p(t)=sint(theta(t))/theta(t))
%ddot theta(t)=-1/tau theta-m*g*l/Jptheta-Km/tau u, u=-1/Km theta+v
A_0=[-1/tau,0
      1     -1/tau]
A_1=[0,-m*g*l/J; 0,0]
B_0=[Km/tau;0]
B_1=[0;0]

%Disrete-time x(t)=[theta(kT),theta((k-1)T)]
Adt_0=[Ts/tau-2, 1-Ts/tau
     1       , 0];

A1dt=[0, m*g*l*Ts^2/J,
    0,0];

Bd0=[Km*Ts^2/tau;0];
Bd1=[0:0];

N = 5000;
u = sin((1:N)*Ts*2)';
p_mag=0.25;
p=(1-p_mag)+p_mag*cos((1:N)*Ts)';


%

np=1;
C_0=[0,1];
C_1=[0,0]
gamma=1.4*1/tau;
Gamma=gamma-5;
disp("Is max(norm(A_1,2)^2, (n_p+1)max(norm(C_1,2)^2,norm(C_2,2)^2) < Gamma")
disp(max([norm(A_1,2)^2, (np+1)*max([norm(C_0,2)^2,norm(C_1,2)^2])]) < Gamma)
disp("Is exp(A_0t) < e^{\gamma/2 t}")
disp(norm(expm(A_0),2) < exp(-gamma/2))
lambda=-(Gamma-gamma)*0.3

%H2 norm 
K_C=1
K_B=norm(B_0,2);


H2norm=(np+1)*Gamma*K_B^2*(1/(gamma-lambda+Gamma)) %Estimate of H_2 norm using corrected version of Lemma 5.3


Q=eye(2)

P1=A_0'*Q+Q*A_0+A_1'*Q*A_1+C_1'*C_1+C_0'*C_0+lambda*Q
P2=A_0'*Q+Q*A_0+0*A_1'*Q*A_1+C_1'*C_1+C_0'*C_0+lambda*Q

H_2norm2=K_B^2*(np+1)*norm(Q) %estimate of H_2 norm using Lemma 4.3

eig(P1)
eig(P2)


Ts = 0.1;              % Sampling time
p  = preal('p','dt','Range', [-1/(2*pi-pi/2), 1]);

p2= pmatrix(1, ...
    'SchedulingTimeMap',timemap([-2],'dt','Name',{'p'}));
                            % Dynamic dependence, shifted back 2 samples
 
% Alternatives:
p2= preal('p','dt','Dynamic',-2);  % Direct definition via preal
p2= pshift(p,-2);                     % By the Time Shift operator
                            
                       
a0=1;                       % Coefficients of the output side         
a1=Ts/tau-2;               
a2=1-Ts/tau+(m*g*l)/J*Ts^2*p2;  % Coefficient with dynamic dependence;
 
b2=Km/tau*Ts^2;   

th = preal('p','dt','Range', [-1/(2*pi-pi/2), 1]) % Define DT scheduling variable
A=eye(2)+Ts*[-1/tau, -(m*g*l/J)*th; 1 0];
B=Ts*[Km/tau; 0];
C=[0,1];
D=0;

Ts=0.01
N = 500;
M=1000;
sys_ss=LPVcore.lpvss(A,B,C,D,Ts);
ytrain=[];
utrain=[];
ptrain=[]
for i=1:M
    u = sin((1:N)*Ts*2)';
    p_mag=0.25;
    p=(1-p_mag)+p_mag*cos((1:N)*Ts)'; 
    ysim=lsim(sys_ss,p,u); 
    ytrain=[ytrain;ysim];
    utrain=[utrain;u];
    ptrain=[ptrain;p];    
end

DATA=lpviddata(ytrain,ptrain,utrain,Ts);

alpha=0.8;
Ainit=eye(2)+Ts*[-1/tau, -alpha*(m*g*l/J)*th; 1 0];
sys_init=LPVcore.lpvidss(Ainit,B,C,D, 'innovation', zeros(2,1), [],1,Ts);

SYS_Learned=lpvssest(DATA,sys_init,lpvssestOptions('Display','on','InitialState','zero'));

compare(DATA,SYS_Learned, struct('InitialCondition', 0));

==> anc/Code1705/LPVmodelDiskV1.asv <==

Ts=0.01;
Km=15.3145;
J=2.2*10^(-4);
m=0.07;
l=0.42/1000;
g=9.8;
tau=0.2; 

%Continuous-time
%x(t)=[dtheta(t);theta(t)]
%p(t)=sint(theta(t))/theta(t))
%ddot theta(t)=-1/tau theta-m*g*l/Jptheta-Km/tau u, u=-1/Km theta+v
A_0=[-1/tau,0
      1     -1/tau]
A_1=[0,-m*g*l/J; 0,0]
B_0=[Km/tau;0]
B_1=[0;0]


%

np=1;
C_0=[0,1];
C_1=[0,0]
gamma=1.4*1/tau;
Gamma=gamma-5;
disp("Is max(norm(A_1,2)^2, (n_p+1)max(norm(C_1,2)^2,norm(C_2,2)^2) < Gamma")
disp(max([norm(A_1,2)^2, (np+1)*max([norm(C_0,2)^2,norm(C_1,2)^2])]) < Gamma)
disp("Is exp(A_0t) < e^{\gamma/2 t}")
disp(norm(expm(A_0),2) < exp(-gamma/2))
lambda=-(Gamma-gamma)*0.25

%H2 norm 
K_C=1
K_B=norm(B_0,2);


H2norm0=(np+1)*Gamma*K_B^2*(1/(gamma-lambda+Gamma)) %Estimate of H_2 norm using corrected version of Lemma 5.3


Q=eye(2)

P1=A_0'*Q+Q*A_0+A_1'*Q*A_1+C_1'*C_1+C_0'*C_0+lambda*Q
P2=A_0'*Q+Q*A_0+0*A_1'*Q*A_1+C_1'*C_1+C_0'*C_0+lambda*Q

H_2norm2=K_B^2*(np+1)*norm(Q) %estimate of H_2 norm using Lemma 4.3

[H_2norm22,Q22]=checkConditions(A_0,A_1,B_0,B_1,C_0,C_1,lambda)

%return
%eig(P1)
%eig(P2)

%return

%Ts = 0.1;              % Sampling time
                  % By the Time Shift operator

%return                  
np=2;
         


th = preal('p','dt','Range', [-1/(2*pi-pi/2), 1]) % Define DT scheduling variable
A=eye(2)+Ts*[-1/tau, -(m*g*l/J)*th; 1 -1/tau];
B=Ts*[Km/tau; 0];
C=[0,1];
D=0;


Add(:,:,1)=A.peval(0);
Add(:,:,2)=A.peval(1)-Add(:,:,1);
Bdd(:,:,1)=B;
Bdd(:,:,2)=zeros(2,1);
Cdd(:,:,1)=C;
Cdd(:,:,2)=C;


addpath(genpath('ElieCodeTimeSeries/functions'));
 
 base_d.alpha{1,1} = 1; base_d.alpha{1,2} =[]; base_d.alpha{1,3} = 1;  % alpha.alpha1
 base_d.alpha{2,1} = 1; base_d.alpha{2,2} =1;     base_d.alpha{2,3} = 1;  % alpha.alpha2
% base.alpha{3,1} = 1; base.alpha{3,2} = [1 1];     base.alpha{3,3} = 1;
% 
% base.beta{1,1} = 2;  base.beta{1,2} = [1 1];     base.beta{1,3} = 1;  % Beta.beta1
% base.beta{2,1} = 2; base.beta{2,2} = 2; base.beta{2,3} = 2;  % Beta.beta2
% base.beta{3,1} = 2;  base.beta{3,2} = 1;    base.beta{3,3} = 2;
% 
% base_d.alpha{1,1} = 1; base_d.alpha{1,2} =[]; base_d.alpha{1,3} = 1;  % alpha.alpha1
% base_d.alpha{2,1} = 1; base_d.alpha{2,2} = 1;     base_d.alpha{2,3} = 1;  % alpha.alpha2
% base_d.alpha{3,1} = 1; base_d.alpha{3,2} = [2 1];     base_d.alpha{3,3} = 1;
% 
base_d.beta{1,1} = 1;  base_d.beta{1,2} = [];     base_d.beta{1,3} = 1;  % Beta.beta1
base_d.beta{2,1} = 1 ; base_d.beta{2,2} = 1; base_d.beta{2,3} = 1;  % Beta.beta2
% base_d.beta{3,1} = 1;  base_d.beta{3,2} = [2 1];    base_d.be


[sysd_t,At_0,At_1,Bt_0,Bt_1,Ct_0,Ct_1]=converToCT(Add(:,:,1),Add(:,:,2),Bdd(:,:,1),Bdd(:,:,2),Cdd(:,:,1),Cdd(:,:,2),Ts);


[H2inf_true2,Qtrue2]=checkConditions(At_0,At_1,Bt_0,Bt_1,Ct_0,Ct_1,lambda);

%fprintf('H2inf norm of the transformed dt true system, %f\n',H2inf_true);

% T=inv([B,Add(:,:,1)*B])*[B_sig_true0,A_sig_true0*B_sig_true0]; %isomorphism

%return;

%Ts=0.01Ddd=0;


sys_ss=LPVcore.lpvss(A,B,C,D,Ts);
%sys_real_true=LPVcore.lpvss(A_sig_true0+A_sig_true1*th,B_sig_true0+B_sig_true1*th,C_sig_true0,D);

pp = preal('p','ct','Range', [-1/(2*pi-pi/2), 1]) % Define DT scheduling variable
sys_ss_cont=LPVcore.lpvss(A_0+A_1*pp,B_0,C_0,0);

N=45;
N0=30;
%M=1000;


%NumberOfTs=[100,1000,5*10^3,10^4,2*10^4,5*10^4];
NumberOfTs=[100,200,500,800,1000,5000,8000, 10^4] %,10^4,2*10^4,5*10^4];
%NumberOfTs=[100]
H2matrix=[] %H_2norm22];
ge_errs=[];
emp_errs=[];

M=max(NumberOfTs);
%M=100;
% ytrain=zeros(1,N,M);
% ytrain_real=zeros(1,N,M);
% utrain=zeros(1,N,M);
% ptrain=ones(2,N,M);
% 
% Ybounds=zeros(1,M);
% Ubounds=zeros(1,M);
% CTinterval=0:Ts:Ts*(N-1);
% ytrain_cont=zeros(1,N,M);
% for i=1:M
%     %ut=idinput(N,'rgs');
%     %p_mag=0.25;
%     %pt=(1-p_mag)+p_mag*idinput(N,'rbs',[0,0.05]);
%     pt=ones(2,N);
%     pt(2,:)=3*rand(1,N)-1.5;
%     ut=rand(N,1)-0.5;
%     ysim=lsim(sys_ss,pt(2,:)',ut); 
%     ysim_real=lsim(sys_real_true,pt(2,:)',ut);
%     ysim_cont=lsim(sys_ss_cont,pt(2,:)',ut,CTinterval);
%     ytrain(:,:,i)=ysim';
%     ytrain_real(:,:,i)=ysim_real;
%     ytrain_cont(:,:,i)=ysim_cont;
%     utrain(:,:,i)=ut';
%     ptrain(:,:,i)=pt;
%     Ybounds(1,i)=norm(ysim,2)*Ts;
%     Ubounds(1,i)=norm(ut,2)*Ts;
% end
% 
% return
% 
% 
ParamEstError=[];
Bounds=[];
delta=0.05;
% 
% Ybound=max(Ybounds)
% Ubound=max(Ubounds)

%[ytrain,ytrain_cont,utrain,ptrain,Ybound,Ubound,CTimes] = SimulateTrueSystem(sys_ss,sys_ss_cont,2*M,N,Ts);sig(1,1)=1;
psig(1,1)=1;
psig(2,1)=var(ptrain(2,end,:));     

%utrain=5*utrain;
Ddd=0;

[Hab_true_d,Habk_true_d,Hak_true_d,Hkb_true_d] = TrueHoKalmanBase_Det(Add,Bdd,Cdd,Ddd,psig,base_d);

[Asig_d_true,Bsig_d_true,Csig_d_true] = HoKalmanBaseLPV(Hab_true_d,Habk_true_d,Hak_true_d,Hkb_true_d,2,2);

A_sig_true0=Asig_d_true(:,:,1);
A_sig_true1=Asig_d_true(:,:,2);
B_sig_true0=Bsig_d_true(:,:,1);
B_sig_true1=Bsig_d_true(:,:,2);
C_sig_true0=Csig_d_true(:,:,1);
C_sig_true1=Csig_d_true(:,:,2);


[sysd,A0,A1,B0,B1,C0,C1]=converToCT(A_sig_true0,A_sig_true1,B_sig_true0,B_sig_true1,C_sig_true0,C_sig_true1,Ts)

[H2inf_true,Qtrue]=checkConditions(A0,A1,B0,B1,C0,C1,lambda);
%return;

OutputNoises=0.*randn(size(ytrain,1),size(ytrain,2),size(ytrain,3)); 

for j=1:size(NumberOfTs,2)



n=2;           % model order
p_window=3;    % past window
% template_ss=LPVcore.lpvidss(ones(n,n)+ones(n,n)*th,ones(n,1)+ones(n,1)*th,ones(1,n),ones(1,1),'innovation',ones(2,1), [], [],Ts);
% 0
% options = lpvsidOptions('Display', 'on', ...
%     'PastWindowSize', p_window);
% 
% data_est=lpviddata(ytrain,ptrain,utrain,Ts);
% 
% 
% 
% options = lpvsidOptions(...
%     'Display', 'on', ...
%     'PastWindowSize', p_window, ...
%     'Kernelization', true, ...
%     'KernelizationRegularizationConstant', 1);

%m_ss_sid = lpvsid(data_est, template_ss, options);


%DATA=lpviddata(ytrain,ptrain,utrain,Ts);

%Ad0=m_ss_sid.A.peval(0);
%Ad1=m_ss_sid.A.peval(1)-Ad0;
%Bd0=m_ss_sid.B.peval(0);
%Bd1=m_ss_sid.B.peval(1)-Bd0;
%MCd0=m_ss_sid.C.peval(0);
%Cd1=m_ss_sid.C.peval(1)-Cd0;


nbpoints=NumberOfTs(j);

ytrain_local_clean=ytrain(:,N0+1:end,1:nbpoints);
ytrain_local=ytrain_local_clean+OutputNoises(:,N0+1:end,1:nbpoints);
utrain_local=utrain(:,N0+1:end,1:nbpoints);
ptrain_local=ptrain(:,N0+1:end,1:nbpoints); 


fprintf("Number of data points, %d",nbpoints);




[Hab_d,Habk_d,Hak_d,Hkb_d] = TrueHoKalmanBase_Ident_det_TS(ytrain_local,ptrain_local,utrain_local,psig,base_d,2);

%[Asig_d,Bsig_d,Csig_dsiz] = HoKalmanBaseLPV(Hab_d,Habk_d,Hak_d,Hkb_d,2,2);





%Ad0=Asig_d(:,:,1);
%Ad1=Asig_d(:,:,2);
%Bd0=Bsig_d(:,1,1);
%Bd1=Bsig_d(:,1,2);
%Cd0=Csig_d(:,:,1);
%Cd1=zeros(1,2);




%Ad0=Add(:,:,1);
%Ad1=Add(:,:,2);
%Bd0=Bdd(:,:,1);
%Bd1=Bdd(:,:,2);
%Cd0=Cdd(:,:,1);
%Cd1=Cdd(:,:,2);

%sysEstDt=LPVcore.lpvss(Ad0+Ad1*th,Bd0+Bd1*th,Cd0+Cd1*th,0);


[A0est,A1est,B0est]=lpvARXes_TS2(ytrain_local,utrain_local,ptrain_local,Ts);

B1est=[0;0];
C0est=[0,1];
C1est=[0,0];
%[sysEsti,A0est,A1est,B0est,B1est,C0est,C1est]=converToCT(Ad0,Ad1,Bd0,Bd1,Cd0,Cd1,Ts);s
% 

sysEstDt=LPVcore.lpvss(A0est*Ts+eye(2)+Ts*A1est*th,B0est*Ts,C0est,0,Ts);



[H2inf,Qest]=checkConditions(A0est,A1est,B0est,B1est,C0est,C1est,lambda);


H2matrix=[H2matrix,H2inf];

param_error=[]

%for i=1:np
    param_error=[param_error, norm(A_0-A0est,2)]; %max(norm(Asig_d_true(:,:,i),2),0.0001)]
    param_error=[param_error, norm(A_1-A1est,2)]; %max(norm(Bsig_d_true(:,:,i),2),0.0001)];
    param_error=[param_error, norm(B_0-B0est,2)]; %max(norm(Csig_d_true(:,:,i),2),0.0001)];
%end

ParamEstError=[ParamEstError, max(param_error)];

if (H2inf==-1)
  fprintf('Estimated model does not satisfy the condition, %f',M)
end

%sys_est_cont=LPVcore.lpvss(A0est+A1est*pp,B0est+B1est*pp,C0est+C1est*pp,0);

[ge_err,emp_err]=GenerateError(sysEstDt,nbpoints,utrain,ptrain,ytrain+OutputNoises,CTimes);

ge_errs=[ge_errs,ge_err];
emp_errs=[emp_errs,emp_err];

Bounds=[Bounds, 1/sqrt(nbpoints)*(2+sqrt(2*log(4/delta)))]
end

fprintf ("H2 norms");
H2matrix
fprintf("Parameter estimation error")
ParamEstError


c1=max(H2matrix);
Lu=Ubound;
c2=max(max(max(abs(ytrain))));
Kl=2*c2;
c=2*Kl*max([Lu*(np)*c1,c2]);
Bounds=c*Bounds; 

figure()
plot(NumberOfTs,ge_errs,NumberOfTs, Bounds+emp_errs)
legend('Generalization error','PAC bound')
xlabel('N')

return;

%alpha=0.8;
%Ainit=eye(2)+Ts*[-1/tau, -alpha*(m*g*l/J)*th; 1 0];
%sys_init=LPVcore.lpvidss(Ainit,B,C,D, 'innovation', zeros(2,1), [],1,Ts);

%SYS_Learned=lpvssest(DATA,sys_init,lpvssestOptions('Display','on','InitialState','zero','Initialization','template'));

%compare(DATA,SYS_Learned, struct('InitialCondition', 0));





==> anc/Code1705/LPVmodelDiskV1.m <==

Ts=0.01;
Km=15.3145;
J=2.2*10^(-4);
m=0.07;
l=0.42/1000;
g=9.8;
tau=0.2; 

%Continuous-time
%x(t)=[dtheta(t);theta(t)]
%p(t)=sint(theta(t))/theta(t))
%ddot theta(t)=-1/tau theta-m*g*l/Jptheta-Km/tau u, u=-1/Km theta+v
A_0=[-1/tau,0
      1     -1/tau]
A_1=[0,-m*g*l/J; 0,0]
B_0=[Km/tau;0]
B_1=[0;0]


%

np=1;
C_0=[0,1];
C_1=[0,0]
gamma=1.4*1/tau;
Gamma=gamma-5;
disp("Is max(norm(A_1,2)^2, (n_p+1)max(norm(C_1,2)^2,norm(C_2,2)^2) < Gamma")
disp(max([norm(A_1,2)^2, (np+1)*max([norm(C_0,2)^2,norm(C_1,2)^2])]) < Gamma)
disp("Is exp(A_0t) < e^{\gamma/2 t}")
disp(norm(expm(A_0),2) < exp(-gamma/2))
lambda=-(Gamma-gamma)*0.3

%H2 norm 
K_C=1
K_B=norm(B_0,2);


H2norm0=(np+1)*Gamma*K_B^2*(1/(gamma-lambda+Gamma)) %Estimate of H_2 norm using corrected version of Lemma 5.3


Q=eye(2)

P1=A_0'*Q+Q*A_0+A_1'*Q*A_1+C_1'*C_1+C_0'*C_0+lambda*Q
P2=A_0'*Q+Q*A_0+0*A_1'*Q*A_1+C_1'*C_1+C_0'*C_0+lambda*Q

H_2norm2=K_B^2*(np+1)*norm(Q) %estimate of H_2 norm using Lemma 4.3

[H_2norm22,Q22]=checkConditions(A_0,A_1,B_0,B_1,C_0,C_1,lambda)

%return
%eig(P1)
%eig(P2)

%return

%Ts = 0.1;              % Sampling time
                  % By the Time Shift operator

%return                  
np=2;
         


th = preal('p','dt','Range', [-1/(2*pi-pi/2), 1]) % Define DT scheduling variable
A=eye(2)+Ts*[-1/tau, -(m*g*l/J)*th; 1 -1/tau];
B=Ts*[Km/tau; 0];
C=[0,1];
D=0;


Add(:,:,1)=A.peval(0);
Add(:,:,2)=A.peval(1)-Add(:,:,1);
Bdd(:,:,1)=B;
Bdd(:,:,2)=zeros(2,1);
Cdd(:,:,1)=C;
Cdd(:,:,2)=C;


addpath(genpath('ElieCodeTimeSeries/functions'));
 
 base_d.alpha{1,1} = 1; base_d.alpha{1,2} =[]; base_d.alpha{1,3} = 1;  % alpha.alpha1
 base_d.alpha{2,1} = 1; base_d.alpha{2,2} =1;     base_d.alpha{2,3} = 1;  % alpha.alpha2
% base.alpha{3,1} = 1; base.alpha{3,2} = [1 1];     base.alpha{3,3} = 1;
% 
% base.beta{1,1} = 2;  base.beta{1,2} = [1 1];     base.beta{1,3} = 1;  % Beta.beta1
% base.beta{2,1} = 2; base.beta{2,2} = 2; base.beta{2,3} = 2;  % Beta.beta2
% base.beta{3,1} = 2;  base.beta{3,2} = 1;    base.beta{3,3} = 2;
% 
% base_d.alpha{1,1} = 1; base_d.alpha{1,2} =[]; base_d.alpha{1,3} = 1;  % alpha.alpha1
% base_d.alpha{2,1} = 1; base_d.alpha{2,2} = 1;     base_d.alpha{2,3} = 1;  % alpha.alpha2
% base_d.alpha{3,1} = 1; base_d.alpha{3,2} = [2 1];     base_d.alpha{3,3} = 1;
% 
base_d.beta{1,1} = 1;  base_d.beta{1,2} = [];     base_d.beta{1,3} = 1;  % Beta.beta1
base_d.beta{2,1} = 1 ; base_d.beta{2,2} = 1; base_d.beta{2,3} = 1;  % Beta.beta2
% base_d.beta{3,1} = 1;  base_d.beta{3,2} = [2 1];    base_d.be

Ddd=0;

[Hab_true_d,Habk_true_d,Hak_true_d,Hkb_true_d] = TrueHoKalmanBase_Det(Add,Bdd,Cdd,Ddd,psig,base_d);

[Asig_d_true,Bsig_d_true,Csig_d_true] = HoKalmanBaseLPV(Hab_true_d,Habk_true_d,Hak_true_d,Hkb_true_d,2,2);

A_sig_true0=Asig_d_true(:,:,1);
A_sig_true1=Asig_d_true(:,:,2);
B_sig_true0=Bsig_d_true(:,:,1);
B_sig_true1=Bsig_d_true(:,:,2);
C_sig_true0=Csig_d_true(:,:,1);
C_sig_true1=Csig_d_true(:,:,2);


[sysd,A0,A1,B0,B1,C0,C1]=converToCT(A_sig_true0,A_sig_true1,B_sig_true0,B_sig_true1,C_sig_true0,C_sig_true1,Ts)

[sysd_t,At_0,At_1,Bt_0,Bt_1,Ct_0,Ct_1]=converToCT(Add(:,:,1),Add(:,:,2),Bdd(:,:,1),Bdd(:,:,2),Cdd(:,:,1),Cdd(:,:,2),Ts);

[H2inf_true,Qtrue]=checkConditions(A0,A1,B0,B1,C0,C1,lambda);
[H2inf_true2,Qtrue2]=checkConditions(At_0,At_1,Bt_0,Bt_1,Ct_0,Ct_1,lambda);

fprintf('H2inf norm of the transformed dt true system, %f\n',H2inf_true);

 T=inv([B,Add(:,:,1)*B])*[B_sig_true0,A_sig_true0*B_sig_true0]; %isomorphism

%return;

%Ts=0.01Ddd=0;


sys_ss=LPVcore.lpvss(A,B,C,D,Ts);
sys_real_true=LPVcore.lpvss(A_sig_true0+A_sig_true1*th,B_sig_true0+B_sig_true1*th,C_sig_true0,D);

pp = preal('p','ct','Range', [-1/(2*pi-pi/2), 1]) % Define DT scheduling variable
sys_ss_cont=LPVcore.lpvss(A_0+A_1*pp,B_0,C_0,0);

N=45;
N0=30;
%M=1000;


%NumberOfTs=[100,1000,5*10^3,10^4,2*10^4,5*10^4];
NumberOfTs=[100,500,600,1000,5000, 8000, 10^4] %,10^4,2*10^4,5*10^4];
%NumberOfTs=[100]
H2matrix=[] %H_2norm22];
ge_errs=[];
emp_errs=[];

M=max(NumberOfTs);
%M=100;
% ytrain=zeros(1,N,M);
% ytrain_real=zeros(1,N,M);
% utrain=zeros(1,N,M);
% ptrain=ones(2,N,M);
% 
% Ybounds=zeros(1,M);
% Ubounds=zeros(1,M);
% CTinterval=0:Ts:Ts*(N-1);
% ytrain_cont=zeros(1,N,M);
% for i=1:M
%     %ut=idinput(N,'rgs');
%     %p_mag=0.25;
%     %pt=(1-p_mag)+p_mag*idinput(N,'rbs',[0,0.05]);
%     pt=ones(2,N);
%     pt(2,:)=3*rand(1,N)-1.5;
%     ut=rand(N,1)-0.5;
%     ysim=lsim(sys_ss,pt(2,:)',ut); 
%     ysim_real=lsim(sys_real_true,pt(2,:)',ut);
%     ysim_cont=lsim(sys_ss_cont,pt(2,:)',ut,CTinterval);
%     ytrain(:,:,i)=ysim';
%     ytrain_real(:,:,i)=ysim_real;
%     ytrain_cont(:,:,i)=ysim_cont;
%     utrain(:,:,i)=ut';
%     ptrain(:,:,i)=pt;
%     Ybounds(1,i)=norm(ysim,2)*Ts;
%     Ubounds(1,i)=norm(ut,2)*Ts;
% end
% 
% return
% 
% 
ParamEstError=[];
Bounds=[];
delta=0.05;
% 
% Ybound=max(Ybounds)
% Ubound=max(Ubounds)

%[ytrain,ytrain_cont,utrain,ptrain,Ybound,Ubound,CTimes] = SimulateTrueSystem(sys_ss,sys_ss_cont,2*M,N,Ts);sig(1,1)=1;
psig(1,1)=1;
psig(2,1)=var(ptrain(2,end,:));     

%utrain=5*utrain;


%return;

OutputNoises=0.0*randn(size(ytrain,1),size(ytrain,2),size(ytrain,3)); 

for j=1:size(NumberOfTs,2)



n=2;           % model order
p_window=3;    % past window
% template_ss=LPVcore.lpvidss(ones(n,n)+ones(n,n)*th,ones(n,1)+ones(n,1)*th,ones(1,n),ones(1,1),'innovation',ones(2,1), [], [],Ts);
% 0
% options = lpvsidOptions('Display', 'on', ...
%     'PastWindowSize', p_window);
% 
% data_est=lpviddata(ytrain,ptrain,utrain,Ts);
% 
% 
% 
% options = lpvsidOptions(...
%     'Display', 'on', ...
%     'PastWindowSize', p_window, ...
%     'Kernelization', true, ...
%     'KernelizationRegularizationConstant', 1);

%m_ss_sid = lpvsid(data_est, template_ss, options);


%DATA=lpviddata(ytrain,ptrain,utrain,Ts);

%Ad0=m_ss_sid.A.peval(0);
%Ad1=m_ss_sid.A.peval(1)-Ad0;
%Bd0=m_ss_sid.B.peval(0);
%Bd1=m_ss_sid.B.peval(1)-Bd0;
%MCd0=m_ss_sid.C.peval(0);
%Cd1=m_ss_sid.C.peval(1)-Cd0;


nbpoints=NumberOfTs(j);

ytrain_local_clean=ytrain(:,N0+1:end,1:nbpoints);
ytrain_local=ytrain_local_clean+OutputNoises(:,N0+1:end,1:nbpoints);
utrain_local=utrain(:,N0+1:end,1:nbpoints);
ptrain_local=ptrain(:,N0+1:end,1:nbpoints); 


fprintf("Number of data points, %d",nbpoints);




[Hab_d,Habk_d,Hak_d,Hkb_d] = TrueHoKalmanBase_Ident_det_TS(ytrain_local,ptrain_local,utrain_local,psig,base_d,2);

%[Asig_d,Bsig_d,Csig_dsiz] = HoKalmanBaseLPV(Hab_d,Habk_d,Hak_d,Hkb_d,2,2);





%Ad0=Asig_d(:,:,1);
%Ad1=Asig_d(:,:,2);
%Bd0=Bsig_d(:,1,1);
%Bd1=Bsig_d(:,1,2);
%Cd0=Csig_d(:,:,1);
%Cd1=zeros(1,2);




%Ad0=Add(:,:,1);
%Ad1=Add(:,:,2);
%Bd0=Bdd(:,:,1);
%Bd1=Bdd(:,:,2);
%Cd0=Cdd(:,:,1);
%Cd1=Cdd(:,:,2);

%sysEstDt=LPVcore.lpvss(Ad0+Ad1*th,Bd0+Bd1*th,Cd0+Cd1*th,0);


[A0est,A1est,B0est]=lpvARXes_TS2(ytrain_local,utrain_local,ptrain_local,Ts);

B1est=[0;0];
C0est=[0,1];
C1est=[0,0];
%[sysEsti,A0est,A1est,B0est,B1est,C0est,C1est]=converToCT(Ad0,Ad1,Bd0,Bd1,Cd0,Cd1,Ts);s
% 

sysEstDt=LPVcore.lpvss(A0est*Ts+eye(2)+Ts*A1est*th,B0est*Ts,C0est,0,Ts);



[H2inf,Qest]=checkConditions(A0est,A1est,B0est,B1est,C0est,C1est,lambda);


H2matrix=[H2matrix,H2inf];

param_error=[]

%for i=1:np
    param_error=[param_error, norm(A_0-A0est,2)]; %max(norm(Asig_d_true(:,:,i),2),0.0001)]
    param_error=[param_error, norm(A_1-A1est,2)]; %max(norm(Bsig_d_true(:,:,i),2),0.0001)];
    param_error=[param_error, norm(B_0-B0est,2)]; %max(norm(Csig_d_true(:,:,i),2),0.0001)];
%end

ParamEstError=[ParamEstError, max(param_error)];

if (H2inf==-1)
  fprintf('Estimated model does not satisfy the condition, %f',M)
end

%sys_est_cont=LPVcore.lpvss(A0est+A1est*pp,B0est+B1est*pp,C0est+C1est*pp,0);

[ge_err,emp_err]=GenerateError(sysEstDt,nbpoints,utrain,ptrain,ytrain,CTimes);

ge_errs=[ge_errs,ge_err];
emp_errs=[emp_errs,emp_err];

Bounds=[Bounds, 1/sqrt(nbpoints)*(2+sqrt(2*log(4/delta)))]
end

fprintf ("H2 norms");
H2matrix
fprintf("Parameter estimation error")
ParamEstError


c1=max(H2matrix);
Lu=Ubound;
c2=max(max(max(abs(ytrain))));
Kl=2*c2;
c=2*Kl*max([Lu*(np)*c1,c2]);
Bounds=c*Bounds; 

figure()
plot(NumberOfTs,ge_errs,NumberOfTs, Bounds+emp_errs)
legend('Generalization error','PAC bound')
xlabel('N')

return;

%alpha=0.8;
%Ainit=eye(2)+Ts*[-1/tau, -alpha*(m*g*l/J)*th; 1 0];
%sys_init=LPVcore.lpvidss(Ainit,B,C,D, 'innovation', zeros(2,1), [],1,Ts);

%SYS_Learned=lpvssest(DATA,sys_init,lpvssestOptions('Display','on','InitialState','zero','Initialization','template'));

%compare(DATA,SYS_Learned, struct('InitialCondition', 0));





==> anc/Code1705/Main_Exemple_Ident_Stoch_Switched.m <==
clc
clear all
close all

tic

addpath(genpath('functions'));
randn('seed',10); rand('seed',4);
load('Example5.mat');
K=K*3;
C=C;
base_d=base;

[nx,~,np]=size(A);
[~,ne,~]  = size(K);  % State dimension, External noise dimension, Scheduling signal dimension,
[ny,nu]     = size(D);  % Output dimension, Input dimension
[~,~,np_c] = size(C);

x_0 = zeros(nx,1);

N    = 2e6;     % Training data
Nval = 2e2;      % Validation data
Ntot = N+Nval; 

a_unif=-sqrt(1);
b_unif=sqrt(1);

%u = randn(nu,Ntot);
u = ((b_unif-a_unif)*rand(1,Ntot)+a_unif)*1; % Input signal
% u=zeros(nu,Ntot);
% p(1,:) = ones(1,Ntot+1);
% pf=zeros(1,2*Ntot+1);
% wp=randn(1,2*Ntot+1);
% wp=(b_unif-a_unif)*rand(1,2*Ntot+1)+a_unif;
% v=((b_unif-a_unif)*rand(1,Ntot)+a_unif)*1; 
v = 1*randn(nu,Ntot); % noise signal

covv=1;
%covu=1;

%covv=1/3*(a_unif^2+a_unif*b_unif+b_unif^2);
covu=1/3*(a_unif^2+a_unif*b_unif+b_unif^2);

% pr=2 % p(t)=g(p(t-1),..p(t-tr))+wp(t)
% a=0.5*0;
% b=-0.6*0;
% 
% App=[0,1;b,a]
% abs(eig(App))
% 
% cc=0.2*0;
% 
% g=@(p1) b*p1(1)+a*p1(2)+cc*sin(0.3*p1(3))
% 
% %p(t)=a*p(t-1)+w(t)
% 
% lambdaf=ones(1,2*Ntot+1);
% Qw=1/3*(a_unif^2+a_unif*b_unif+b_unif^2); %0.7512;
% Qmu=1/3*(a_unif^2+a_unif*b_unif+b_unif^2); %0.7512;

% Qw=1;
% Qmu=1;

%covariance p
% P=dlyap(App',[0;1]*Qw*[0;1]')
% covp=P(2,2)
% 
% psiw=@(x) (2*pi)^(-size(Qw,1)/2)*det(Qw)^(-1/2)*exp(-x'*inv(Qw)*x*0.5);  % distribution of the noise driving mu
% psimu=@(x) (2*pi)^(-size(Qmu,1)/2)*det(Qmu)^(-1/2)*exp(-x'*inv(Qmu)*x*0.5); %desired density of p
% 
% psiw=@(x) x/(b_unif-a_unif);
% psimu=@(x) (x'*x)/(b_unif-a_unif);

% for i=pr:2*Ntot+1
%     pf(:,i+1)=g([pf(i-pr+1:i),i])+wp(i);
%     lambdaf(:,i+1)=psimu(pf(:,i+1))/psiw(pf(:,i+1)-g([pf(i-pr+1:i),i]));
% end
% 
% p(2,:)=pf(:,Ntot:2*Ntot);
% lambda=lambdaf(:,Ntot:2*Ntot);


% Define the finite set of values
finiteSet = 1:np;

% Specify the length of the vector you want to generate
vectorLength = Ntot+1; 

% Generate a random vector with values from the finite set
qq = randi(finiteSet, 1, vectorLength);%

%Markov chain
% Define the transition probability matrix
 prob.s11=1/4; prob.s12=1-prob.s11; prob.s21=1/3; prob.s22=1-prob.s21;
 P = [prob.s11, prob.s12;  % Probability of transitioning from state 1 to state 1 and state 2
      prob.s21, prob.s22]; % Probability of transitioning from state 2 to state 1 and state 2
% % Create a Discrete-Time Markov Chain object
mc = dtmc(P);
% Generate a sequence of states
numSteps = Ntot;
qq = (simulate(mc, numSteps))';

for t=1:Ntot+1
    for j=1:np
        if qq(1,t)==j
            p(j,t)=1;
        else
            p(j,t)=0;
        end
    end
end



psig = zeros(np,1);
% psig(1,:)=0.5;
for i=1:np
    psig(i,1) = 1/np;     
    %var(p(i,:).*sqrt(lambda)) + (mean(p(i,:).*lambda))^2;
end
% psig(2,1)=0.5;
 lambda=ones(1,Ntot);
% 
lambda=zeros(1,Ntot);
for t=2:Ntot
    for i=1:np
        if(qq(t)==i)
            for j=1:np
                if(qq(t-1)==j)
                    lambda(t)=(1/np)*(1/prob.(['s',sprintf('%.0f',j),sprintf('%.0f',i)]));

                end
            end
        end
    end
end



%  disp('Empirical covarince')
%  cov(pf')



 [y,ynf,x]=Simulate_y(A,B,K,C,D,F,u,v,p,Ntot);

%% Compute Gi
Q_true(:,:,1)=covv*psig(1);
Q_true(:,:,2)=covv*psig(2);
Q_true_d(:,:,1)=covu*psig(1);
Q_true_d(:,:,2)=covu*psig(2);
Q_true_whole(:,:,1)=[Q_true_d(:,:,1),0;0,Q_true(:,:,1)];
Q_true_whole(:,:,2)=[Q_true_d(:,:,2),0;0,Q_true(:,:,2)];

[G_whole,T_sig_whole,P_whole,Q_true_whole,v_whole]=Computing_Gi_det(A,C,[D F],[B K],Q_true_whole,psig,N);
[G_det,T_sig_det,P_det_true,Q_true_d,u_det]=Computing_Gi_det(A,C,D,B,Q_true_d,psig,N);
[G_true,T_sig_true,P_true,Q_true,v_esp]=Computing_Gi_det(A,C,F,K,Q_true,psig,N);


%% Find a base

for i=1:np
    An(:,:,i) = sqrt(psig(i,1))*A(:,:,i);
    Bn(:,:,i) = sqrt(psig(i,1))*B(:,:,i);
end
% [Anum,Bnum,Cnum] = Cox2Mihaly(An,[Bn,G_true],C);
% [nxmin,Asig2,Bsig2,Csig2]=MinRedLPV(np,nx,nu,ny,Anum,Bnum,Cnum,x_0);
% [Asig2,Bsig2,Csig2]=Mihaly2Cox(Asig2,Bsig2,Csig2);
% 
base=base_d;
% 
% [base,Obs,Contr]=FindABase(nxmin,Asig2,Bsig2,Csig2);

% [Anum_d,Bnum_d,Cnum_d] = Cox2Mihaly(An,Bn,C);
% [nxmin_d,Asig2_d,Bsig2_d,Csig2_d]=MinRedLPV(np,nx,nu,ny,Anum_d,Bnum_d,Cnum_d,x_0);
% [Asig2_d,Bsig2_d,Csig2_d]=Mihaly2Cox(Asig2_d,Bsig2_d,Csig2_d);
% 
% [base_d,Obs_d,Contr_d]=FindABase(nxmin_d,Asig2_d,Bsig2_d,Csig2_d);
%return

% base.alpha{1,1} = 1; base.alpha{1,2} =1; base.alpha{1,3} = 1;  % alpha.alpha1
% base.alpha{2,1} = 1; base.alpha{2,2} =[];     base.alpha{2,3} = 1;  % alpha.alpha2
% base.alpha{3,1} = 1; base.alpha{3,2} = [1 1];     base.alpha{3,3} = 1;
% 
% base.beta{1,1} = 2;  base.beta{1,2} = [1 1];     base.beta{1,3} = 1;  % Beta.beta1
% base.beta{2,1} = 2; base.beta{2,2} = 2; base.beta{2,3} = 2;  % Beta.beta2
% base.beta{3,1} = 2;  base.beta{3,2} = 1;    base.beta{3,3} = 2;
% 
% base_d.alpha{1,1} = 1; base_d.alpha{1,2} =[]; base_d.alpha{1,3} = 1;  % alpha.alpha1
% base_d.alpha{2,1} = 1; base_d.alpha{2,2} = 1;     base_d.alpha{2,3} = 1;  % alpha.alpha2
% base_d.alpha{3,1} = 1; base_d.alpha{3,2} = [2 1];     base_d.alpha{3,3} = 1;
% 
% base_d.beta{1,1} = 1;  base_d.beta{1,2} = [];     base_d.beta{1,3} = 1;  % Beta.beta1
% base_d.beta{2,1} = 1 ; base_d.beta{2,2} = 2; base_d.beta{2,3} = 1;  % Beta.beta2
% base_d.beta{3,1} = 1;  base_d.beta{3,2} = [2 1];    base_d.beta{3,3} = 2;  
% % 








% base.alpha{1,1} = 1; base.alpha{1,2} =[]; base.alpha{1,3} = 1;  % alpha.alpha1
% base.alpha{2,1} = 1; base.alpha{2,2} = [2 1];     base.alpha{2,3} = 1;  % alpha.alpha2
% base.alpha{3,1} = 1; base.alpha{3,2} = 1;     base.alpha{3,3} = 1;
% % base.alpha{4,1} = 1; base.alpha{4,2} = [1 1 1]; base.alpha{4,3} = 1;
% 
% base.beta{1,1} = 1;  base.beta{1,2} = [];     base.beta{1,3} = 1;  % Beta.beta1
% base.beta{2,1} = 2; base.beta{2,2} = []; base.beta{2,3} = 1;  % Beta.beta2
% base.beta{3,1} = 2;  base.beta{3,2} = [];    base.beta{3,3} = 2;  
% % base.beta{4,1} = 1;  base.beta{4,2} = [];  base.beta{4,3} = 2;
% 
% base_d.alpha{1,1} = 1; base_d.alpha{1,2} =1; base_d.alpha{1,3} = 1;  % alpha.alpha1
% base_d.alpha{2,1} = 1; base_d.alpha{2,2} = [];     base_d.alpha{2,3} = 1;  % alpha.alpha2
% base_d.alpha{3,1} = 1; base_d.alpha{3,2} = [2 1];     base_d.alpha{3,3} = 1;
% % base.alpha{4,1} = 1; base.alpha{4,2} = [1 1 1]; base.alpha{4,3} = 1;
% 
% base_d.beta{1,1} = 2;  base_d.beta{1,2} = [];     base_d.beta{1,3} = 1;  % Beta.beta1
% base_d.beta{2,1} = 1 ; base_d.beta{2,2} = [1]; base_d.beta{2,3} = 1;  % Beta.beta2
% base_d.beta{3,1} = 1;  base_d.beta{3,2} = [2];    base_d.beta{3,3} = 1;  
% % base.beta{4,1} = 1;  base.beta{4,2} = [];  base.beta{4,3} = 2;

%% Find deterministic matrices

ytrain=y(:,1:N);
ptrain=p(:,1:N);
utrain=u(:,1:N);
lambda_train=lambda(:,1:N);
%lambda_train=ones(nu,N);

[Hab_d_lam,Habk_d_lam,Hak_d_lam,Hkb_d_lam] = TrueHoKalmanBase_Ident_detWeightedMS(ytrain,ptrain,utrain,psig,base_d,np_c,lambda_train);
[Hab_d,Habk_d,Hak_d,Hkb_d] = TrueHoKalmanBase_Ident_detMS(ytrain,ptrain,utrain,psig,base_d,np_c,lambda_train);
[Hab_d_l,Habk_d_l,Hak_d_l,Hkb_d_l] = TrueHoKalmanBase_Ident_detCM(ytrain,ptrain,utrain,psig,base_d,np_c,lambda_train);
[Hab_d_n,Habk_d_n,Hak_d_n,Hkb_d_n] = TrueHoKalmanBase_Ident_det(ytrain,ptrain,utrain,psig,base_d,np_c);
[Hab_true_d,Habk_true_d,Hak_true_d,Hkb_true_d] = TrueHoKalmanBase_Det(A,B,C,D,psig,base_d);
%[Hab_true_d,Habk_true_d,Hak_true_d,Hkb_true_d] = TrueHoKalmanBase(A,B,C,D,zeros(size(G_det)),psig,base_d);
[Asig_d_lam,Bsig_d_lam,Csig_d_lam] = HoKalmanBaseLPV(Hab_d_lam,Habk_d_lam,Hak_d_lam,Hkb_d_lam,np,np_c);
[Asig_d_n,Bsig_d_n,Csig_d_n] = HoKalmanBaseLPV(Hab_d_n,Habk_d_n,Hak_d_n,Hkb_d_n,np,np_c);
[Asig_d,Bsig_d,Csig_d] = HoKalmanBaseLPV(Hab_d,Habk_d,Hak_d,Hkb_d,np,np_c);
%[Asig_true_d,Bsig_true_d,Csig_true_d] = HoKalmanBaseLPV(Hab_true_d,Habk_true_d,Hak_true_d,Hkb_true_d,np,np_c);

[Asig_true_d,Bsig_true_d,Csig_true_d] = HoKalmanBaseLPV(Hab_true_d,Habk_true_d,Hak_true_d,Hkb_true_d,np,np_c);
Dsig_true_d = Psiuy_true([],1,A,B,C,D);

disp("Relative error, det: Hab")
norm(Hab_true_d-Hab_d_lam)/norm(Hab_true_d)
disp("Relative error,det: Habk.sig1")
norm(Habk_true_d.sig1-Habk_d_lam.sig1)/norm(Habk_true_d.sig1)
disp("Relative error,det: Habk.sig2")
norm(Habk_true_d.sig2-Habk_d_lam.sig2)/norm(Habk_true_d.sig2)
disp("Relative error,det: Hak.sig1")
norm(Hak_true_d.sig1-Hak_d_lam.sig1)/norm(Hak_true_d.sig1)
disp("Relative error,det: Hak.sig2")
norm(Hak_true_d.sig2-Hak_d_lam.sig2)/norm(Hak_true_d.sig2)
disp("Relative error,det: Hkb.sig1")
norm(Hkb_true_d.sig1-Hkb_d_lam.sig1)/norm(Hkb_true_d.sig1)


Gsig_d_lam = Bsig_d_lam(1:end,nu+1:end,:); %égale à zero
Bsigu_d_lam = Bsig_d_lam(1:end,1:nu,:);
Dsig_d_lam = Myu_Ident_detMS([],[],[],[],y,p,u,psig,lambda_train);
Dsig_d_lam=Dsig_d_lam(:,1:nu);

Gsig_d_n= Bsig_d_n(1:end,nu+1:end,:); %égale à zero
Bsigu_d_n = Bsig_d_n(1:end,1:nu,:);
Dsig_d_n = Myu_Ident_detMS([],[],[],[],y,p,u,psig,lambda_train);
Dsig_d_n=Dsig_d_n(:,1:nu);

Gsig_true_d = Bsig_true_d(1:end,nu+1:end,:); %égale à zero
Bsigu_true_d = Bsig_true_d(1:end,1:nu,:);

% Gsig_true_d = Bsig_true_d(1:end,nu+1:end,:); %égale à zero
% Bsigu_true_d = Bsig_true_d(1:end,1:nu,:);
% Dsig_true_d = Myu([],[],[],[],1,A,B,C,D,G_det,psig);
% Dsig_true_d=Dsig_true_d(:,1:nu);


 for sig=1:np
    Atild_d_lam(:,:,sig) = 1/sqrt(psig(sig))*Asig_d_lam(:,:,sig);
    Gtild_d_lam(:,:,sig) = 1/sqrt(psig(sig))*Bsigu_d_lam(:,:,sig);
 end

% for sig=1:np
%    A_tild_true_d(:,:,sig) = 1/sqrt(psig(sig))*Asig_true_d(:,:,sig);
%    B_tild_true_d(:,:,sig) = 1/sqrt(psig(sig))*Bsigu_true_d(:,:,sig);
% end


[G_true_d_lam,T_sig_d_lam,P_true_d_lam,Q_true_d,u_esp]=Computing_Gi_det(Asig_d_lam,Csig_d_lam,Dsig_d_lam,Bsigu_d_lam,Q_true_d,psig,N);
[G_true_d_n,~,P_true_d_n,Q_true_d,u_esp]=Computing_Gi_det(Asig_d_n,Csig_d_n,Dsig_d_n,Bsigu_d_n,Q_true_d,psig,N);
[G_true_det,~,P_true_det,Q_true_det,u_esp_det]=Computing_Gi_det(Asig_true_d,Csig_true_d,Dsig_true_d,Bsigu_true_d,Q_true_d,psig,N);


%% Find stochastic matrices

[Hab_lam,Habk_lam,Hak_lam,Hkb_lam] = TrueHoKalmanBase_Ident_stochWeightedMS(ytrain,ptrain,utrain,psig,base,Asig_d_lam,Csig_d_lam,G_true_d_lam,B,np_c,lambda_train);
[Hab_n,Habk_n,Hak_n,Hkb_n] = TrueHoKalmanBase_Ident_stoch(ytrain,ptrain,utrain,psig,base,Asig_d_lam,Csig_d_lam,G_true_d_lam,np_c);
[Hab_l,Habk_l,Hak_l,Hkb_l] = TrueHoKalmanBase_Ident_stochCM(ytrain,ptrain,utrain,psig,base,A,C,G_det,np_c,lambda_train);

%return

[Asig,Bsig,Csig] = HoKalmanBaseLPV(Hab_lam,Habk_lam,Hak_lam,Hkb_lam,np,np_c);
Gsig = Bsig(1:end,nu+1:end,:);
Bsigu = Bsig(1:end,1:nu,:);
Dsig=Myu_Ident_stoch([],[],[],[],ytrain,ptrain,utrain,psig,Asig_d_lam,Csig_d_lam,G_true_d_lam);

% for sig=1:np
%    A_tild(:,:,sig) = 1/sqrt(psig(sig))*Asig(:,:,sig);
%    B_tild(:,:,sig) = 1/sqrt(psig(sig))*Bsigu(:,:,sig);
% end

[Hab_true,Habk_true,Hak_true,Hkb_true] = TrueHoKalmanBase(A,B,C,D,G_true,psig,base);
[Asig_true,Bsig_true,Csig_true] = HoKalmanBaseLPV(Hab_true,Habk_true,Hak_true,Hkb_true,np,np_c);
Gsig_true = Bsig_true(1:end,nu+1:end,:);
Bsigu_true = Bsig_true(1:end,1:nu,:);
Dsig_true=Myu_Ident_stoch([],[],[],[],ytrain,ptrain,utrain,psig,Asig_true,Csig_true,G_true_det);

[Hab_true1,Habk_true1,Hak_true1,Hkb_true1] = TrueHoKalmanBase(Asig,Bsigu,Csig,Dsig,Gsig,psig,base);
nxmin=size(Asig,1)

disp("Relative error: Hab")
norm(Hab_true-Hab_lam)/norm(Hab_true)
disp("Relative error,det: Habk.sig1")
norm(Habk_true.sig1-Habk_lam.sig1)/norm(Habk_true.sig1)
disp("Relative error,det: Habk.sig2")
norm(Habk_true.sig2-Habk_lam.sig2)/norm(Habk_true.sig2)
disp("Relative error,det: Hak.sig1")
norm(Hak_true.sig1-Hak_lam.sig1)/norm(Hak_true.sig1)
disp("Relative error,det: Hak.sig2")
norm(Hak_true.sig2-Hak_lam.sig2)/norm(Hak_true.sig2)
disp("Relative error,det: Hkb.sig1")
norm(Hkb_true.sig1-Hkb_lam.sig1)/norm(Hkb_true.sig1)
%return
%% Simulate Deterministic System

% xd = zeros(nx,N);
% yd = zeros(ny,N);
% 
% 
% for k = 1:N
% 
%     Atot = zeros(nx,nx);
% 
%     Btot = zeros(nx,nu);
%     for j = 1:np
%         Atot = Atot + Asig_d_lam(:,:,j)*p(j,k);
% 
%         Btot = Btot + Bsigu_d_lam(:,:,j)*p(j,k);
%     end
% 
% 
% 
% 
%     xd(:,k+1) = Atot*xd(:,k)   + Btot*u(:,k);
%     yd(:,k)   = Csig_d_lam(:,:,1)*xd(:,k) + Dsig_d_lam(:,:,1)*u(:,k);
%     %ynf(:,k) = C*x(:,k) + D*u(:,k);
% 
% end
% 
% ys= ytrain-yd;   % Stochastic output = observed - y_deterministic (simulated)
% [Hab2,Habk2,Hak2,Hkb2] = TrueHoKalmanBase_Ident_stoch_simulated_out(ytrain,ptrain,utrain,psig,base,ys,np_c);
% [Asig2,Bsig2,Csig2] = HoKalmanBaseLPV(Hab2,Habk2,Hak2,Hkb2,np,np_c);
% Gsig2 = Bsig2(1:end,nu+1:end,:);
% Bsigu2 = Bsig2(1:end,1:nu,:);
% Dsig2=Myu_Ident_stoch_simulated_out([],[],[],[],ytrain,ptrain,utrain,psig,yd);

% for sig=1:np
%    A_tild2(:,:,sig) = 1/sqrt(psig(sig))*Asig2(:,:,sig);
%    B_tild2(:,:,sig) = 1/sqrt(psig(sig))*Bsigu2(:,:,sig);
% end

for sig=1:np
   A_tild(:,:,sig) = sqrt(psig(sig))*Asig(:,:,sig);
   B_tild(:,:,sig) = sqrt(psig(sig))*Bsigu(:,:,sig);
end

for sig=1:np
   A_tild_true(:,:,sig) = sqrt(psig(sig))*Asig_true(:,:,sig);
   B_tild_true(:,:,sig) = sqrt(psig(sig))*Bsigu_true(:,:,sig);
end




%% Step 2 of Algorithm 2 



disp('Max eigenvalue')
max(abs(eig(psig(1)*kron(A(:,:,1),A(:,:,1))+psig(2)*kron(A(:,:,2),A(:,:,2)))))
max(abs(eig(kron(Asig(:,:,1),Asig(:,:,1))*psig(1)+kron(Asig(:,:,2),Asig(:,:,2))*psig(2))))
%max(abs(eig(kron(A(:,:,1),A(:,:,1))*psig(1)+kron(A(:,:,2),A(:,:,2))*psig(2))))
disp('Innov Form')
max(abs(eig(psig(1)*kron(A(:,:,1)-K(:,:,1)*C,A(:,:,1)-K(:,:,1)*C)+psig(2)*kron(A(:,:,2)-K(:,:,2)*C,A(:,:,2)-K(:,:,2)*C))))

T_sig = zeros(size(C,1),size(C,1),np);
for i = 1:np
T_sig(:,:,i) = compute_T_Ident_MC(ytrain,ptrain,i,psig,lambda_train) - T_sig_d_lam(:,:,i);
end

%[G_true2,T_sig_true2,P_true2,Q_true2,v_esp2]=Computing_Gi_det(Asig_true,Csig_true,F,Gsig_true,Q_true,psig,N);

%[G_true_lam,T_sig_true_lam,P_true_lam,Q_true_lam,v_esp_lam]=Computing_Gi_det(Asig,Csig,F,Gsig,Q_true,psig,N);

% T_sig_test = zeros(size(C,1),size(C,1),np);
% for i = 1:np
% T_sig_test(:,:,i) = compute_T_Ident(ytrain,ptrain,i,psig) - ((1/psig(i,1))*(Csig_true_d*P_true_det(:,:,i)*Csig_true_d' + Q_true_det(:,:,i)));
% end

% T_sig2 = zeros(size(C,1),size(C,1),np);
% for i = 1:np
% T_sig2(:,:,i) = compute_T_Ident(ys,ptrain,i,psig);
% end



disp("Relative Error: Atilde(:,:,1)")
norm(A_tild(:,:,1)-A_tild_true(:,:,1))/norm(A_tild_true(:,:,1))
disp("Relative Error: Atilde(:,:,2)")
norm(A_tild(:,:,2)-A_tild_true(:,:,2))/norm(A_tild_true(:,:,2))
disp("Relative Error: Gsig(:,:,1)")
norm(Gsig(:,:,1)-Gsig_true(:,:,1))/norm(Gsig_true(:,:,1))
disp("Relative Error: Gsig(:,:,2)")
norm(Gsig(:,:,2)-Gsig_true(:,:,2))/norm(Gsig_true(:,:,2))
disp('Relative error:Csig')
norm(Csig-Csig_true)/norm(Csig_true)



[Pold,Qold,Kold] = Recursion(A_tild,Gsig,Csig,T_sig_true,psig,np);
[Pold_diff,Qold_diff,Kold_diff] = Recursion(A_tild,Gsig,Csig,T_sig,psig,np);
[Pold_true,Qold_true,Kold_true] = Recursion(A_tild_true,Gsig_true,Csig_true,T_sig_true,psig,np);
max(abs(eig(psig(1)*kron(Asig(:,:,1)-Kold(:,:,1)*Csig,Asig(:,:,1)-Kold(:,:,1)*Csig)+psig(2)*kron(Asig(:,:,2)-Kold(:,:,2)*Csig,Asig(:,:,2)-Kold(:,:,2)*Csig))))

disp('Relative error:K')
norm(Kold_diff(:,:,1)-Kold_true(:,:,1))/norm(Kold_true(:,:,1))
norm(Kold(:,:,1)-Kold_true(:,:,1))/norm(Kold_true(:,:,1))

%[Pold2,Qold2,Kold2] = Recursion(Asig2,Gsig2,Csig2,T_sig2,psig,np);
% max(abs(eig(psig(1)*kron(A_tild2(:,:,1)-Kold2(:,:,1)*Csig2,A_tild2(:,:,1)-Kold2(:,:,1)*Csig2)+psig(2)*kron(A_tild2(:,:,2)-Kold2(:,:,2)*Csig2,A_tild2(:,:,2)-Kold2(:,:,2)*Csig2))))

return

%% SNR
for i=1:ny
   SNR_y(i,1) = 10*log10((ynf(i,:)*(ynf(i,:))')/(v(i,:)*(v(i,:))'))
end

%% innovation estimation 
pval = p(:,1:Nval);

% Fresh validation data set
xval = zeros(nx,Nval); 
vval = v(:,N+1:end);
uval = u(:,N+1:end);
yval = zeros(ny,Nval);
yval_nf = zeros(ny,Nval);



%% Validation

for k = 1:Nval
    
    Atot = zeros(nx,nx);
    Ktot = zeros(nx,ne);
    Btot = zeros(nx,nu);
    for j = 1:np
        Atot = Atot + A(:,:,j)*pval(j,k);
        Ktot = Ktot + K(:,:,j)*pval(j,k);
        Btot = Btot + B(:,:,j)*pval(j,k);
    end
    
    
    
     % Noise free validation data
        xval(:,k+1) = Atot*xval(:,k) + Btot*uval(:,k)+Ktot*vval(:,k);
        yval(:,k)   = C*xval(:,k) + D*uval(:,k)+ F*vval(:,k);
        yval_nf(:,k) = C*xval(:,k)+ D*uval(:,k);
    

end

%yval=ynf(:,1:Nval);
% %% One step ahead predictor
% [nnx,~]= size(A_tild(:,:,1));
% xhat = zeros(2*nnx,Nval);
% %xhat=xval;
% yhat = zeros(ny,Nval);
% 
% 
% for k = 1:Nval
%     
%     Atot1 = zeros(nnx,nnx);
%     Ktot1 = zeros(nnx,ne);
%     %Ktr = zeros(nnx,ne);
%     
%     Ad = zeros(nx,nx);
%     Bd = zeros(nx,nu);
%     %Cd = zeros(ny,nx);
%     %Dd = zeros(ny,nu);
%     
%     for j = 1:np
%         Atot1 = Atot1 + A_tild(:,:,j)*pval(j,k);
%         Ktot1 = Ktot1 + Kold(:,:,j)*pval(j,k);
%     end
%     
%    Ahat = [Atot1 zeros(nxmin,nxmin); zeros(nxmin,nxmin) zeros(nxmin,nxmin)];
%    %Ahat = [Ad zeros(nx,nx); zeros(nx,nx) Ad];
%    Bhat = [zeros(nxmin,nu);zeros(nxmin,nu)];
%    Chat = [Csig zeros(ny,nxmin)];
%    %Chat = [C C];
%    Khat = [Ktot1;zeros(nxmin,ny)];
%    %Khat = [Ktr;zeros(nx,ny)];
%    Dhat = 0;
%     
%     
%     xhat(:,k+1) = Ahat*xhat(:,k) + Bhat*uval(:,k)+ Khat*(yval(:,k)- Chat*xhat(:,k)-Dhat*uval(:,k));
%     
%     yhat(:,k)   = Chat*xhat(:,k) + Dhat*uval(:,k);
%     
% 
% 
% end
% %for k=2:Nval
% %    yhat(:,k-1) = Cest*xhat(:,k); % one step ahead predicted output
% %end
% figure,plot(yval_nf','b');hold on; plot(yhat'); title('Estimated vs True validatio output');
%% BFR, VAF and MSE

% for i=1:ny
% %    MSE_val(i,1) = mse(yval(i,:),yhat(i,:));
%     
%     ybar= mean(yval_nf(i,:));
%     
%     tmp1= (yval_nf(i,:)-yhat(i,:))*(yval_nf(i,:)-yhat(i,:))';
%     tmp2= (yval_nf(i,:)-ybar)*(yval_nf(i,:)-ybar)';
%     BFR_val(i,1)= max(0,1- sqrt(tmp1/tmp2)); 
%     
% end

% BFR_val=bfr(yval,yhat);

%MSE_val
% BFR_val
% VAF_val= max(0,1- var(yval_nf-yhat)/var(yval_nf))

[innov_error,error1,y1]=SimulateInnovation(nxmin,ny,np,Asig,Bsigu,Kold,Csig,Dsig(:,nu),Nval,uval,yval,pval);
[innov_error2,error12,y12]=SimulateInnovation(nxmin,ny,np,A_tild2,B_tild2,Kold2,Csig2,Dsig2(:,nu),Nval,uval,yval,pval);

% [y2,ynf2,~]=Simulate_y(A_tild,B_tild,Kold,Csig,Dsig(:,nu),Dsig(:,nu+1:end),u(:,Ntot/2+1:end),v(:,Ntot/2+1:end),p(:,Ntot/2+1:end),Ntot/2);
VAF = max(0,(1 - (var(yval_nf-y1)/var(yval_nf))))*100
BFR=bfr(yval_nf,y1)
figure(1), plot(yval_nf); 
title('Output of real system and learned model without GD ')
hold on 
plot(y1);
plot(yval_nf-y1,'k');
legend({'Output of real system','Output of learned model','Error'},'Location','northeast')
 
toc

% [y,ynf,x]=Simulate_y(A,B,K,C,D,F,u,v,p_2,Ntot);
% [y2,~,~]=Simulate_y(A_tild,B_tild,Kold,Csig,Dsig(:,nu),Dsig(:,nu+1:end),u(:,Ntot/2+1:end),innov_error,p_2(:,Ntot/2+1:end),Ntot/2);
% VAF = (1 - (var(y(1,Ntot/2+1:Ntot)-y2)/var(y(1,Ntot/2+1:Ntot))))*100
% figure(2), plot(y(1,Ntot/2+1:Ntot)); 
% hold on 
% plot(y2(1,:));
% 
% 
% 
% 
% 
% 
% 
% 
% 
% 
% 
% 
% 
% % A_=pmatrix(A,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% % K_=pmatrix(K,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% % C_=pmatrix(C,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% % B_=pmatrix(B,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% % D_=pmatrix(Dsig(:,nu),'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% % F_=pmatrix(Dsig(:,nu+1:end),'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% % SYS0=lpvidss(A_,B_,C_,D_,'innovation',K_,[],1);
% 
% 
% 
% 
% 
% 


tic

tm = timemap(0, 'dt', 'Dimension', 2)
A_=pmatrix(Asig,'SchedulingTimeMap', tm);
A_d_=pmatrix(Asig_d_lam,'SchedulingTimeMap', tm);
A_true_=pmatrix(Asig_true,'SchedulingTimeMap', tm);
K_=pmatrix(Kold,'SchedulingTimeMap', tm);
K_diff_=pmatrix(Kold_diff,'SchedulingTimeMap', tm);
K_true_=pmatrix(Kold_true,'SchedulingTimeMap', tm);
C_=pmatrix(Csig,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',tm);
C_d_=pmatrix(Csig_d_lam,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',tm);
C_true_=pmatrix(Csig_true,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',tm);
B_=pmatrix(Bsigu,'SchedulingTimeMap', tm);
B_d_=pmatrix(Bsigu_d_lam,'SchedulingTimeMap', tm);
B_true_=pmatrix(Bsigu_true,'SchedulingTimeMap', tm);
D_=pmatrix(Dsig(:,1:nu,:),'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',tm);
F_=pmatrix(Dsig(:,nu+1:end,:),'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',tm);

SYS0=lpvidss(A_,B_,C_,D_,'innovation',K_,[],1);
SYS0_diff=lpvidss(A_,B_,C_,D_,'innovation',K_diff_,[],1);
SYS0_true=lpvidss(A_true_,B_true_,C_true_,D_,'innovation',K_true_,[],1);
SYS0.Ts=1;
SYS0_true.Ts=1;
SYS0_diff.Ts=1;
K_Cox=pmatrix(zeros(nx,ne,np),'SchedulingTimeMap', tm);
SYS_Cox=lpvidss(A_d_,B_d_,C_d_,D_,'innovation',K_Cox,[],1);
SYS_Cox.Ts=1;
DATA=lpviddata(ytrain',ptrain',utrain',1);
DATAval=lpviddata(yval',pval',uval',1);
yp0=predict(SYS0,DATAval,1);
yp0_diff=predict(SYS0_diff,DATAval,1);
yp0_true=predict(SYS0_true,DATAval,1);
yp_Cox0=predict(SYS_Cox,DATAval,1);


VAF_GB0 = (1-var(yval_nf-yp0')/var(yval_nf))*100
VAF_GB0_diff = (1-var(yval_nf-yp0_diff')/var(yval_nf))*100
VAF_GB0_MANAS = max(0,(1 - (var(yval_nf-y12)/var(yval_nf))))*100
VAF_GB0_Cox = (1-var(yval_nf-yp_Cox0')/var(yval_nf))*100
VAF_GB0_true = (1-var(yval_nf-yp0_true')/var(yval_nf))*100

BFR_BG0=bfr(yval_nf,yp0')
BFR_BG0_diff=bfr(yval_nf,yp0_diff')
BFR_GB0_MANAS=bfr(yval_nf,y12)
BFR_GB0_Cox=bfr(yval_nf,yp_Cox0')
BFR_BG0_true=bfr(yval_nf,yp0_true')

return

SYS1=lpvssest(DATA,SYS0,lpvssestOptions);

toc

SYS_Cox_GB=lpvssest(DATA,SYS_Cox,lpvssestOptions);
yp1=predict(SYS1,DATAval,1);
yp_Cox=predict(SYS_Cox_GB,DATAval,1);

VAF_GB1 = (1-var(yval_nf-yp1')/var(yval_nf))*100
VAF_GB_Cox = (1-var(yval_nf-yp_Cox')/var(yval_nf))*100

BFR_BG1=bfr(yval_nf,yp1')
BFR_BG_Cox=bfr(yval_nf,yp_Cox')

figure(2), plot(yval_nf); 
title('Output of real system and learned model with GD ')
hold on 
plot(yp1');
plot(yval_nf-yp1','k');
legend({'Output of real system','Output of learned model','Error'},'Location','northeast')

==> anc/Code1705/Main_Exemple_Ident_Stoch_Switched2.m <==
clc
clear all
close all

tic

addpath(genpath('functions'));
randn('seed',10); rand('seed',4);
load('Example5.mat');
K=K*3;
C=C;
base_d=base;

[nx,~,np]=size(A);
[~,ne,~]  = size(K);  % State dimension, External noise dimension, Scheduling signal dimension,
[ny,nu]     = size(D);  % Output dimension, Input dimension
[~,~,np_c] = size(C);

x_0 = zeros(nx,1);

N    = 5.5e6;     % Training data
Nval = 2e2;      % Validation data
Ntot = N+Nval; 

a_unif=-sqrt(1);
b_unif=sqrt(1);

%u = randn(nu,Ntot);
u = ((b_unif-a_unif)*rand(1,Ntot)+a_unif)*1; % Input signal
% u=zeros(nu,Ntot);
% p(1,:) = ones(1,Ntot+1);
% pf=zeros(1,2*Ntot+1);
% wp=randn(1,2*Ntot+1);
% wp=(b_unif-a_unif)*rand(1,2*Ntot+1)+a_unif;
% v=((b_unif-a_unif)*rand(1,Ntot)+a_unif)*1; 
v = 1*randn(nu,Ntot); % noise signal

covv=1;
%covu=1;

%covv=1/3*(a_unif^2+a_unif*b_unif+b_unif^2);
covu=1/3*(a_unif^2+a_unif*b_unif+b_unif^2);

% pr=2 % p(t)=g(p(t-1),..p(t-tr))+wp(t)
% a=0.5*0;
% b=-0.6*0;
% 
% App=[0,1;b,a]
% abs(eig(App))
% 
% cc=0.2*0;
% 
% g=@(p1) b*p1(1)+a*p1(2)+cc*sin(0.3*p1(3))
% 
% %p(t)=a*p(t-1)+w(t)
% 
% lambdaf=ones(1,2*Ntot+1);
% Qw=1/3*(a_unif^2+a_unif*b_unif+b_unif^2); %0.7512;
% Qmu=1/3*(a_unif^2+a_unif*b_unif+b_unif^2); %0.7512;

% Qw=1;
% Qmu=1;

%covariance p
% P=dlyap(App',[0;1]*Qw*[0;1]')
% covp=P(2,2)
% 
% psiw=@(x) (2*pi)^(-size(Qw,1)/2)*det(Qw)^(-1/2)*exp(-x'*inv(Qw)*x*0.5);  % distribution of the noise driving mu
% psimu=@(x) (2*pi)^(-size(Qmu,1)/2)*det(Qmu)^(-1/2)*exp(-x'*inv(Qmu)*x*0.5); %desired density of p
% 
% psiw=@(x) x/(b_unif-a_unif);
% psimu=@(x) (x'*x)/(b_unif-a_unif);

% for i=pr:2*Ntot+1
%     pf(:,i+1)=g([pf(i-pr+1:i),i])+wp(i);
%     lambdaf(:,i+1)=psimu(pf(:,i+1))/psiw(pf(:,i+1)-g([pf(i-pr+1:i),i]));
% end
% 
% p(2,:)=pf(:,Ntot:2*Ntot);
% lambda=lambdaf(:,Ntot:2*Ntot);


% Define the finite set of values
finiteSet = 1:np;

% Specify the length of the vector you want to generate
vectorLength = Ntot+1; 

% Generate a random vector with values from the finite set
qq = randi(finiteSet, 1, vectorLength);%

%Markov chain
% Define the transition probability matrix
 prob.s11=1/4; prob.s12=1-prob.s11; prob.s21=1/3; prob.s22=1-prob.s21;
 P = [prob.s11, prob.s12;  % Probability of transitioning from state 1 to state 1 and state 2
      prob.s21, prob.s22]; % Probability of transitioning from state 2 to state 1 and state 2
% % Create a Discrete-Time Markov Chain object
mc = dtmc(P);
% Generate a sequence of states
numSteps = Ntot;
qq = (simulate(mc, numSteps))';

for t=1:Ntot+1
    for j=1:np
        if qq(1,t)==j
            p(j,t)=1;
        else
            p(j,t)=0;
        end
    end
end



psig = zeros(np,1);
% psig(1,:)=0.5;
for i=1:np
    psig(i,1) = 1/np;     
    %var(p(i,:).*sqrt(lambda)) + (mean(p(i,:).*lambda))^2;
end
% psig(2,1)=0.5;
 lambda=ones(1,Ntot);
% 
lambda=zeros(1,Ntot);
for t=2:Ntot
    for i=1:np
        if(qq(t)==i)
            for j=1:np
                if(qq(t-1)==j)
                    lambda(t)=(1/np)*(1/prob.(['s',sprintf('%.0f',j),sprintf('%.0f',i)]));
                    p(:,t)=sqrt(lambda(t))*p(:,t);
                end
            end
        end
    end
end



%  disp('Empirical covarince')
%  cov(pf')



 [y,ynf,x]=Simulate_y(A,B,K,C,D,F,u,v,p,Ntot);

%% Compute Gi
Q_true(:,:,1)=covv*psig(1);
Q_true(:,:,2)=covv*psig(2);
Q_true_d(:,:,1)=covu*psig(1);
Q_true_d(:,:,2)=covu*psig(2);
Q_true_whole(:,:,1)=[Q_true_d(:,:,1),0;0,Q_true(:,:,1)];
Q_true_whole(:,:,2)=[Q_true_d(:,:,2),0;0,Q_true(:,:,2)];

[G_whole,T_sig_whole,P_whole,Q_true_whole,v_whole]=Computing_Gi_det(A,C,[D F],[B K],Q_true_whole,psig,N);
[G_det,T_sig_det,P_det_true,Q_true_d,u_det]=Computing_Gi_det(A,C,D,B,Q_true_d,psig,N);
[G_true,T_sig_true,P_true,Q_true,v_esp]=Computing_Gi_det(A,C,F,K,Q_true,psig,N);


%% Find a base

for i=1:np
    An(:,:,i) = sqrt(psig(i,1))*A(:,:,i);
    Bn(:,:,i) = sqrt(psig(i,1))*B(:,:,i);
end
% [Anum,Bnum,Cnum] = Cox2Mihaly(An,[Bn,G_true],C);
% [nxmin,Asig2,Bsig2,Csig2]=MinRedLPV(np,nx,nu,ny,Anum,Bnum,Cnum,x_0);
% [Asig2,Bsig2,Csig2]=Mihaly2Cox(Asig2,Bsig2,Csig2);
% 
base=base_d;
% 
% [base,Obs,Contr]=FindABase(nxmin,Asig2,Bsig2,Csig2);

% [Anum_d,Bnum_d,Cnum_d] = Cox2Mihaly(An,Bn,C);
% [nxmin_d,Asig2_d,Bsig2_d,Csig2_d]=MinRedLPV(np,nx,nu,ny,Anum_d,Bnum_d,Cnum_d,x_0);
% [Asig2_d,Bsig2_d,Csig2_d]=Mihaly2Cox(Asig2_d,Bsig2_d,Csig2_d);
% 
% [base_d,Obs_d,Contr_d]=FindABase(nxmin_d,Asig2_d,Bsig2_d,Csig2_d);
%return

% base.alpha{1,1} = 1; base.alpha{1,2} =1; base.alpha{1,3} = 1;  % alpha.alpha1
% base.alpha{2,1} = 1; base.alpha{2,2} =[];     base.alpha{2,3} = 1;  % alpha.alpha2
% base.alpha{3,1} = 1; base.alpha{3,2} = [1 1];     base.alpha{3,3} = 1;
% 
% base.beta{1,1} = 2;  base.beta{1,2} = [1 1];     base.beta{1,3} = 1;  % Beta.beta1
% base.beta{2,1} = 2; base.beta{2,2} = 2; base.beta{2,3} = 2;  % Beta.beta2
% base.beta{3,1} = 2;  base.beta{3,2} = 1;    base.beta{3,3} = 2;
% 
% base_d.alpha{1,1} = 1; base_d.alpha{1,2} =[]; base_d.alpha{1,3} = 1;  % alpha.alpha1
% base_d.alpha{2,1} = 1; base_d.alpha{2,2} = 1;     base_d.alpha{2,3} = 1;  % alpha.alpha2
% base_d.alpha{3,1} = 1; base_d.alpha{3,2} = [2 1];     base_d.alpha{3,3} = 1;
% 
% base_d.beta{1,1} = 1;  base_d.beta{1,2} = [];     base_d.beta{1,3} = 1;  % Beta.beta1
% base_d.beta{2,1} = 1 ; base_d.beta{2,2} = 2; base_d.beta{2,3} = 1;  % Beta.beta2
% base_d.beta{3,1} = 1;  base_d.beta{3,2} = [2 1];    base_d.beta{3,3} = 2;  
% % 








% base.alpha{1,1} = 1; base.alpha{1,2} =[]; base.alpha{1,3} = 1;  % alpha.alpha1
% base.alpha{2,1} = 1; base.alpha{2,2} = [2 1];     base.alpha{2,3} = 1;  % alpha.alpha2
% base.alpha{3,1} = 1; base.alpha{3,2} = 1;     base.alpha{3,3} = 1;
% % base.alpha{4,1} = 1; base.alpha{4,2} = [1 1 1]; base.alpha{4,3} = 1;
% 
% base.beta{1,1} = 1;  base.beta{1,2} = [];     base.beta{1,3} = 1;  % Beta.beta1
% base.beta{2,1} = 2; base.beta{2,2} = []; base.beta{2,3} = 1;  % Beta.beta2
% base.beta{3,1} = 2;  base.beta{3,2} = [];    base.beta{3,3} = 2;  
% % base.beta{4,1} = 1;  base.beta{4,2} = [];  base.beta{4,3} = 2;
% 
% base_d.alpha{1,1} = 1; base_d.alpha{1,2} =1; base_d.alpha{1,3} = 1;  % alpha.alpha1
% base_d.alpha{2,1} = 1; base_d.alpha{2,2} = [];     base_d.alpha{2,3} = 1;  % alpha.alpha2
% base_d.alpha{3,1} = 1; base_d.alpha{3,2} = [2 1];     base_d.alpha{3,3} = 1;
% % base.alpha{4,1} = 1; base.alpha{4,2} = [1 1 1]; base.alpha{4,3} = 1;
% 
% base_d.beta{1,1} = 2;  base_d.beta{1,2} = [];     base_d.beta{1,3} = 1;  % Beta.beta1
% base_d.beta{2,1} = 1 ; base_d.beta{2,2} = [1]; base_d.beta{2,3} = 1;  % Beta.beta2
% base_d.beta{3,1} = 1;  base_d.beta{3,2} = [2];    base_d.beta{3,3} = 1;  
% % base.beta{4,1} = 1;  base.beta{4,2} = [];  base.beta{4,3} = 2;

%% Find deterministic matrices

ytrain=y(:,1:N);
ptrain=p(:,1:N);
utrain=u(:,1:N);
%lambda_train=lambda(:,1:N);
lambda_train=ones(nu,N);

[Hab_d_lam,Habk_d_lam,Hak_d_lam,Hkb_d_lam] = TrueHoKalmanBase_Ident_detWeightedMS2(ytrain,ptrain,utrain,psig,base_d,np_c,lambda_train);
[Hab_d,Habk_d,Hak_d,Hkb_d] = TrueHoKalmanBase_Ident_detMS(ytrain,ptrain,utrain,psig,base_d,np_c,lambda_train);
[Hab_d_l,Habk_d_l,Hak_d_l,Hkb_d_l] = TrueHoKalmanBase_Ident_detCM(ytrain,ptrain,utrain,psig,base_d,np_c,lambda_train);
[Hab_d_n,Habk_d_n,Hak_d_n,Hkb_d_n] = TrueHoKalmanBase_Ident_det(ytrain,ptrain,utrain,psig,base_d,np_c);
[Hab_true_d,Habk_true_d,Hak_true_d,Hkb_true_d] = TrueHoKalmanBase_Det(A,B,C,D,psig,base_d);
%[Hab_true_d,Habk_true_d,Hak_true_d,Hkb_true_d] = TrueHoKalmanBase(A,B,C,D,zeros(size(G_det)),psig,base_d);
[Asig_d_lam,Bsig_d_lam,Csig_d_lam] = HoKalmanBaseLPV(Hab_d_lam,Habk_d_lam,Hak_d_lam,Hkb_d_lam,np,np_c);
[Asig_d_n,Bsig_d_n,Csig_d_n] = HoKalmanBaseLPV(Hab_d_n,Habk_d_n,Hak_d_n,Hkb_d_n,np,np_c);
[Asig_d,Bsig_d,Csig_d] = HoKalmanBaseLPV(Hab_d,Habk_d,Hak_d,Hkb_d,np,np_c);
%[Asig_true_d,Bsig_true_d,Csig_true_d] = HoKalmanBaseLPV(Hab_true_d,Habk_true_d,Hak_true_d,Hkb_true_d,np,np_c);

[Asig_true_d,Bsig_true_d,Csig_true_d] = HoKalmanBaseLPV(Hab_true_d,Habk_true_d,Hak_true_d,Hkb_true_d,np,np_c);
Dsig_true_d = Psiuy_true([],1,A,B,C,D);

disp("Relative error, det: Hab")
norm(Hab_true_d-Hab_d_lam)/norm(Hab_true_d)
disp("Relative error,det: Habk.sig1")
norm(Habk_true_d.sig1-Habk_d_lam.sig1)/norm(Habk_true_d.sig1)
disp("Relative error,det: Habk.sig2")
norm(Habk_true_d.sig2-Habk_d_lam.sig2)/norm(Habk_true_d.sig2)
disp("Relative error,det: Hak.sig1")
norm(Hak_true_d.sig1-Hak_d_lam.sig1)/norm(Hak_true_d.sig1)
disp("Relative error,det: Hak.sig2")
norm(Hak_true_d.sig2-Hak_d_lam.sig2)/norm(Hak_true_d.sig2)
disp("Relative error,det: Hkb.sig1")
norm(Hkb_true_d.sig1-Hkb_d_lam.sig1)/norm(Hkb_true_d.sig1)


Gsig_d_lam = Bsig_d_lam(1:end,nu+1:end,:); %égale à zero
Bsigu_d_lam = Bsig_d_lam(1:end,1:nu,:);
Dsig_d_lam = Myu_Ident_detMS([],[],[],[],y,p,u,psig,lambda_train);
Dsig_d_lam=Dsig_d_lam(:,1:nu);

Gsig_d_n= Bsig_d_n(1:end,nu+1:end,:); %égale à zero
Bsigu_d_n = Bsig_d_n(1:end,1:nu,:);
Dsig_d_n = Myu_Ident_detMS([],[],[],[],y,p,u,psig,lambda_train);
Dsig_d_n=Dsig_d_n(:,1:nu);

Gsig_true_d = Bsig_true_d(1:end,nu+1:end,:); %égale à zero
Bsigu_true_d = Bsig_true_d(1:end,1:nu,:);

% Gsig_true_d = Bsig_true_d(1:end,nu+1:end,:); %égale à zero
% Bsigu_true_d = Bsig_true_d(1:end,1:nu,:);
% Dsig_true_d = Myu([],[],[],[],1,A,B,C,D,G_det,psig);
% Dsig_true_d=Dsig_true_d(:,1:nu);


 for sig=1:np
    Atild_d_lam(:,:,sig) = 1/sqrt(psig(sig))*Asig_d_lam(:,:,sig);
    Gtild_d_lam(:,:,sig) = 1/sqrt(psig(sig))*Bsigu_d_lam(:,:,sig);
 end

% for sig=1:np
%    A_tild_true_d(:,:,sig) = 1/sqrt(psig(sig))*Asig_true_d(:,:,sig);
%    B_tild_true_d(:,:,sig) = 1/sqrt(psig(sig))*Bsigu_true_d(:,:,sig);
% end


[G_true_d_lam,T_sig_d_lam,P_true_d_lam,Q_true_d,u_esp]=Computing_Gi_det(Asig_d_lam,Csig_d_lam,Dsig_d_lam,Bsigu_d_lam,Q_true_d,psig,N);
[G_true_d_n,~,P_true_d_n,Q_true_d,u_esp]=Computing_Gi_det(Asig_d_n,Csig_d_n,Dsig_d_n,Bsigu_d_n,Q_true_d,psig,N);
[G_true_det,~,P_true_det,Q_true_det,u_esp_det]=Computing_Gi_det(Asig_true_d,Csig_true_d,Dsig_true_d,Bsigu_true_d,Q_true_d,psig,N);


%% Find stochastic matrices

[Hab_lam,Habk_lam,Hak_lam,Hkb_lam] = TrueHoKalmanBase_Ident_stochWeightedMS2(ytrain,ptrain,utrain,psig,base,Asig_d_lam,Csig_d_lam,G_true_d_lam,B,np_c,lambda_train);
[Hab_n,Habk_n,Hak_n,Hkb_n] = TrueHoKalmanBase_Ident_stoch(ytrain,ptrain,utrain,psig,base,Asig_d_lam,Csig_d_lam,G_true_d_lam,np_c);
[Hab_l,Habk_l,Hak_l,Hkb_l] = TrueHoKalmanBase_Ident_stochCM(ytrain,ptrain,utrain,psig,base,A,C,G_det,np_c,lambda_train);

%return

[Asig,Bsig,Csig] = HoKalmanBaseLPV(Hab_lam,Habk_lam,Hak_lam,Hkb_lam,np,np_c);
Gsig = Bsig(1:end,nu+1:end,:);
Bsigu = Bsig(1:end,1:nu,:);
Dsig=Myu_Ident_stoch([],[],[],[],ytrain,ptrain,utrain,psig,Asig_d_lam,Csig_d_lam,G_true_d_lam);

% for sig=1:np
%    A_tild(:,:,sig) = 1/sqrt(psig(sig))*Asig(:,:,sig);
%    B_tild(:,:,sig) = 1/sqrt(psig(sig))*Bsigu(:,:,sig);
% end

[Hab_true,Habk_true,Hak_true,Hkb_true] = TrueHoKalmanBase(A,B,C,D,G_true,psig,base);
[Asig_true,Bsig_true,Csig_true] = HoKalmanBaseLPV(Hab_true,Habk_true,Hak_true,Hkb_true,np,np_c);
Gsig_true = Bsig_true(1:end,nu+1:end,:);
Bsigu_true = Bsig_true(1:end,1:nu,:);
Dsig_true=Myu_Ident_stoch([],[],[],[],ytrain,ptrain,utrain,psig,Asig_true,Csig_true,G_true_det);

[Hab_true1,Habk_true1,Hak_true1,Hkb_true1] = TrueHoKalmanBase(Asig,Bsigu,Csig,Dsig,Gsig,psig,base);
nxmin=size(Asig,1)

disp("Relative error: Hab")
norm(Hab_true-Hab_lam)/norm(Hab_true)
disp("Relative error,det: Habk.sig1")
norm(Habk_true.sig1-Habk_lam.sig1)/norm(Habk_true.sig1)
disp("Relative error,det: Habk.sig2")
norm(Habk_true.sig2-Habk_lam.sig2)/norm(Habk_true.sig2)
disp("Relative error,det: Hak.sig1")
norm(Hak_true.sig1-Hak_lam.sig1)/norm(Hak_true.sig1)
disp("Relative error,det: Hak.sig2")
norm(Hak_true.sig2-Hak_lam.sig2)/norm(Hak_true.sig2)
disp("Relative error,det: Hkb.sig1")
norm(Hkb_true.sig1-Hkb_lam.sig1)/norm(Hkb_true.sig1)
%return
%% Simulate Deterministic System

% xd = zeros(nx,N);
% yd = zeros(ny,N);
% 
% 
% for k = 1:N
% 
%     Atot = zeros(nx,nx);
% 
%     Btot = zeros(nx,nu);
%     for j = 1:np
%         Atot = Atot + Asig_d_lam(:,:,j)*p(j,k);
% 
%         Btot = Btot + Bsigu_d_lam(:,:,j)*p(j,k);
%     end
% 
% 
% 
% 
%     xd(:,k+1) = Atot*xd(:,k)   + Btot*u(:,k);
%     yd(:,k)   = Csig_d_lam(:,:,1)*xd(:,k) + Dsig_d_lam(:,:,1)*u(:,k);
%     %ynf(:,k) = C*x(:,k) + D*u(:,k);
% 
% end
% 
% ys= ytrain-yd;   % Stochastic output = observed - y_deterministic (simulated)
% [Hab2,Habk2,Hak2,Hkb2] = TrueHoKalmanBase_Ident_stoch_simulated_out(ytrain,ptrain,utrain,psig,base,ys,np_c);
% [Asig2,Bsig2,Csig2] = HoKalmanBaseLPV(Hab2,Habk2,Hak2,Hkb2,np,np_c);
% Gsig2 = Bsig2(1:end,nu+1:end,:);
% Bsigu2 = Bsig2(1:end,1:nu,:);
% Dsig2=Myu_Ident_stoch_simulated_out([],[],[],[],ytrain,ptrain,utrain,psig,yd);

% for sig=1:np
%    A_tild2(:,:,sig) = 1/sqrt(psig(sig))*Asig2(:,:,sig);
%    B_tild2(:,:,sig) = 1/sqrt(psig(sig))*Bsigu2(:,:,sig);
% end

for sig=1:np
   A_tild(:,:,sig) = sqrt(psig(sig))*Asig(:,:,sig);
   B_tild(:,:,sig) = sqrt(psig(sig))*Bsigu(:,:,sig);
end

for sig=1:np
   A_tild_true(:,:,sig) = sqrt(psig(sig))*Asig_true(:,:,sig);
   B_tild_true(:,:,sig) = sqrt(psig(sig))*Bsigu_true(:,:,sig);
end




%% Step 2 of Algorithm 2 



disp('Max eigenvalue')
max(abs(eig(psig(1)*kron(A(:,:,1),A(:,:,1))+psig(2)*kron(A(:,:,2),A(:,:,2)))))
max(abs(eig(kron(Asig(:,:,1),Asig(:,:,1))*psig(1)+kron(Asig(:,:,2),Asig(:,:,2))*psig(2))))
%max(abs(eig(kron(A(:,:,1),A(:,:,1))*psig(1)+kron(A(:,:,2),A(:,:,2))*psig(2))))
disp('Innov Form')
max(abs(eig(psig(1)*kron(A(:,:,1)-K(:,:,1)*C,A(:,:,1)-K(:,:,1)*C)+psig(2)*kron(A(:,:,2)-K(:,:,2)*C,A(:,:,2)-K(:,:,2)*C))))

T_sig = zeros(size(C,1),size(C,1),np);
for i = 1:np
T_sig(:,:,i) = compute_T_Ident_MC(ytrain,ptrain,i,psig,lambda_train) - T_sig_d_lam(:,:,i);
end

%[G_true2,T_sig_true2,P_true2,Q_true2,v_esp2]=Computing_Gi_det(Asig_true,Csig_true,F,Gsig_true,Q_true,psig,N);

%[G_true_lam,T_sig_true_lam,P_true_lam,Q_true_lam,v_esp_lam]=Computing_Gi_det(Asig,Csig,F,Gsig,Q_true,psig,N);

% T_sig_test = zeros(size(C,1),size(C,1),np);
% for i = 1:np
% T_sig_test(:,:,i) = compute_T_Ident(ytrain,ptrain,i,psig) - ((1/psig(i,1))*(Csig_true_d*P_true_det(:,:,i)*Csig_true_d' + Q_true_det(:,:,i)));
% end

% T_sig2 = zeros(size(C,1),size(C,1),np);
% for i = 1:np
% T_sig2(:,:,i) = compute_T_Ident(ys,ptrain,i,psig);
% end



disp("Relative Error: Atilde(:,:,1)")
norm(A_tild(:,:,1)-A_tild_true(:,:,1))/norm(A_tild_true(:,:,1))
disp("Relative Error: Atilde(:,:,2)")
norm(A_tild(:,:,2)-A_tild_true(:,:,2))/norm(A_tild_true(:,:,2))
disp("Relative Error: Gsig(:,:,1)")
norm(Gsig(:,:,1)-Gsig_true(:,:,1))/norm(Gsig_true(:,:,1))
disp("Relative Error: Gsig(:,:,2)")
norm(Gsig(:,:,2)-Gsig_true(:,:,2))/norm(Gsig_true(:,:,2))
disp('Relative error:Csig')
norm(Csig-Csig_true)/norm(Csig_true)



[Pold,Qold,Kold] = Recursion(A_tild,Gsig,Csig,T_sig_true,psig,np);
[Pold_diff,Qold_diff,Kold_diff] = Recursion(A_tild,Gsig,Csig,T_sig,psig,np);
[Pold_true,Qold_true,Kold_true] = Recursion(A_tild_true,Gsig_true,Csig_true,T_sig_true,psig,np);
max(abs(eig(psig(1)*kron(Asig(:,:,1)-Kold(:,:,1)*Csig,Asig(:,:,1)-Kold(:,:,1)*Csig)+psig(2)*kron(Asig(:,:,2)-Kold(:,:,2)*Csig,Asig(:,:,2)-Kold(:,:,2)*Csig))))

disp('Relative error:K')
norm(Kold_diff(:,:,1)-Kold_true(:,:,1))/norm(Kold_true(:,:,1))
norm(Kold(:,:,1)-Kold_true(:,:,1))/norm(Kold_true(:,:,1))

%[Pold2,Qold2,Kold2] = Recursion(Asig2,Gsig2,Csig2,T_sig2,psig,np);
% max(abs(eig(psig(1)*kron(A_tild2(:,:,1)-Kold2(:,:,1)*Csig2,A_tild2(:,:,1)-Kold2(:,:,1)*Csig2)+psig(2)*kron(A_tild2(:,:,2)-Kold2(:,:,2)*Csig2,A_tild2(:,:,2)-Kold2(:,:,2)*Csig2))))

return

%% SNR
for i=1:ny
   SNR_y(i,1) = 10*log10((ynf(i,:)*(ynf(i,:))')/(v(i,:)*(v(i,:))'))
end

%% innovation estimation 
pval = p(:,1:Nval);

% Fresh validation data set
xval = zeros(nx,Nval); 
vval = v(:,N+1:end);
uval = u(:,N+1:end);
yval = zeros(ny,Nval);
yval_nf = zeros(ny,Nval);



%% Validation

for k = 1:Nval
    
    Atot = zeros(nx,nx);
    Ktot = zeros(nx,ne);
    Btot = zeros(nx,nu);
    for j = 1:np
        Atot = Atot + A(:,:,j)*pval(j,k);
        Ktot = Ktot + K(:,:,j)*pval(j,k);
        Btot = Btot + B(:,:,j)*pval(j,k);
    end
    
    
    
     % Noise free validation data
        xval(:,k+1) = Atot*xval(:,k) + Btot*uval(:,k)+Ktot*vval(:,k);
        yval(:,k)   = C*xval(:,k) + D*uval(:,k)+ F*vval(:,k);
        yval_nf(:,k) = C*xval(:,k)+ D*uval(:,k);
    

end

%yval=ynf(:,1:Nval);
% %% One step ahead predictor
% [nnx,~]= size(A_tild(:,:,1));
% xhat = zeros(2*nnx,Nval);
% %xhat=xval;
% yhat = zeros(ny,Nval);
% 
% 
% for k = 1:Nval
%     
%     Atot1 = zeros(nnx,nnx);
%     Ktot1 = zeros(nnx,ne);
%     %Ktr = zeros(nnx,ne);
%     
%     Ad = zeros(nx,nx);
%     Bd = zeros(nx,nu);
%     %Cd = zeros(ny,nx);
%     %Dd = zeros(ny,nu);
%     
%     for j = 1:np
%         Atot1 = Atot1 + A_tild(:,:,j)*pval(j,k);
%         Ktot1 = Ktot1 + Kold(:,:,j)*pval(j,k);
%     end
%     
%    Ahat = [Atot1 zeros(nxmin,nxmin); zeros(nxmin,nxmin) zeros(nxmin,nxmin)];
%    %Ahat = [Ad zeros(nx,nx); zeros(nx,nx) Ad];
%    Bhat = [zeros(nxmin,nu);zeros(nxmin,nu)];
%    Chat = [Csig zeros(ny,nxmin)];
%    %Chat = [C C];
%    Khat = [Ktot1;zeros(nxmin,ny)];
%    %Khat = [Ktr;zeros(nx,ny)];
%    Dhat = 0;
%     
%     
%     xhat(:,k+1) = Ahat*xhat(:,k) + Bhat*uval(:,k)+ Khat*(yval(:,k)- Chat*xhat(:,k)-Dhat*uval(:,k));
%     
%     yhat(:,k)   = Chat*xhat(:,k) + Dhat*uval(:,k);
%     
% 
% 
% end
% %for k=2:Nval
% %    yhat(:,k-1) = Cest*xhat(:,k); % one step ahead predicted output
% %end
% figure,plot(yval_nf','b');hold on; plot(yhat'); title('Estimated vs True validatio output');
%% BFR, VAF and MSE

% for i=1:ny
% %    MSE_val(i,1) = mse(yval(i,:),yhat(i,:));
%     
%     ybar= mean(yval_nf(i,:));
%     
%     tmp1= (yval_nf(i,:)-yhat(i,:))*(yval_nf(i,:)-yhat(i,:))';
%     tmp2= (yval_nf(i,:)-ybar)*(yval_nf(i,:)-ybar)';
%     BFR_val(i,1)= max(0,1- sqrt(tmp1/tmp2)); 
%     
% end

% BFR_val=bfr(yval,yhat);

%MSE_val
% BFR_val
% VAF_val= max(0,1- var(yval_nf-yhat)/var(yval_nf))

[innov_error,error1,y1]=SimulateInnovation(nxmin,ny,np,Asig,Bsigu,Kold,Csig,Dsig(:,nu),Nval,uval,yval,pval);
[innov_error2,error12,y12]=SimulateInnovation(nxmin,ny,np,A_tild2,B_tild2,Kold2,Csig2,Dsig2(:,nu),Nval,uval,yval,pval);

% [y2,ynf2,~]=Simulate_y(A_tild,B_tild,Kold,Csig,Dsig(:,nu),Dsig(:,nu+1:end),u(:,Ntot/2+1:end),v(:,Ntot/2+1:end),p(:,Ntot/2+1:end),Ntot/2);
VAF = max(0,(1 - (var(yval_nf-y1)/var(yval_nf))))*100
BFR=bfr(yval_nf,y1)
figure(1), plot(yval_nf); 
title('Output of real system and learned model without GD ')
hold on 
plot(y1);
plot(yval_nf-y1,'k');
legend({'Output of real system','Output of learned model','Error'},'Location','northeast')
 
toc

% [y,ynf,x]=Simulate_y(A,B,K,C,D,F,u,v,p_2,Ntot);
% [y2,~,~]=Simulate_y(A_tild,B_tild,Kold,Csig,Dsig(:,nu),Dsig(:,nu+1:end),u(:,Ntot/2+1:end),innov_error,p_2(:,Ntot/2+1:end),Ntot/2);
% VAF = (1 - (var(y(1,Ntot/2+1:Ntot)-y2)/var(y(1,Ntot/2+1:Ntot))))*100
% figure(2), plot(y(1,Ntot/2+1:Ntot)); 
% hold on 
% plot(y2(1,:));
% 
% 
% 
% 
% 
% 
% 
% 
% 
% 
% 
% 
% 
% % A_=pmatrix(A,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% % K_=pmatrix(K,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% % C_=pmatrix(C,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% % B_=pmatrix(B,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% % D_=pmatrix(Dsig(:,nu),'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% % F_=pmatrix(Dsig(:,nu+1:end),'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',timemap([0,0],'dt'));
% % SYS0=lpvidss(A_,B_,C_,D_,'innovation',K_,[],1);
% 
% 
% 
% 
% 
% 


tic

tm = timemap(0, 'dt', 'Dimension', 2)
A_=pmatrix(Asig,'SchedulingTimeMap', tm);
A_d_=pmatrix(Asig_d_lam,'SchedulingTimeMap', tm);
A_true_=pmatrix(Asig_true,'SchedulingTimeMap', tm);
K_=pmatrix(Kold,'SchedulingTimeMap', tm);
K_diff_=pmatrix(Kold_diff,'SchedulingTimeMap', tm);
K_true_=pmatrix(Kold_true,'SchedulingTimeMap', tm);
C_=pmatrix(Csig,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',tm);
C_d_=pmatrix(Csig_d_lam,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',tm);
C_true_=pmatrix(Csig_true,'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',tm);
B_=pmatrix(Bsigu,'SchedulingTimeMap', tm);
B_d_=pmatrix(Bsigu_d_lam,'SchedulingTimeMap', tm);
B_true_=pmatrix(Bsigu_true,'SchedulingTimeMap', tm);
D_=pmatrix(Dsig(:,1:nu,:),'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',tm);
F_=pmatrix(Dsig(:,nu+1:end,:),'BasisType','affine','BasisParametrization',{0,1},'SchedulingTimeMap',tm);

SYS0=lpvidss(A_,B_,C_,D_,'innovation',K_,[],1);
SYS0_diff=lpvidss(A_,B_,C_,D_,'innovation',K_diff_,[],1);
SYS0_true=lpvidss(A_true_,B_true_,C_true_,D_,'innovation',K_true_,[],1);
SYS0.Ts=1;
SYS0_true.Ts=1;
SYS0_diff.Ts=1;
K_Cox=pmatrix(zeros(nx,ne,np),'SchedulingTimeMap', tm);
SYS_Cox=lpvidss(A_d_,B_d_,C_d_,D_,'innovation',K_Cox,[],1);
SYS_Cox.Ts=1;
DATA=lpviddata(ytrain',ptrain',utrain',1);
DATAval=lpviddata(yval',pval',uval',1);
yp0=predict(SYS0,DATAval,1);
yp0_diff=predict(SYS0_diff,DATAval,1);
yp0_true=predict(SYS0_true,DATAval,1);
yp_Cox0=predict(SYS_Cox,DATAval,1);


VAF_GB0 = (1-var(yval_nf-yp0')/var(yval_nf))*100
VAF_GB0_diff = (1-var(yval_nf-yp0_diff')/var(yval_nf))*100
VAF_GB0_MANAS = max(0,(1 - (var(yval_nf-y12)/var(yval_nf))))*100
VAF_GB0_Cox = (1-var(yval_nf-yp_Cox0')/var(yval_nf))*100
VAF_GB0_true = (1-var(yval_nf-yp0_true')/var(yval_nf))*100

BFR_BG0=bfr(yval_nf,yp0')
BFR_BG0_diff=bfr(yval_nf,yp0_diff')
BFR_GB0_MANAS=bfr(yval_nf,y12)
BFR_GB0_Cox=bfr(yval_nf,yp_Cox0')
BFR_BG0_true=bfr(yval_nf,yp0_true')

return

SYS1=lpvssest(DATA,SYS0,lpvssestOptions);

toc

SYS_Cox_GB=lpvssest(DATA,SYS_Cox,lpvssestOptions);
yp1=predict(SYS1,DATAval,1);
yp_Cox=predict(SYS_Cox_GB,DATAval,1);

VAF_GB1 = (1-var(yval_nf-yp1')/var(yval_nf))*100
VAF_GB_Cox = (1-var(yval_nf-yp_Cox')/var(yval_nf))*100

BFR_BG1=bfr(yval_nf,yp1')
BFR_BG_Cox=bfr(yval_nf,yp_Cox')

figure(2), plot(yval_nf); 
title('Output of real system and learned model with GD ')
hold on 
plot(yp1');
plot(yval_nf-yp1','k');
legend({'Output of real system','Output of learned model','Error'},'Location','northeast')

==> anc/Code1705/MarkoChainLambda.m <==
%Markov chain
%Define the transition probability matrix
Ntot=5e4
np=2
prob.s11=1/4; prob.s12=1-prob.s11; prob.s21=1/3; prob.s22=1-prob.s21;
%prob.s11=1/3; prob.s12=1-prob.s11; prob.s21=2/3; prob.s22=1-prob.s21
%prob.s11=1/2; prob.s12=1-prob.s11; prob.s21=1/2; prob.s22=1-prob.s21
P = [prob.s11, prob.s12;  % Probability of transitioning from state 1 to state 1 and state 2
     prob.s21, prob.s22]; % Probability of transitioning from state 2 to state 1 and state 2
% CrXeate a Discrete-Time Markov Chain object
mc = dtmc(P);
% Generate a sequence of states
numSteps = Ntot;
qq = (simulate(mc, numSteps))';

p=zeros(np,Ntot);
for t=1:Ntot+1
    for j=1:np
        if qq(1,t)==j
            p(j,t)=1;
        else
            p(j,t)=0;
        end
    end
end


%p=zeros(np,Ntot)

psig = zeros(np,1);
% psig(1,:)=0.5;
for i=1:np
    psig(i,1) = 1/Ntot*sum((p(i,:).*p(i,:)));     
    %var(p(i,:).*sqrt(lambda)) + (mean(p(i,:).*lambda))^2;
end
% psig(2,1)=0.5;
% lambda=ones(1,Ntot);

lambda=ones(1,Ntot);
for t=2:Ntot
    for i=1:np
        if(qq(1,t)==i)
            for j=1:np
                if(qq(1,t-1)==j)
                    pij=1/prob.(['s',sprintf('%.0f',j),sprintf('%.0f',i)]);
                    lambda(t)=(1/prob.(['s',sprintf('%.0f',j),sprintf('%.0f',i)]));

                end
            end
        end
    end
end

lambda_train=lambda(floor(Ntot/2):Ntot)*;
qqtrain=qq(floor(Ntot/2):Ntot);

ptrain=p(floor(Ntot/2):Ntot);

% zz=lambda_train(1:50)
% zz(zz >1)
% prod(zz(zz >1))
% prod(zz(zz < 1))


z1=(qqtrain==2);
z1=z1(2:end-1);
z2=(qqtrain==1);
z3=z2(1:end-2);
z2=z2(3:end);

mean(z1.*z2.*z3.*lambda_train(3:end).*lambda_train(2:end-1).*lambda_train(1:end-2))/mean(z3.*lambda_train(1:end-2).*lambda_train(2:end-1))


mean(z3.*lambda_train(3:end).*lambda_train(2:end-1).*lambda_train(1:end-2))

T0=50
z4=(qqtrain==2);
zlambda=ones(1,size(lambda_train,2)-T0);
for i=1:size(lambda_train,2)-T0
     zlambda(1,i)=exp(sum(log(lambda_train(i:T0+i))));
end    
disp('Mean past')
mean(z4(T0+1:end).*zlambda)


T0=500
z4=(qqtrain==2);
zlambda=ones(1,size(lambda_train,2)-T0);
for i=1:size(lambda_train,2)-T0
     zlambda(1,i)=exp(sum(log(lambda_train(i:T0+i))));
end    
disp('Mean')
mean(z4(1:end-T0).*zlambda)

disp("Product")
zz=lambda_train(5e3:9e3);
zz(zz >1);
prod(zz(zz >1))
prod(zz(zz < 1)) 


==> anc/Code1705/SimulateTrueSystem.m <==
function [ytrain,ytrain_cont,utrain,ptrain,Ybound,Ubound,CTinterval] = SimulateTrueSystem(sys_ss,sys_ss_cont,M,N,Ts)
ytrain=zeros(1,N,M);
%ytrain_real=zeros(1,N,M);
utrain=zeros(1,N,M);
ptrain=ones(2,N,M);

Ybounds=zeros(1,M);
Ubounds=zeros(1,M);
CTinterval=0:Ts:Ts*(N-1);
ytrain_cont=zeros(1,N,M);
for i=1:M
    %ut=idinput(N,'rgs');
    %p_mag=0.25;
    %pt=(1-p_mag)+p_mag*idinput(N,'rbs',[0,0.05]);
    pt=ones(2,N);
    pt(2,:)=3*rand(1,N)-1.5;
    ut=10*(rand(N,1)-0.5);
    ysim=lsim(sys_ss,pt(2,:)',ut); 
    %ysim_real=lsim(sys_real_true,pt(2,:)',ut);
    ysim_cont=ysim; %lsim(sys_ss_cont,pt(2,:)',ut,CTinterval);
    ytrain(:,:,i)=ysim';
    %ytrain_real(:,:,i)=ysim_real;
    ytrain_cont(:,:,i)=ysim_cont;
    utrain(:,:,i)=ut';
    ptrain(:,:,i)=pt;
    Ybounds(1,i)=norm(ysim_cont,Inf);
    Ubounds(1,i)=norm(ut,2)*Ts;
end
Ybound=max(Ybounds);
Ubound=max(Ubounds);


end

==> anc/Code1705/SimulateTrueSystem2.m <==
function [ytrain,ytrain_cont,utrain,ptrain,Ybound,Ubound,CTinterval] = SimulateTrueSystem(sys_ss,sys_ss_cont,M,N,Ts)
ytrain=zeros(1,N,M);
%ytrain_real=zeros(1,N,M);
utrain=zeros(1,N,M);
ptrain=ones(2,N,M);

Ybounds=zeros(1,M);
Ubounds=zeros(1,M);
CTinterval=0:Ts:Ts*(N-1);
ytrain_cont=zeros(1,N,M);
for i=1:M
    %ut=idinput(N,'rgs');
    %p_mag=0.25;
    %pt=(1-p_mag)+p_mag*idinput(N,'rbs',[0,0.05]);
    pt=ones(2,N);
    pt(2,:)=3*rand(1,N)-1.5;
    ut=30*(rand(N,1)-0.5);
    ysim=lsim(sys_ss,pt(2,:)',ut); 
    %ysim_real=lsim(sys_real_true,pt(2,:)',ut);
    ysim_cont=ysim; %lsim(sys_ss_cont,pt(2,:)',ut,CTinterval);
    ytrain(:,:,i)=ysim';
    %ytrain_real(:,:,i)=ysim_real;
    ytrain_cont(:,:,i)=ysim_cont;
    utrain(:,:,i)=ut';
    ptrain(:,:,i)=pt;
    Ybounds(1,i)=norm(ysim_cont,Inf);
    Ubounds(1,i)=norm(ut,2)*Ts;
end
Ybound=max(Ybounds);
Ubound=max(Ubounds);


end

==> anc/Code1705/checkConditions.m <==
function [H2inf,Q]=checkConditions(A0,A1,B0,B1,C0,C1,lambda)

%P1=A_0'*Q+Q*A_0+A_1'*Q*A_1+C_1'*C_1+C_0'*C_0+lambda*Q


%P2=A_0'*Q+Q*A_0+0*A_1'*Q*A_1+C_1'*C_1+C_0'*C_0+lambda*Q

setlmis([]);
X = lmivar(1,[2 1]);

epsilon=0.01;
lmiterm([1 1 1 X],1,A0,'s');
lmiterm([1 1 1 X],A1',A1);
lmiterm([1 1 1 0],C0'*C0);
lmiterm([1 1 1 0],C1'*C1);
lmiterm([1,1,1,X],lambda,1);
lmiterm([1,1,1,0],epsilon*eye(2))
lmiterm([1,2,2,X],-1,1);

lmis = getlmis;

n = decnbr(lmis); 
c = zeros(n,1);

for j=1:n 
	Xj = defcx(lmis,j,X);
	c(j) = B0'*Xj*B0+B1'*Xj*B1;
end

options = [1e-5,0,0,0,0] ;
[copt,xopt] = mincx(lmis,c,options);

%[tmin,xfeas] = feasp(lmis);

H2inf=-1;
Q=zeros(2,2);
if size(xopt,1) ~= 0

    Q=dec2mat(lmis,xopt,X);
    disp('eiegnevalues Q')
    %eig(Q)
    %disp('Q')
    Q;
    H2inf=trace(B0'*Q*B0+B1'*Q*B1);
    %disp('Copt')
    %disp(copt);
    %P2=A0'*Q+Q*A0+A1'*Q*A1+C1'*C1+C0'*C0+lambda*Q
    %disp('eige P2')
    %eig(P2)
end
end


==> anc/Code1705/converToCT.m <==
function [sysd,A0,A1,B0,B1,C0,C1]=converToCT(Ad0,Ad1,Bd0,Bd1,Cd0,Cd1,Ts)

A0=(Ad0-eye(size(Ad0,1)))/Ts;
A1=Ad1/Ts;
B0=Bd0/Ts;
B1=Bd1/Ts;
C0=Cd0;
C1=Cd1;
p  = preal('p','ct','Range', [-1/(2*pi-pi/2), 1]);

A=A0+A1*p;
B=B0+B1*p;
C=C0+C1*p;
D=0;

sysd=LPVcore.lpvss(A,B,C,D);

end

==> anc/Code1705/functions/AKCGen.asv <==
function [A,K,C] = AKCGen(nx,ny,nv,np,boolC)
if boolC == 0
    out=0;
    while out=0
    A=randn(nx,nx,np);
    K=randn(nx,nv,np);
    C=randn(ny,nx);
    for i=1:1:np
        
    end
    stable = 
end
end

==> anc/Code1705/functions/AKCGen.m <==
function [A,K,C] = AKCGen(nx,ny,nv,np,psig,boolC)
if boolC == 0
    out=0;
    while out==0
    A=randn(nx,nx,np);
    K=randn(nx,nv,np);
    C=randn(ny,nx);
    stable=0;
    for i=1:1:np
        stable = stable + psig(i,1)*kron(A(:,:,i)-K(:,:,np)*C,A(:,:,i)-K(:,:,i)*C);
    end
    stable = max(abs(eig(stable)));
    stable1 = 0;
    for i=1:1:np
        stable1 = stable1 + psig(i,1)*kron(A(:,:,i),A(:,:,i));
    end
    stable1 = max(abs(eig(stable1)));
    if stable < 1-1e-6 && stable1 < 1-1e-6
        out=1;
    end
    end
end
end

==> anc/Code1705/functions/Computing_Gi.asv <==
function [G_true,T_sig_true,P_true_new,Q_true,v_esp] = Computing_Gi(A,C,F,K,v,psig,Ntot)
np=size(A,3);
nx=size(A,1);
ny=size(C,1);
ne=size(v,1);
Q_true=zeros(ne,ne,np);
P_true_new=zeros(nx,nx,np);
P_true_old=zeros(nx,nx,np);
G_true=zeros(nx,ny,np);

%% Calculating the expectation of v
 v_esp=zeros(ne,ne);
for i=1:Ntot
    v_esp = v_esp + v(:,i)*v(:,i)';
end
v_esp = v_esp/(Ntot-1);

%% Computing Qi
for i=1:np
    Q_true(:,:,i) = v_esp*psig(i,1);
end

%% Computing Pi
for i=1:np
    P_true_old(:,:,i)=zeros(nx,nx);
end

max=ones(np,1);
while max > 10e-6*ones(np)
    for sig=1:np
        P_true_new(:,:,sig)=zeros(nx,nx);
        for sig1=1:np
            P_true_new(:,:,sig) = P_true_new(:,:,sig) + psig(sig,1)*(A(:,:,sig1)*P_true_old(:,:,sig1)*A(:,:,sig1)' + K(:,:,sig1)*Q_true(:,:,sig1)*K(:,:,sig1)');
        end
    end
    for i=1:np
        max(i) = norm(P_true_new(:,:,i) - P_true_old(:,:,i))/norm(P_true_old(:,:,i));
    end
    P_true_old=P_true_new;
end

%% Computing Gi
for i=1:np
    G_true(:,:,i) = (1/sqrt(psig(i,1)))*(A(:,:,i)*P_true_new(:,:,i)*C' + K(:,:,i)*Q_true(:,:,i)*F');
end

T_sig_true = zeros(size(C,1),size(C,1),np);
for i = 1:np
T_sig_true(:,:,i) = (1/psig(i,1))*(C*P_true_new(:,:,i)*C' + F*Q_true(:,:,i)*F');
end

end

==> anc/Code1705/functions/Computing_Gi.m <==
function [G_true,T_sig_true,P_true_new,Q_true,v_esp] = Computing_Gi(A,C,F,K,v,psig,Ntot)
np=size(A,3);
nx=size(A,1);
ny=size(C,1);
ne=size(v,1);
Q_true=zeros(ne,ne,np);
P_true_new=zeros(nx,nx,np);
P_true_old=zeros(nx,nx,np);
G_true=zeros(nx,ny,np);

%% Calculating the expectation of v
 v_esp=zeros(ne,ne);
for i=1:Ntot
    v_esp = v_esp + v(:,i)*v(:,i)';
end
v_esp = v_esp/(Ntot-1);

%% Computing Qi
for i=1:np
    Q_true(:,:,i) = v_esp*psig(i,1);
end

%% Computing Pi
for i=1:np
    P_true_old(:,:,i)=zeros(nx,nx);
end
count=0;
max=ones(np,1);
while any(max > 10e-6*ones(np,1))
    count=count+1;
    for sig=1:np
        P_true_new(:,:,sig)=zeros(nx,nx);
        for sig1=1:np
            P_true_new(:,:,sig) = P_true_new(:,:,sig) + psig(sig,1)*(A(:,:,sig1)*P_true_old(:,:,sig1)*A(:,:,sig1)' + K(:,:,sig1)*Q_true(:,:,sig1)*K(:,:,sig1)');
        end
    end
    for i=1:np
        max(i) = norm(P_true_new(:,:,i) - P_true_old(:,:,i))/norm(P_true_old(:,:,i));
    end
    P_true_old=P_true_new;
end

%% Computing Gi
for i=1:np
    G_true(:,:,i) = (1/sqrt(psig(i,1)))*(A(:,:,i)*P_true_new(:,:,i)*C' + K(:,:,i)*Q_true(:,:,i)*F');
end

T_sig_true = zeros(size(C,1),size(C,1),np);
for i = 1:np
T_sig_true(:,:,i) = (1/psig(i,1))*(C*P_true_new(:,:,i)*C' + F*Q_true(:,:,i)*F');
end

end

==> anc/Code1705/functions/Computing_Gi2.m <==
function [G_true,P_true_new,Q_true,v_esp] = Computing_Gi2(A,C,F,K,Q_true,psig)
np=size(A,3);
nx=size(A,1);
ny=size(C,1);
ne=size(K,2);
%Q_true=zeros(ne,ne,np);
P_true_new=zeros(nx,nx,np);
P_true_old=zeros(nx,nx,np);
G_true=zeros(nx,ny,np);

%% Calculating the expectation of v
% v_esp=0;
%for i=1:Ntot
%    v_esp = v_esp + v(:,i)*v(:,i)';
%end
%v_esp = v_esp/Ntot;

%% Computing Qi
%for i=1:np
%    Q_true(:,:,i) = v_esp*psig(i,1);
%end

v_esp=Q_true(:,:,1)

%% Computing Pi
for i=1:np
    P_true_old(:,:,i)=zeros(nx,nx);
end

max=ones(np,1);
while max > 10e-8*ones(np)
    for sig=1:np
        P_true_new(:,:,sig)=zeros(nx,nx);
        for sig1=1:np
            P_true_new(:,:,sig) = P_true_new(:,:,sig) + psig(sig,1)*(A(:,:,sig1)*P_true_old(:,:,sig1)*A(:,:,sig1)' + K(:,:,sig1)*Q_true(:,:,sig1)*K(:,:,sig1)');
        end
    end
    for i=1:np
        max(i) = norm(P_true_new(:,:,i) - P_true_old(:,:,i))/(norm(P_true_old(:,:,i))+1);
    end
    P_true_old=P_true_new;
end

%% Computing Gi
for i=1:np
    G_true(:,:,i) = (1/sqrt(psig(i,1)))*(A(:,:,i)*P_true_new(:,:,i)*C' + K(:,:,i)*Q_true(:,:,i)*F');
end

end


==> anc/Code1705/functions/Computing_Gi_det.m <==
function [G_true,T_sig_true,P_true_new,Q_true,v_esp] = Computing_Gi_det(A,C,F,K,Q_true_inp,psig,Ntot)
np=size(A,3);
nx=size(A,1);
ny=size(C,1);
ne=size(Q_true_inp,1);
%Q_true=zeros(ne,ne,np);
P_true_new=zeros(nx,nx,np);
P_true_old=zeros(nx,nx,np);
G_true=zeros(nx,ny,np);

%% Calculating the expectation of v
% v_esp=zeros(ne,ne);
%for i=1:Ntot
%    v_esp = v_esp + v(:,i)*v(:,i)';
%end
%v_esp = v_esp/(Ntot-1);

%% Computing Qi
%for i=1:np
%    Q_true(:,:,i) = v_esp;
%end

Q_true=Q_true_inp;
v_esp=Q_true(:,:,1);

%% Computing Pi
for i=1:np
    P_true_old(:,:,i)=zeros(nx,nx);
end
count=0;
max=ones(np,1);
while any(max > 10e-6*ones(np,1))
    count=count+1;
    for sig=1:np
        P_true_new(:,:,sig)=zeros(nx,nx);
        for sig1=1:np
            P_true_new(:,:,sig) = P_true_new(:,:,sig) + psig(sig,1)*(A(:,:,sig1)*P_true_old(:,:,sig1)*A(:,:,sig1)' + K(:,:,sig1)*Q_true(:,:,sig1)*K(:,:,sig1)');
        end
    end
    for i=1:np
        max(i) = norm(P_true_new(:,:,i) - P_true_old(:,:,i))/norm(P_true_old(:,:,i));
    end
    P_true_old=P_true_new;
end
display(max)

%% Computing Gi
for i=1:np
    G_true(:,:,i) = (1/sqrt(psig(i,1)))*(A(:,:,i)*P_true_new(:,:,i)*C' + K(:,:,i)*Q_true(:,:,i)*F');
end

T_sig_true = zeros(size(C,1),size(C,1),np);
for i = 1:np
T_sig_true(:,:,i) = (1/psig(i,1))*(C*P_true_new(:,:,i)*C' + F*Q_true(:,:,i)*F');
end

end

==> anc/Code1705/functions/Computing_det_cov.m <==
function [L,ps,P_true_new_d,Lamda_u,G] = Computing_det_cov(A_d,B_d,C_d,D_d,u,w,psig)
np=size(A_d,3);
nx=size(A_d,1);
ny=size(C_d,1);
nu=size(u,1);

P_true_new_d=zeros(nx,nx,np);
P_true_old=zeros(nx,nx,np);


Lamda_u=zeros(nu,nu);
for i=1:length(u)
    Lamda_u = Lamda_u + u(:,i)*u(:,i)';
end
Lamda_u = Lamda_u/(length(u)-1);



%% Computing Pi
for i=1:np
    P_true_old(:,:,i)=zeros(nx,nx);
end
count=0;
max=ones(np,1);
while any(max > 10e-6*ones(np,1))
    count=count+1;
    for sig=1:np
        P_true_new_d(:,:,sig)=zeros(nx,nx);
        for sig1=1:np
            P_true_new_d(:,:,sig) = P_true_new_d(:,:,sig) + psig(sig,1)*(A_d(:,:,sig1)*P_true_old(:,:,sig1)*A_d(:,:,sig1)' + B_d(:,:,sig1)*Lamda_u*B_d(:,:,sig1)');
        end
    end
    for i=1:np
        max(i) = norm(P_true_new_d(:,:,i) - P_true_old(:,:,i))/norm(P_true_old(:,:,i));
    end
    P_true_old=P_true_new_d;
end

%% Compute Covariance
if isempty(w)
    ps=1;
    As=1;
else
 sig = w(1);
 s = w(2:1:end);
 nx = size(A_d,1);
 As = eye(nx,nx);
 ps=1;
 for k=1:length(s)
     As = A_d(:,:,s(k))*As;
     ps=ps*psig(s(k),1);
 end
end
 L = (sqrt(ps)/(sqrt(psig(sig,1))))*C_d*As*(A_d(:,:,sig)*P_true_old(:,:,sig)*C_d' + B_d(:,:,sig)*psig(sig,1)*Lamda_u*D_d);
 G = (A_d(:,:,sig)*P_true_old(:,:,sig)*C_d' + B_d(:,:,sig)*psig(sig,1)*Lamda_u*D_d)*(1/sqrt(psig(sig,1)));
ps=psig(sig,1)*ps;
end

==> anc/Code1705/functions/Copy_2_of_Myu_Ident_stochCM.m <==
function [Psiu,Psiys,Yf,pw] = Copy_2_of_Myu_Ident_stochCM(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train)
    w = [sig_j, v_j, sig, u_i];
    varu=var(u');
     ny=size(y,1);
     %if isempty(w)
     %    Psiys = eye(ny);

          %Psiu=zeors(ny,nu)
%           Psiys=zeors(ny,ny)
     %else
    %disp(w)
    [Psiu,Psiys,Yf,pw]=Copy_2_of_compute_covar_seq_stochastic_IdentCM(y,p,u,w,psig,lambda_train);
     %end
%     end
%     size(Psiyu)
%     size(Yf)
    %Myu=lscov(Psiyu,Yf');
    %Myu=[Myu, zeros(size(y,1),size(y,1))];
end

==> anc/Code1705/functions/Copy_2_of_compute_covar_seq_deterministic_IdentCM.asv <==
function [Psi,Yf,pw] = Copy_2_of_compute_covar_seq_deterministic_IdentCM(yt,pt,ut,w,psig,lambda_train)


% function compute_covar computes covariance Lam (eq (9))
% w: word stored as row vector (sequnces of indices)


% Cox et. al.IFAC eq(6)
% C A_{sigma_k}...A_{sigma_2} B_{sigma_{1}} = 
% E{ y(t) p_{sigma_k}(t-1)....p_{sigma_1}(t-k) u(t-k)}


% @C Manas Mejari, 
% Created MM March 2019, Ecole Centrale Lille, University of Lille


[d,M]= size(pt);
[ny,~] = size(yt);
[nu,~] = size(ut);

Psi = zeros((M-length(w)), nu);

% if w==0
%     w=[];
% end

% for ind=1:d
%     
%     tempP = compute_covar(yt,pt,[ind,w],psig,M);
%     Psi = [Psi tempP]; 
%     
% end


    pw = 1; temp =zeros(ny,nu);
    for ind = 1:length(w)
        pw = pw*psig(w(ind));
        
    end
lambda=ones(1,M-length(w));  
Yf=yt(:,length(w)+1:M);
for t= length(w)+1:M
    
        zw=1;
        for ind = 1:length(w)
        zw = zw*pt(w(ind), t - length(w)+ind-1); 
        lambda(t-length(w))=lambda(t-length(w))*sqrt(lambda_train(t-length(w)+ind-1)); %Eq (4), u_{w}(t-1)
        
        end
       
        zwu = (1/sqrt(pw))*ut(:,t - length(w))*zw; 
        lambda(t-length(w))=lambda(t-length(w))*sqrt(lambda_train(t-length(w)))*sqrt(lambda_train); % Eq (6)

        Psi(t-length(w),:)=zwu*lambda(t-length(w));
        Yf(:,t-length(w))=Yf(:,t-length(w))*lambda(t-length(w));
        %temp = temp + (1/sqrt(pw))*yt(:,t)*(zwu)';
end


%Psi = (1/M)*temp;


end



==> anc/Code1705/functions/Copy_2_of_compute_covar_seq_stochastic_IdentCM.m <==
function [Psiu,Psiys,Yf,pw] = Copy_2_of_compute_covar_seq_stochastic_IdentCM(yt,pt,ut,w,psig,lambda_train)

disp('Inside')
% function compute_covar computes covariance Lam (eq (9))
% w: word stored as row vector (sequnces of indices)


% Cox et. al.IFAC eq(6)
% C A_{sigma_k}...A_{sigma_2} B_{sigma_{1}} = 
% E{ y(t) p_{sigma_k}(t-1)....p_{sigma_1}(t-k) u(t-k)}


% @C Manas Mejari, 
% Created MM March 2019, Ecole Centrale Lille, University of Lille


[d,M]= size(pt);
[ny,~] = size(yt);
[nu,~] = size(ut);

Psiu = zeros((M-length(w)), nu);
Psiys = zeros((M-length(w)), ny);

% if w==0
%     w=[];
% end

% for ind=1:d
%     
%     tempP = compute_covar(yt,pt,[ind,w],psig,M);
%     Psi = [Psi tempP]; 
%     
% end


    pw = 1; temp =zeros(ny,nu);
    for ind = 1:length(w)
        pw = pw*psig(w(ind));
        
    end
lambda=ones(1,M-length(w));  
Yf=yt(:,length(w)+1:M);
for t= length(w)+1:M
    
        zw=1;
       
        for ind = 1:length(w)
        zw = zw*pt(w(ind), t - length(w)+ind-1); 
        %lambda(t-length(w))=lambda(t-length(w))*lambda_train(t-length(w)+ind-1)); %Eq (4), u_{w}(t-1)
        
        end
       
        zwy = (1/sqrt(pw))*yt(t-length(w))*zw; 
        zwu = (1/sqrt(pw))*ut(t-length(w))*zw;
        %lambda(t-length(w))=lambda(t-length(w))*sqrt(lambda_train(t-length(w)))*sqrt(lambda_train(t)); % Eq (6)

        Psiys(t-length(w),:)=zwy;
        Psiu(t-length(w),:)=zwu;
        %*lambda(t-length(w));
        %Yf(:,t-length(w))=Yf(:,t-length(w))*lambda(t-length(w));
        %temp = temp + (1/sqrt(pw))*yt(:,t)*(zwu)';

end


%Psi = (1/M)*temp;

end



==> anc/Code1705/functions/Copy_of_compute_covar_seq_deterministic_IdentCM.asv <==
function [Psi,Yf,pw,LambdaMatrix] = Copy_of_compute_covar_seq_deterministic_IdentCM(yt,pt,ut,w,psig,lambda_train)


% function compute_covar computes covariance Lam (eq (9))
% w: word stored as row vector (sequnces of indices)


% Cox et. al.IFAC eq(6)
% C A_{sigma_k}...A_{sigma_2} B_{sigma_{1}} = 
% E{ y(t) p_{sigma_k}(t-1)....p_{sigma_1}(t-k) u(t-k)}


% @C Manas Mejari, 
% Created MM March 2019, Ecole Centrale Lille, University of Lille


[d,M]= size(pt);
[ny,~] = size(yt);
[nu,~] = size(ut);

Psi = zeros((M-length(w)), nu);
%LambdaMatrix = zeros(1,M-length(w));

% if w==0
%     w=[];
% end

% for ind=1:d
%     
%     tempP = compute_covar(yt,pt,[ind,w],psig,M);
%     Psi = [Psi tempP]; 
%     
% end


    pw = 1; temp =zeros(ny,nu);
    for ind = 1:length(w)
        pw = pw*psig(w(ind));
        
    end


for t= length(w)+1:M
    
        zw=1;
        LambdaMatrix(t-length(w)) = 1;
        for ind = 1:length(w)
        zw = zw*pt(w(ind), t - length(w)+ind-1); 
        LambdaMatrix(t-length(w)) = LambdaMatrix(t-length(w))*lambda_train(t-length(w)+ind-1); %Eq (4), u_{w}(t-1)
        
        end
       
        zwu = (1/sqrt(pw))*ut(:,t - length(w))*zw; %sqrt(lambda_train(t)); % Eq (6)

        Psi(t-length(w),:)=zwu;
        %temp = temp + (1/sqrt(pw))*yt(:,t)*(zwu)';
end

Yf=yt(:,length(w)+1:M);
%Psi = (1/M)*temp;


end



==> anc/Code1705/functions/Copy_of_compute_covar_seq_stochastic_IdentCM.m <==
function [Psi,Yf,pw,LambdaMatrix] = Copy_of_compute_covar_seq_stochastic_IdentCM(yt,pt,ut,w,psig,lambda_train)


% function compute_covar computes covariance Lam (eq (9))
% w: word stored as row vector (sequnces of indices)


% Cox et. al.IFAC eq(6)
% C A_{sigma_k}...A_{sigma_2} B_{sigma_{1}} = 
% E{ y(t) p_{sigma_k}(t-1)....p_{sigma_1}(t-k) u(t-k)}


% @C Manas Mejari, 
% Created MM March 2019, Ecole Centrale Lille, University of Lille


[d,M]= size(pt);
[ny,~] = size(yt);
[nu,~] = size(ut);

Psi = zeros((M-length(w)), nu);
%LambdaMatrix = zeros(1,M-length(w));

% if w==0
%     w=[];
% end

% for ind=1:d
%     
%     tempP = compute_covar(yt,pt,[ind,w],psig,M);
%     Psi = [Psi tempP]; 
%     
% end


    pw = 1; temp =zeros(ny,nu);
    for ind = 1:length(w)
        pw = pw*psig(w(ind));
        
    end


for t= length(w)+1:M
    
        zw=1;
        %LambdaMatrix(t-length(w)) = 1;
        for ind = 1:length(w)
        zw = zw*pt(w(ind), t - length(w)+ind-1); 
        %LambdaMatrix(t-length(w)) = LambdaMatrix(t-length(w))*lambda_train(t-length(w)+ind-1); %Eq (4), u_{w}(t-1)
        
        end
       
        zwu = (1/sqrt(pw))*ut(:,t - length(w))*zw; %sqrt(lambda_train(t)); % Eq (6)

        Psi(t-length(w),:)=zwu;
        %temp = temp + (1/sqrt(pw))*yt(:,t)*(zwu)';
end

Yf=yt(:,length(w)+1:M);
%Psi = (1/M)*temp;


end



==> anc/Code1705/functions/Cox2Mihaly.m <==
function [Anum,Gnum,Cnum] = Cox2Mihaly(Asig,Gsig,Csig)
%UNTITLED Summary of this function goes here
%   Detailed explanation goes here
np =size(Asig,3)

Anum=[]
Gnum=[]
Cnum=[]

for i=1:np
    Anum=[Anum;Asig(:,:,i)]
    Gnum=[Gnum,Gsig(:,:,i)]
    Cnum=[Cnum;Csig]
end

==> anc/Code1705/functions/FindABase.m <==
function [base,Obs,Reach] = FindABase(nxmin,A,B,C)
% rng(10,'twister');
nx = size(A,1)
ny = size(C,1)
nu = size(B,2)
np = size(A,3)

tol=1e-4;

quit=1;
    while quit ~= 0
        for i=1:nxmin
            base.alpha{i,1} = 1; base.alpha{i,2} = randi([0 np],1,randi([1 nxmin],1,1)); base.alpha{i,3} = randi([1 ny],1,1);
            base.alpha{i,2} = base.alpha{i,2}(base.alpha{i,2}~=0);
        end
        Obs = [];
        for i=1:size(base.alpha,1)
            w= base.alpha{i,2};
            aux=eye(size(A,1));
            if ~isempty(w)
                for k=1:size(w,2)
                    aux = A(:,:,w(k))*aux;
                end
            end
            Obs=[Obs; C(base.alpha{i,3},:,base.alpha{i,1})*aux];
        end
        if rank(Obs,tol) == nxmin
            disp(Obs)
            size(Obs)
            S=svd(Obs)
            a=0;
            for index1=1:size(S,1)
                for index2=1:size(S,2)
                    N=S./S(index1,index2);
                    if any(any((N>10) | N<(0.1)))
                        a=1;
                        break;
                    end
                end
                if (a)
                    break;
                end
            end
            if (~a)
                quit = 0;
            end
        end
    end
quit=1;
    while quit ~= 0
        for i=1:nxmin
            base.beta{i,1} = randi([1 np],1,1); base.beta{i,2} = randi([0 np],1,randi([1 nxmin],1,1)); base.beta{i,3} = randi([1 nu],1,1);
            base.beta{i,2} = base.beta{i,2}(base.beta{i,2}~=0);
        end
        Reach = [];
        for i=1:size(base.beta,1)
                w= base.beta{i,2};
                aux=eye(size(A,1));
                if ~isempty(w)
                    for k=1:size(w,2)
                        aux = A(:,:,w(k))*aux;
                    end
                end
                Reach=[Reach, aux*B(:,base.beta{i,3},base.beta{i,1})];
        end
        if rank(Reach,tol) == nxmin
            S=svd(Reach);
            a=0;
            for index1=1:size(S,1)
                for index2=1:size(S,2)
                    N=S./S(index1,index2);
                    if any(any((N>10) | N<(0.1)))
                        a=1;
                        break;
                    end
                end
                if (a)
                    break;
                end
            end
            if (~a)
                quit = 0;
            end
        end
    end
end



==> anc/Code1705/functions/GenMatrices.m <==
function [A,B,K,C,D,F,Obs,Reach,base,CountReach,CountObs] = GenMatrices(nxmin,ny,nu,nv,np)
% rng(10,'twister');
tol=1e-4;
quit0=1;
while quit0==1
    mu=-1;
    stable=0;
    while stable==0
        A=rand(nxmin,nxmin,np);
        K=rand(nxmin,nv,np);
        C=rand(ny,nxmin);
        sum=0;
        sum1=0;
        for i=1:np
            sum=sum+kron(A(:,:,i),A(:,:,i));
            sum1=sum1+kron(A(:,:,i)-K(:,:,i)*C,A(:,:,i)-K(:,:,i)*C);
        end
        sum=norm(sum);
        sum1=norm(sum1);
        if  sum<1 && sum1<1
            stable=1;
        end
    end

    while mu<0
        B=10*rand(nxmin,nu,np);
        D=eye(ny,nu);
        F=eye(ny,nv);
        mub=zeros(1,np);
%         muc=zeros(1,np);
        
        for i=1:np
            mub(i)=(1-(norm(A(:,:,i))^2)/(norm(B(:,:,i))^2));
%             muc(i)=(1-(norm(A(:,:,i))^2)/(norm(C)^2));
        end
        
%         mu=min(min(mub),min(muc));
mu=min(mub);
    end
%     C=sqrt(mu)*C;
    for i=1:np
        B(:,:,i)=sqrt(mu)*B(:,:,i);
    end

    quit=1;
    CountObs=0;
    while quit ~= 0 && CountObs<1000
        CountObs=CountObs+1;
        for i=1:nxmin
            base.alpha{i,1} = 1; base.alpha{i,2} = randi([0 np],1,randi([1 nxmin],1,1)); base.alpha{i,3} = randi([1 ny],1,1);
            base.alpha{i,2} = base.alpha{i,2}(base.alpha{i,2}~=0);
        end
        Obs = [];
        for i=1:size(base.alpha,1)
            w= base.alpha{i,2};
            aux=eye(size(A,1));
            if ~isempty(w)
                for k=1:size(w,2)
                    aux = A(:,:,w(k))*aux;
                end
            end
            Obs=[Obs; C(base.alpha{i,3},:,base.alpha{i,1})*aux];
        end
        if rank(Obs,tol) == nxmin
            S=svd(Obs);
            a=0;
            for index1=1:size(S,1)
                for index2=1:size(S,2)
                    N=S./S(index1,index2);
                    if any(any((N>10) | N<(0.1)))
                        a=1;
                        break;
                    end
                end
                if (a)
                    break;
                end
            end
            if (~a)
                quit = 0;
            end
        end
    end
    quit=1;
    CountReach=0;
    while quit ~= 0 && CountReach<1000
        CountReach=CountReach+1;
        for i=1:nxmin
            base.beta{i,1} = randi([1 np],1,1); base.beta{i,2} = randi([0 np],1,randi([1 nxmin],1,1)); base.beta{i,3} = randi([1 nu],1,1);
            base.beta{i,2} = base.beta{i,2}(base.beta{i,2}~=0);
        end
        Reach = [];
        for i=1:size(base.beta,1)
            w= base.beta{i,2};
            aux=eye(size(A,1));
            if ~isempty(w)
                for k=1:size(w,2)
                    aux = A(:,:,w(k))*aux;
                end
            end
            Reach=[Reach, aux*B(:,base.beta{i,3},base.beta{i,1})];
        end
        if rank(Reach,tol) == nxmin
            S=svd(Reach);
            a=0;
            for index1=1:size(S,1)
                for index2=1:size(S,2)
                    N=S./S(index1,index2);
                    if any(any((N>10) | N<(0.1)))
                        a=1;
                        break;
                    end
                end
                if (a)
                    break;
                end
            end
            if (~a)
                quit = 0;
            end
        end
    end
    if CountReach<1000 && CountObs<1000 && rank(Obs*Reach,tol) == nxmin
        S=svd(Obs*Reach);
        c=0;
        for index1=1:size(S,1)
            for index2=1:size(S,2)
                N=S./S(index1,index2);
                if any(N>20)
                    c=1;
                    break;
                end
            end
            if (c)
                break;
            end
        end
        
        if(~c)
            quit0=0;
        end
    end
end
end

==> anc/Code1705/functions/GenMatricesV2.m <==
function [A,B,K,C,D,F,Obs,Reach,base,base_d,CountReach,CountObs] = GenMatricesV2(nxmin,ny,nu,nv,np,Q,psig)
% rng(10,'twister');
tol=1e-4;
quit0=1;
while quit0==1
    mu=-1;
    stable=0;
    while stable==0
        A=rand(nxmin,nxmin,np);
        K=rand(nxmin,nv,np);
        C=rand(ny,nxmin);
        sum=0;
        sum1=0;
        for i=1:np
            sum=sum+kron(A(:,:,i),A(:,:,i));
            sum1=sum1+kron(A(:,:,i)-K(:,:,i)*C,A(:,:,i)-K(:,:,i)*C);
        end
        sum=norm(sum);
        sum1=norm(sum1);
        if  sum<1 && sum1<1
            stable=1;
        end
    end

    while mu<0
        B=rand(nxmin,nu,np);
        D=eye(ny,nu);
        F=eye(ny,nv);
        mub=zeros(1,np);
%         muc=zeros(1,np);
        
        for i=1:np
            mub(i)=(1-(norm(A(:,:,i))^2)/(norm(B(:,:,i))^2));
%             muc(i)=(1-(norm(A(:,:,i))^2)/(norm(C)^2));
        end
        
%         mu=min(min(mub),min(muc));
mu=min(mub);
    end
%     C=sqrt(mu)*C;
    for i=1:np
        B(:,:,i)=sqrt(mu)*B(:,:,i);
    end
    B=10*B;

    G = Computing_Gi_det(A,C,F,K,Q,psig,1);
    BG=[B G];

    quit=1;
    CountObs=0;
    while quit ~= 0 && CountObs<1000
        CountObs=CountObs+1;
        for i=1:nxmin
            base.alpha{i,1} = 1; base.alpha{i,2} = randi([0 np],1,randi([1 nxmin],1,1)); base.alpha{i,3} = randi([1 ny],1,1);
            base.alpha{i,2} = base.alpha{i,2}(base.alpha{i,2}~=0);
        end
        Obs = [];
        for i=1:size(base.alpha,1)
            w= base.alpha{i,2};
            aux=eye(size(A,1));
            if ~isempty(w)
                for k=1:size(w,2)
                    aux = aux*A(:,:,w(k));
                end
            end
            Obs=[Obs; C(base.alpha{i,3},:,base.alpha{i,1})*aux];
        end
        if rank(Obs,tol) == nxmin
            S=svd(Obs);
            a=0;
            for index1=1:size(S,1)
                for index2=1:size(S,2)
                    N=S./S(index1,index2);
                    if any(any((N>10) | N<(0.1)))
                        a=1;
                        break;
                    end
                end
                if (a)
                    break;
                end
            end
            if (~a)
                quit = 0;
            end
        end
    end
    quit=1;
    CountReach=0;
    while quit ~= 0 && CountReach<1000
        CountReach=CountReach+1;
        for i=1:nxmin
            base.beta{i,1} = randi([1 np],1,1); base.beta{i,2} = randi([0 np],1,randi([1 nxmin],1,1)); base.beta{i,3} = randi([1 nu+nv],1,1);
            base.beta{i,2} = base.beta{i,2}(base.beta{i,2}~=0);
        end
        Reach = [];
        for i=1:size(base.beta,1)
            w= base.beta{i,2};
            aux=eye(size(A,1));
            if ~isempty(w)
                for k=1:size(w,2)
                    aux = aux*A(:,:,w(k));
                end
            end
            Reach=[Reach, aux*BG(:,base.beta{i,3},base.beta{i,1})];
        end
        if rank(Reach,tol) == nxmin
            S=svd(Reach);
            a=0;
            for index1=1:size(S,1)
                for index2=1:size(S,2)
                    N=S./S(index1,index2);
                    if any(any((N>10) | N<(0.1)))
                        a=1;
                        break;
                    end
                end
                if (a)
                    break;
                end
            end
            if (~a)
                quit = 0;
            end
        end
    end
    quit=1;
    CountReachdet=0;
    while quit ~= 0 && CountReachdet<1000
        CountReachdet=CountReachdet+1;
        for i=1:nxmin
            base_d.beta{i,1} = randi([1 np],1,1); base_d.beta{i,2} = randi([0 np],1,randi([1 nxmin],1,1)); base_d.beta{i,3} = randi([1 nu],1,1);
            base_d.beta{i,2} = base_d.beta{i,2}(base_d.beta{i,2}~=0);
        end
        Reachdet = [];
        for i=1:size(base_d.beta,1)
            w= base_d.beta{i,2};
            aux=eye(size(A,1));
            if ~isempty(w)
                for k=1:size(w,2)
                    aux = aux*A(:,:,w(k));
                end
            end
            Reachdet=[Reachdet, aux*B(:,base_d.beta{i,3},base_d.beta{i,1})];
        end
        if rank(Reachdet,tol) == nxmin
            S=svd(Reachdet);
            a=0;
            for index1=1:size(S,1)
                for index2=1:size(S,2)
                    N=S./S(index1,index2);
                    if any(any((N>10) | N<(0.1)))
                        a=1;
                        break;
                    end
                end
                if (a)
                    break;
                end
            end
            if (~a)
                quit = 0;
            end
        end
    end
    if CountReach<1000 && CountReachdet<1000 && CountObs<1000 && rank(Obs*Reach,tol) == nxmin && rank(Obs*Reachdet,tol) == nxmin
        S=svd(Obs*Reach);
        c=0;
        for index1=1:size(S,1)
            for index2=1:size(S,2)
                N=S./S(index1,index2);
                if any(N>20)
                    c=1;
                    break;
                end
            end
            if (c)
                break;
            end
        end
        
        if(~c)
            quit0=0;
        end
    end
end
base_d.alpha=base.alpha;
end

==> anc/Code1705/functions/GenerateLPVHankelMatrix.m <==
function HankelMatrix = GenerateLPVHankelMatrix(Anum,Bnum,Cnum,x0,k,l)

O1=Cnum
R1=[x0,Bnum];

R=R1;
O=O1;

n=size(Anum,2);
D=size(Anum,1)/n;
m=size(Bnum,2)/D;
p=size(Cnum,1)/D;

for i=1:k 
   O2=[] 
   for j=1:D 
    O2=[O2;O1*Anum((j-1)*n+1:j*n,:)];
   end
   O1=O2;
   O=[O;O1];

end


for i=1:l
     %1=[x0,Bnum];
     R2=[]
     d2=size(R1,2)/(m*D+1);
     for z=1:d2
        for j=1:D
                R2=[R2,Anum((j-1)*n+1:j*n,:)*R1(:,(z-1)*(m*D+1)+1:z*(m*D+1))]
        end
     end   
     R1=R2
     R=[R,R1]
end

% barR=R(:,1:end-(D^l)*(D*m+1))
% for q=1:D
%         Rq=[];
%         for current=1:((D^l-1)/(D-1))
%                     current_shift=D*(current-1)+q
%                     Rq=[Rq,R(:,current_shift*(D*m+1)+1:(current_shift+1)*(D*m+1))];
%                     %Rp=[Rp,R(:,(current-1)*(D*m+1)+1:(current)*(D*m+1))];
%         end
%         Rq
%         R
%         Ai=Rq/barR;
%         disp('norm(Ai*barR-Rq');
%         norm(Ai*barR-Rq)
%         disp('norm(Aq*barR-Rq');
%         norm(Anum((q-1)*n+1:q*n,:)*barR-Rq)
%         Anum((q-1)*n+1:q*n,:)*R
%         Anum((q-1)*n+1:q*n,:)*barR
% end        
HankelMatrix=O*R;

==> anc/Code1705/functions/HoKalmanBaseLPV.asv <==
function [Asig,Bsig,Csig] = HoKalmanBaseLPV(Hab,Habk,Hak,Hkb,np,np_c)
ny = size(Hkb,1);
nu = size(Hak.sig1,2);
nx = size(Hab,1);
Asig = zeros(nx,nx,np);      Bsig = zeros(nx,nu,np);
Csig = zeros(ny,nx,np_c);
for i = 1:np
        Asig(:,:,i) = Hab\Habk.(['sig',sprintf('%.0f',i)]);
        % Discrete time
        eigtmp = eig(Asig(:,:,i));
        if(~isempty(find(  real(eigtmp).^2 + imag(eigtmp).^2 > 1, 1  )))
            warning(['The matrix A',sprintf('%.0f',i),' is unstable. Poles outside unit disc']);
            find(  real(eigtmp).^2 + imag(eigtmp).^2 > 1, 1  )
        end
        Bsig(:,:,i) = Hab\Hak.(['sig',sprintf('%.0f',i)]);
end

for i = 1:np_c
    Csig(:,:,i) = Hkb.(['sig',sprintf('%.0f',i)]);
end 

==> anc/Code1705/functions/HoKalmanBaseLPV.m <==
function [Asig,Bsig,Csig] = HoKalmanBaseLPV(Hab,Habk,Hak,Hkb,np,np_c)
ny = size(Hkb,1);
nu = size(Hak.sig1,2);
nx = size(Hab,1);
Asig = zeros(nx,nx,np);      Bsig = zeros(nx,nu,np);
Csig = zeros(ny,nx,np_c);
for i = 1:np
        Asig(:,:,i) = Hab\Habk.(['sig',sprintf('%.0f',i)]);
        % Discrete time
        eigtmp = eig(Asig(:,:,i));
        if(~isempty(find(  real(eigtmp).^2 + imag(eigtmp).^2 > 1, 1  )))
            warning(['The matrix A',sprintf('%.0f',i),' is unstable. Poles outside unit disc']);
            find(  real(eigtmp).^2 + imag(eigtmp).^2 > 1, 1  )
        end
        Bsig(:,:,i) = Hab\Hak.(['sig',sprintf('%.0f',i)]);
end

for i = 1:np_c
    Csig(:,:,i) = Hkb.(['sig',sprintf('%.0f',i)]);
end 

==> anc/Code1705/functions/IsEquivalent.m <==
function [isEquiv] = IsEquivalent(D,n1,n2,m,p,Anum1,Bnum1,Cnum1,x01, Anum2,Bnum2,Cnum2,x02)
epsilon = 10e-6;

N = 2*max(n1,n2)-1;

R=[x01,Bnum1;x02,Bnum2];
compC = [Cnum1,-Cnum2];

isEquiv = 1;

counter = 0;
while (counter <= N & isEquiv==1)
    
    diffMarkov = compC*R;
    
    isEquiv=(norm(diffMarkov,2) < epsilon);    
    
    Rnew = [];
    for i=1:D
     Rnew=[Rnew, blkdiag(Anum1((i-1)*n1+1:i*n1,:),Anum2((i-1)*n2+1:i*n2,:))*R];           
    end    
    R = Rnew;
    counter = counter + 1;
end    

if (isEquiv == 0)
  disp('Difference: ')
  diffMarkov

end


end



==> anc/Code1705/functions/IsLPVIsomorphism.m <==

function [T,T1,T2] = IsLPVIsomorphism(Anum1,Bnum1, Cnum1,x01, Anum2,Bnum2, Cnum2,x02)

epsilon = 1e-10;

n = size(Anum1,2);
D = size(Anum1,1)/n;
n2 =size(Anum2,2);
m = size(Bnum1,2)/D
p=size(Cnum1,1)/D

% if (size(Anum1,2) ~= size(Anum2,2))
%      isEquiv = 0;
%      T = zeros(size(Anum1,2),size(Anum1,2));
%      return
% end

Anum3 = []
Bnum3= []
for i=1:D
    Anum3=[Anum3;blkdiag(Anum1((i-1)*n+1:i*n,:),Anum2((i-1)*n2+1:i*n2,:))];
    Bnum3=[Bnum3, [Bnum1(:,(i-1)*m+1:i*m);Bnum2(:,(i-1)*m+1:i*m)]];
end

x03 = [x01;x02];
    
Cnum3 = [Cnum1,Cnum2];


[Wf,obs_r,Ao,Bo,Co,xo] = ObsRedLPV(D,n+n2,m,p,Anum3,Bnum3,Cnum3,x03);

S = Wf';

obs_r

%isEquiv = (norm(S*[Bnum3,[x01;-x02],2) < epsilon);

%if (n == n2 & obs_r == n & IsObsBil(Anum2,Cnum2,x02))

  T1 = S(:,1:n);
  T2 = S(:,n+1:end)
    
  T=inv(T2)*T1;
 
  disp('The numbers below should be zero for T to be an isomorphism')
  norm(T*x01-x02)
  for i=1:D
      fprintf('A1(%d)-A2(%d)\n',i,i);
     norm(T*Anum1((i-1)*n+1:i*n,:)-Anum2((i-1)*n2+1:i*n2,:)*T)
      fprintf('B1(%d)-B2(%d)\n',i,i);
     norm(T*Bnum1(:,(i-1)*m+1:i*m)-Bnum2(:,(i-1)*m+1:i*m))
  end
  norm(Cnum1-Cnum2*T)
   
%else
    % T = zeros(n,n);
%end    
 
  
end



==> anc/Code1705/functions/KalmanDecomLPV.m <==
%This function performs a Kalman decomposition of an LPV system. 
%%Inputs: D=n_p, number of linear submodels, n - number of continous states,
%p-number of outputs.
% Anum=[A0;A1;A2;..;AD], Cnum=[C0;C1;..;CD] (rows one under the other),
% [B0,B1,...,BD] (columns stacked together).  
% x0 -- initial state
function [Ak,Bk,Ck,x0k]=KalmanDecomLPV(D,n,m,p,Anum,Bnum,Cnum,x_0)

  [Reach_mat, red_ord_r,Ar,Br,Cr,x0r]=ReachRedLPV(D,n,m,p,Anum,Bnum,Cnum,x_0);
  
  [Wf,red_ord_m,Am,Bm,Cm,x0m]=ObsRedLPV(D,red_ord_r,m,p,Ar,Br,Cr,x0r)
  
  
  V1=Reach_mat*Wf
  V2=Reach_mat*orth(eye(red_ord_r)-Wf*Wf')
  V3=orth(eye(n)-Reach_mat*Reach_mat')
  
  
  T=[V1,V2,V3];
  
  
    Ck=Cnum*T;
    
    Bk=inv(T)*Bnum;
    x0k=inv(T)*x_0;

    for q=1:D
        Ak((q-1)*n+1:q*n,:)=inv(T)*Anum((q-1)*n+1:q*n,:)*T;
    end
 
  
  %[Reach_mat2, red_ord_r2,Ar2,Br2,Cr2,x0r2]=ReachRedLPV(D,n,m,p,Ak,Bk,Ck,x0k)
  
 % [Wf2,red_ord_m2,Am2,Bm2,Cm2,x0m2]=ObsRedLPV(D,n,m,p,Ak,Bk,Ck,x0k)
  

end



==> anc/Code1705/functions/KalmanHoLPV.m <==
function [n,Anum,Bnum,Cnum,x0]=KalmanHoLPV(HankelMatrix,k,l,D,m,p)

  [U,S,V]=svd(HankelMatrix);
  
   n=rank(HankelMatrix);
   
   Sr=S(1:n,1:n);
   diag(S)
   diag(Sr)
   
   O=U(:,1:n)*sqrtm(Sr);
   R=sqrtm(Sr)*(V(:,1:n))';
   
   barR=R(:,1:end-(D^l)*(D*m+1));
   
   
   
   size(barR)

   size(R)
   
   x0=R(:,1);
   Bnum=R(:,2:D*m+1);
   Cnum=O(1:p*D,:);
   Anum=[];
   for q=1:D
        Rq=[];
        for current=1:((D^l-1)/(D-1))
                    current_shift=D*(current-1)+q
                    Rq=[Rq,R(:,current_shift*(D*m+1)+1:(current_shift+1)*(D*m+1))];
                    %Rp=[Rp,R(:,(current-1)*(D*m+1)+1:(current)*(D*m+1))];
        end
        Rq
        R
        Ai=Rq/barR;
        Anum=[Anum;Ai];  
        disp('norm(Ai*barR-Rq');
        norm(Ai*barR-Rq)
        %disp('Rp and barR')
        %norm(barR-Rp)
        rank(barR)
        rank([barR;Rq])
   end
O
barR
   
end



==> anc/Code1705/functions/Mihaly2Cox.asv <==
function [Asig,Gsig,Csig] = Mihaly2Cox(Anum,Gnum,Cnum)
%UNTITLED Summary of this function goes here
%   Detailed explanation goes here
nxmin = size(Anum,2);
np = size(Anum,1)/nxmin;
nu = size(Gnum,2)/np;
ny = size(Cnum,1)/np;
Asig = zeros(nxmin,nxmin,np);
Gsig = zeros(nxmin,nu,np);
Csig = Cnum(ny,:);

for i=1:np
    Asig(:,:,i)=Anum(1+(i-1)*nxmin:i*nxmin,:);
    Gsig(:,:,i)=Gnum(:,1+(i-1)*nu:i*nu);
end
end



==> anc/Code1705/functions/Mihaly2Cox.m <==
function [Asig,Gsig,Csig] = Mihaly2Cox(Anum,Gnum,Cnum)
%UNTITLED Summary of this function goes here
%   Detailed explanation goes here
nxmin = size(Anum,2);
np = size(Anum,1)/nxmin;
nu = size(Gnum,2)/np;
ny = size(Cnum,1)/np;
Asig = zeros(nxmin,nxmin,np);
Gsig = zeros(nxmin,nu,np);
Csig = Cnum(ny,:);

for i=1:np
    Asig(:,:,i)=Anum(1+(i-1)*nxmin:i*nxmin,:);
    Gsig(:,:,i)=Gnum(:,1+(i-1)*nu:i*nu);
end
end



==> anc/Code1705/functions/MinRedLPV.m <==
%This function performs minimality reduction of an ALPV system. 
%%Inputs: D=n_p, number of linear submodels, n - number of continous states,
%p-number of outputs.
% Anum=[A0;A1;A2;..;AD], Cnum=[C0;C1;..;CD] (rows one under the other),
% [B0,B1,...,BD] (columns stacked together).  
% x0 -- initial state
%The matrices of the reduced system are stored in Am,Bm,Cm,x0m, according
%to the same principle as the input is stored; red_ord_m is the order of
%the minimal system.
function [red_ord_m,Am,Bm,Cm,x0m]=MinRedLPV(D,n,m,p,Anum,Bnum,Cnum,x_0)

  [Reach_mat, red_ord_r,Ar,Br,Cr,x0r]=ReachRedLPV(D,n,m,p,Anum,Bnum,Cnum,x_0);
  
  [Wf,red_ord_m,Am,Bm,Cm,x0m]=ObsRedLPV(D,red_ord_r,m,p,Ar,Br,Cr,x0r);
  

end



==> anc/Code1705/functions/Muy.asv <==
function [M_true] = Muy(sig_j,v_j,sig,u_i,gam_i,A,B,C)
    w = [sig_j, v_j, sig, u_i];
    if isempty(w)
        M_true = D;
    else
        sig_j = w(1);
        s = w(2:end);
        nx = size(A,1);
        As = eye(nx,nx);
        if isempty(s)
            As = eye(nx,nx);
        else 
            for k=1:length(s)
                indx = s(k);
                As = A(:,:,indx)*As;
            end
        end
        M_true = C(:,:,gam_i)*As*B(:,:,sig_j);
    end
end

==> anc/Code1705/functions/Myu.m <==
function Myu = Myu(sig_j,v_j,sig,u_i,gam_i,A,B,C,D,G,psig)
    w = [sig_j, v_j, sig, u_i];
    [Psiys,ps]=Psiys_true(w,gam_i,A,C,G,psig);
    Psiuy=Psiuy_true(w,gam_i,A,B,C,D);
    Myu = [Psiuy, Psiys];
end

==> anc/Code1705/functions/Myu_Ident_Without_Input.asv <==
function Myu = Myu_Ident_Without_Input(sig_j,v_j,sig,u_i,y,p,psig)
    w = [sig_j, v_j, sig, u_i];
    ny=size(y,1);
    if isempty(w)
        w=0;
    end
    Psiys=compute_covar_seq_Ident(y,p,w,psig);
    Myu = [0 Psiys];
end

==> anc/Code1705/functions/Myu_Ident_Without_Input.m <==
function Myu = Myu_Ident_Without_Input(sig_j,v_j,sig,u_i,y,p,psig)
    w = [sig_j, v_j, sig, u_i];
    ny=size(y,1);
    if isempty(w)
        Psiys = eye(ny);
    else
    %disp(w)
    Psiys=compute_covar_Ident(y,p,w,psig);
    end
    Myu = [0 Psiys];
end

==> anc/Code1705/functions/Myu_Ident_det.asv <==
function Myu = Myu_Ident_det(sig_j,v_j,sig,u_i,y,p,u,psig)
    w = [sig_j, v_j, sig, u_i];
    varu=var(u');
%     ny=size(y,1);
%     if isempty(w)
%         Psiyu = eye(ny);
%     else
    %disp(w)
    [Psiyu,pw]=compute_covar_seq_deterministic_Ident(y,p,u,w,psig);
%     end
    Myu = [sqrt(pw)*Psiyu/varu zeros(size(Psiyu))];
end

==> anc/Code1705/functions/Myu_Ident_det.m <==
function Myu = Myu_Ident_det(sig_j,v_j,sig,u_i,y,p,u,psig)
    w = [sig_j, v_j, sig, u_i];
    varu=var(u');
%     ny=size(y,1);
%     if isempty(w)
%         Psiyu = eye(ny);
%     else
    %disp(w)
    [Psiyu,pw]=compute_covar_seq_deterministic_Ident(y,p,u,w,psig);
%     end
    Myu = [Psiyu/varu zeros(size(Psiyu))];
end

==> anc/Code1705/functions/Myu_Ident_detCM.m <==
function Myu = Myu_Ident_detCM(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train)
    w = [sig_j, v_j, sig, u_i];
    varu=var(u');
%     ny=size(y,1);
%     if isempty(w)
%         Psiyu = eye(ny);
%     else
    %disp(w)
    [Psiyu,pw]=compute_covar_seq_deterministic_IdentCM(y,p,u,w,psig,lambda_train);
%     end
    % Myu = [sqrt(pw)*Psiyu/varu zeros(size(Psiyu))];
    Myu = [Psiyu/varu zeros(size(Psiyu))];
end

==> anc/Code1705/functions/Myu_Ident_detMS.m <==
function [Psiyu,Yf,pw] = Myu_Ident_detMS(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train)
    w = [sig_j, v_j, sig, u_i];
    varu=var(u');
     ny=size(y,1);
     if isempty(w)
         Psiyu = eye(ny);
     else
    %disp(w)
    [Psiyu,Yf,pw]=compute_covar_seq_deterministic_IdentMS(y,p,u,w,psig,lambda_train);
     end
%     end
%     size(Psiyu)
%     size(Yf)
    %Myu=lscov(Psiyu,Yf');
    %Myu=[Myu, zeros(size(y,1),size(y,1))];
end

==> anc/Code1705/functions/Myu_Ident_stoch.m <==
function Myu = Myu_Ident_stoch(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d)
    ny=size(C_d,1);
    w = [sig_j, v_j, sig, u_i];
    varu=var(u');
%     ny=size(y,1);
%     if isempty(w)
%         Psiyu = eye(ny);
%     else
    %disp(w)
    Psiyu=compute_covar_seq_deterministic_Ident(y,p,u,w,psig);
%     end
[aux,ps]=compute_covar_Ident(y,p,w,psig);
if isempty(w)
    Psiys=eye(ny)
else
    Psiys=aux-Psiys_true(w,1,A_d,C_d,G_d,psig);
end
    Myu = [sqrt(ps)*Psiyu/varu Psiys];
end

==> anc/Code1705/functions/Myu_Ident_stochCM.m <==
function Myu = Myu_Ident_stochCM(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d,lambda_train)
    ny=size(C_d,1);
    w = [sig_j, v_j, sig, u_i];
    varu=var(u');
%     ny=size(y,1);
%     if isempty(w)
%         Psiyu = eye(ny);
%     else
    %disp(w)
    Psiyu=compute_covar_seq_deterministic_IdentCM(y,p,u,w,psig,lambda_train);
%     end
[aux,ps]=compute_covar_IdentCM(y,p,w,psig,lambda_train);
if isempty(w)
    Psiys=eye(ny)
else
    Psiys=aux-Psiys_true(w,1,A_d,C_d,G_d,psig);
end
    Myu = [sqrt(ps)*Psiyu/varu Psiys];
end

==> anc/Code1705/functions/Myu_Ident_stochMS.m <==
function [Psiyu,Yf] = Myu_Ident_stochMS(sig_j,v_j,sig,u_i,y,p,psig,lambda_train)
    w = [sig_j, v_j, sig, u_i];
    varu=var(u');
     ny=size(y,1);
     if isempty(w)
         Psiyu = eye(ny);
     else
    %disp(w)
    [Psiyu,Yf,pw]=Copy_of_compute_covar_seq_deterministic_stochCM(y,p,w,psig,lambda_train);
     end
%     end
%     size(Psiyu)
%     size(Yf)
    %Myu=lscov(Psiyu,Yf');
    %Myu=[Myu, zeros(size(y,1),size(y,1))];
end

==> anc/Code1705/functions/Myu_Ident_stoch_simulated_out.m <==
function Myu = Myu_Ident_stoch_simulated_out(sig_j,v_j,sig,u_i,y,p,u,psig,ys)
    w = [sig_j, v_j, sig, u_i];
    varu=var(u');
%     ny=size(y,1);
%     if isempty(w)
%         Psiyu = eye(ny);
%     else
    %disp(w)
    Psiyu=compute_covar_seq_deterministic_Ident(y,p,u,w,psig);
%     end
    Psiys=compute_covar_Ident(ys,p,w,psig);
    [~,ps]=compute_covar_Ident(ys,p,w,psig);
    Myu = [sqrt(ps)*Psiyu/varu Psiys];
end

==> anc/Code1705/functions/ObsRedLPV.m <==
%This function performs observability reduction of an ALPV system. 
%%Inputs: D=n_p, number of linear submodels, n - number of continous states,
%p-number of outputs, m - number of inputs.
% Anum=[A0;A1;A2;..;AD], Cnum=[C0;C1;..;CD] (rows one under the other),
% [B0,B1,...,BD] (columns stacked together).  
% x0 -- initial state
%The
%resulting transformation matrix is stored in Wf and 
%the matrices of the reduced system are stored in Ao,Bo,Co,xo0, according
%to the same principle as the input is stored; red_ord_o is the order of
%the reduced system.

function [Wf,red_ord_o,Ao,Bo,Co,xo0]=ObsRedLPV(D,n,m,p,Anum,Bnum,Cnum,x0)

   

    Wf=orth(Cnum');

    
    quit = 0;
    r=rank(Wf);
    while (quit == 0)
       Wprime=Cnum';
       r = rank(Wf);
       for j=1:D
          Wprime=[Wprime, Anum((j-1)*n+1:j*n,:)'*Wf];
       end
       Wf=orth(Wprime);
       quit = (r == rank(Wf));    
    end
    
    red_ord_o=r;
    Ao=zeros(D*red_ord_o,red_ord_o);
    
        
    xo0=Wf'*x0;

   
    Co=Cnum*Wf;
    Bo=Wf'*Bnum;

    for q=1:D
        Ao((q-1)*red_ord_o+1:q*red_ord_o,:)=Wf'*Anum((q-1)*n+1:q*n,:)*Wf;
    end
    
end

==> anc/Code1705/functions/Psiuy_true.asv <==
function [Psiuy_true] = Psiuy_true(w,gam_i,A,B,C,D)
    if isempty(w)
        Psiuy_true = D;
    else
        sig_j = w(1);
        s = w(2:end);
        nx = size(A,1);
        As = eye(nx,nx);
        if isempty(s)
            As = eye(nx,nx);
        else 
            for k=1:length(s)
                As = A(:,:,s(k))*As;
            end
        end
        Psiuy_true = C(:,:,gam_i)*As*B(:,:,sig_j);
    end
end

==> anc/Code1705/functions/Psiuy_true.m <==
function [Psiuy_true] = Psiuy_true(w,gam_i,A,B,C,D)
    if isempty(w)
        Psiuy_true = D;
    else
        sig_j = w(1);
        s = w(2:1:end);
        nx = size(A,1);
        As = eye(nx,nx);
        if isempty(s)
            As = eye(nx,nx);
        else 
            for k=1:length(s)
                As = A(:,:,s(k))*As;
            end
        end
        Psiuy_true = C(:,:,gam_i)*As*B(:,:,sig_j);
    end
end

==> anc/Code1705/functions/Psiys_true.m <==
function [Psi_True_ys,ps] = Psiys_true(w,gam_i,A,C,G,psig)
    ny=size(C,1);
    if isempty(w)
        Psi_True_ys = eye(ny);
        ps=1;
    else
        sig_j = w(1);
        s = w(2:1:end);
        nx = size(A,1);
        As = eye(nx,nx);
        ps=1;
        if isempty(s)
            As = eye(nx,nx);
        else 
            for k=1:length(s)
                As = A(:,:,s(k))*As;
                ps=ps*psig(s(k),1);
            end
        end
        Psi_True_ys = C(:,:,gam_i)*As*G(:,:,sig_j)*sqrt(ps);
    end
end

==> anc/Code1705/functions/ReachRedLPV.m <==
%This function performs reachability reduction of an ALPV system. 
%%Inputs: D=n_p, number of linear submodels, n - number of continous states,
%p-number of outputs, m- number of inputs.
% Anum=[A0;A1;A2;..;AD], Cnum=[C0;C1;..;CD] (rows one under the other),
% [B0,B1,...,BD] (columns stacked together).  
% x0 -- initial state
%The
%resulting transformation matrix is stored in Reach_mat and 
%the matrices of the reduced system are stored in Ar,Br,Cr,x0r, according
%to the same principle as the input is stored; red_ord_r is the order of
%the reduced system.

function [Reach_mat,red_ord_r,Ar,Br,Cr,x0r]=ReachRedLPV(D,n,m,p,Anum,Bnum,Cnum,x_0)

    B_hat=[x_0, Bnum];

      V_f=orth(B_hat);
      V_0=V_f

      quit = 0;
      r=rank(V_f);
      while (quit == 0)
          r=rank(V_f);
          V_prime = V_0;
          for j=1:D
              V_prime=[V_prime, Anum((j-1)*n+1:j*n,:)*V_f];
          end
          V_f=orth(V_prime);
          quit = (r == rank(V_f));
      end
    
    
    Reach_mat = V_f;
    
    red_ord_r = r;
    
    Ar = zeros(D*red_ord_r,red_ord_r);
    Br = zeros(D*red_ord_r,m);
    Cr = zeros(p,D*red_ord_r);
    
    V_inv=V_f';
    x0r=V_inv*x_0;

    
    Cr=Cnum*V_f;

    Br=V_inv*Bnum;

    for q=1:D
        Ar((q-1)*red_ord_r+1:q*red_ord_r,:)=V_inv*Anum((q-1)*n+1:q*n,:)*V_f;
    end
    



end

==> anc/Code1705/functions/Recursion.m <==
function [Pold,Qold,Kold] = Recursion(Asig,Gsig,Csig,T_sig,psig,np)
nxmin = size(Csig,2);
Pold = zeros(nxmin,nxmin,np);
max=ones(np,1);
index=0;
while (max > 10e-6*ones(np)) & (index<1e3) 
index=index+1;
    for sig=1:np
        Qold(:,:,sig) = psig(sig,1)*T_sig(:,:,sig) - Csig*Pold(:,:,sig)*Csig';
        Kold(:,:,sig) = (sqrt(psig(sig))*Gsig(:,:,sig)-(1/sqrt(psig(sig)))*Asig(:,:,sig)*Pold(:,:,sig)*Csig')*inv(Qold(:,:,sig));
        Pnew(:,:,sig) = zeros(nxmin,nxmin);
    end
    for sig=1:np
        for sig1=1:np
            Pnew(:,:,sig) = Pnew(:,:,sig) +...
                psig(sig)*((1/psig(sig1))*Asig(:,:,sig1)*Pold(:,:,sig1)*(Asig(:,:,sig1))'+Kold(:,:,sig1)*Qold(:,:,sig1)*(Kold(:,:,sig1))');  
        end
    end
    for i=1:np
        max(i) = norm(Pnew(:,:,i) - Pold(:,:,i))/norm(Pold(:,:,i));
    end
    Pold = Pnew;
end
if index>=1e4
    warning('Pold didnt converge')
end
display(index)
display(max)



==> anc/Code1705/functions/SimulateInnovation.asv <==
% ## Copyright (C) 2022 MP
% ## 
% ## This program is free software: you can redistribute it and/or modify it
% ## under the terms of the GNU General Public License as published by
% ## the Free Software Foundation, either version 3 of the License, or
% ## (at your option) any later version.
% ## 
% ## This program is distributed in the hope that it will be useful, but
% ## WITHOUT ANY WARRANTY; without even the implied warranty of
% ## MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
% ## GNU General Public License for more details.
% ## 
% ## You should have received a copy of the GNU General Public License
% ## along with this program.  If not, see
% ## <https://www.gnu.org/licenses/>.
% 
% ## -*- texinfo -*- 
% ## @deftypefn {} {@var{retval} =} SimulateInnovation (@var{input1}, @var{input2})
% ##
% ## @seealso{}
% ## @end deftypefn
% 
% ## Author: MP <mpetrec@debian>
% ## Created: 2022-03-10

function [error,error1,y1] = SimulateInnovation(nxmin,ny,np,A_tild,B_tild,Kold,Csig,Dsig,Ntot,u,y,p)
ny=size(y,1);
Nval=Ntot/2;
x1 = zeros(nxmin,Ntot);
y1 = zeros(ny,Ntot-1);
error1=zeros(ny,Ntot);
for k = 1:Ntot-1
    error1(:,k)=y(:,k)-Csig*x1(:,k)-Dsig*u(:,k);
    for i=1:np
        x1(:,k+1)=x1(:,k+1)+(A_tild(:,:,i)*x1(:,k)+B_tild(:,:,i)*u(:,k)+Kold(:,:,i)*error1(:,k))*p(i,k);
        y1(:,k)=Csig*x1(:,k)-Dsig*u(:,k);
    end
end
error1(:,end)=y(:,end)-Csig*x1(:,end)-Dsig*u(:,end);

error=error1(floor(Ntot/2)+1:end);


end


==> anc/Code1705/functions/SimulateInnovation.m <==
% ## Copyright (C) 2022 MP
% ## 
% ## This program is free software: you can redistribute it and/or modify it
% ## under the terms of the GNU General Public License as published by
% ## the Free Software Foundation, either version 3 of the License, or
% ## (at your option) any later version.
% ## 
% ## This program is distributed in the hope that it will be useful, but
% ## WITHOUT ANY WARRANTY; without even the implied warranty of
% ## MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
% ## GNU General Public License for more details.
% ## 
% ## You should have received a copy of the GNU General Public License
% ## along with this program.  If not, see
% ## <https://www.gnu.org/licenses/>.
% 
% ## -*- texinfo -*- 
% ## @deftypefn {} {@var{retval} =} SimulateInnovation (@var{input1}, @var{input2})
% ##
% ## @seealso{}
% ## @end deftypefn
% 
% ## Author: MP <mpetrec@debian>
% ## Created: 2022-03-10

function [error,error1,y1] = SimulateInnovation(nxmin,ny,np,A_tild,B_tild,Kold,Csig,Dsig,Ntot,u,y,p)
ny=size(y,1);
x1 = zeros(nxmin,Ntot);
y1 = zeros(ny,Ntot-1);
error1=zeros(ny,Ntot);
for k = 1:Ntot-1
    error1(:,k)=y(:,k)-Csig*x1(:,k)-Dsig*u(:,k);
    for i=1:np
        x1(:,k+1)=x1(:,k+1)+(A_tild(:,:,i)*x1(:,k)+B_tild(:,:,i)*u(:,k)+Kold(:,:,i)*error1(:,k))*p(i,k);
        y1(:,k)=Csig*x1(:,k)+Dsig*u(:,k);
    end
end
y1(:,k+1)=Csig*x1(:,k+1)+Dsig*u(:,k+1);
error1(:,end)=y(:,end)-Csig*x1(:,end)-Dsig*u(:,end);

error=error1(floor(Ntot/2)+1:end);


end


==> anc/Code1705/functions/Simulate_y.m <==
function [y,ynf,x] = Simulate_y(A,B,K,C,D,F,u,v,p,Ntot)
nx=size(A,1);
ny=size(C,1);
np=size(p,1);
x = zeros(nx,Ntot);
y = zeros(ny,Ntot);
ynf = zeros(ny,Ntot);
size(p)
for k =1:Ntot-1
 
     for i=1:np
  
         x(:,k+1)=x(:,k+1)+(A(:,:,i)*x(:,k)+B(:,:,i)*u(:,k)+K(:,:,i)*v(:,k))*p(i,k);
     end
     y(:,k)=C*x(:,k)+D*u(:,k)+F*v(:,k);
     ynf(:,k)=C*x(:,k)+D*u(:,k);
end
y(:,Ntot)=C*x(:,Ntot)+D*u(:,Ntot)+F*v(:,Ntot);
ynf(:,Ntot)=C*x(:,Ntot)+D*u(:,Ntot);
end



==> anc/Code1705/functions/TrueHoKalmanBase.asv <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase(A,B,C,D,G,psig,base)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(A,3);
np_c = size(C,3);
nu = size(B,2);
ny = size(C,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
        gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        M = Myu(sig_j,v_j,sig,u_i,gam_i,A,B,C,D,G,psig);
        Hab(i,j) = M(k_i,l_j);
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
            gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Myu(sig_j,v_j,sig,u_i,gam_i,A,B,C,D,G,psig);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),nu);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:nu+ny
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
            gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            M = Myu(sig_j,v_j,sig,u_i,gam_i,A,B,C,D,G,psig);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
for sig = 1:np_c
    for i = 1:ny
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
            gam_i = base.alpha{i,1};
            k_i = i;
            l_j = base.beta{j,3};
            M = Myu(sig_j,v_j,,u_i,gam_i,A,B,C,D,G,psig);
            Hqbtmp(i,j) = M(k_i,l_j);
        end
    end
    Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end
    
end

==> anc/Code1705/functions/TrueHoKalmanBase.m <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase(A,B,C,D,G,psig,base)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(A,3);
np_c = size(C,3);
nu = size(B,2);
ny = size(C,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
        gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        M = Myu(sig_j,v_j,sig,u_i,gam_i,A,B,C,D,G,psig);
        Hab(i,j) = M(k_i,l_j);
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
            gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Myu(sig_j,v_j,sig,u_i,gam_i,A,B,C,D,G,psig);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),nu);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:nu+ny
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
            gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            M = Myu(sig_j,v_j,sig,u_i,gam_i,A,B,C,D,G,psig);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
for sig = 1:np_c
    for i = 1:ny
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = [];
            gam_i = base.alpha{i,1};
            k_i = i;
            l_j = base.beta{j,3};
            M = Myu(sig_j,v_j,[],u_i,gam_i,A,B,C,D,G,psig);
            Hqbtmp(i,j) = M(k_i,l_j);
        end
    end
    Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end
    
end

==> anc/Code1705/functions/TrueHoKalmanBase_Det.m <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Det(A,B,C,D,psig,base)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(A,3);
np_c = size(C,3);
nu = size(B,2);
ny = size(C,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
        gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        w = [sig_j, v_j, sig, u_i];
        M=Psiuy_true(w,gam_i,A,B,C,D);
        Hab(i,j) = M(k_i,l_j);
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
            gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            w = [sig_j, v_j, sig, u_i];
            M=Psiuy_true(w,gam_i,A,B,C,D);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),nu);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:nu
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
            gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            w = [sig_j, v_j, sig, u_i];
            M=Psiuy_true(w,gam_i,A,B,C,D);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
for sig = 1:np_c
    for i = 1:ny
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = [];
            gam_i = base.alpha{i,1};
            k_i = i;
            l_j = base.beta{j,3};
            w = [sig_j, v_j, [], u_i];
            M=Psiuy_true(w,gam_i,A,B,C,D);
            Hqbtmp(i,j) = M(k_i,l_j);
        end
    end
    Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end
    
end

==> anc/Code1705/functions/TrueHoKalmanBase_Ident_Without_Input.asv <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_Without_Input(y,p,psig,base)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(A,3);
np_c = size(C,3);
nu = size(B,2);
ny = size(C,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        M = Myu_Ident_Without_Input(sig_j,v_j,sig,u_i,y,p,psig);
        Hab(i,j) = M(k_i,l_j);
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Myu_Ident(sig_j,v_j,sig,u_i,y,p,u,psig);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),nu);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:ny
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            M = Myu_Ident_Without_Input(sig_j,v_j,sig,u_i,y,p,psig);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
sig=[];
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        M = Myu_Ident_Without_Input(sig_j,v_j,sig,u_i,y,p,u,psig);
        Hqbtmp(i,j) = M(k_i,l_j);
    end
end
Hkb = Hqbtmp;
    
end

==> anc/Code1705/functions/TrueHoKalmanBase_Ident_Without_Input.m <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_Without_Input(y,p,psig,base)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        M = Myu_Ident_Without_Input(sig_j,v_j,sig,u_i,y,p,psig);
        Hab(i,j) = M(k_i,l_j);
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Myu_Ident_Without_Input(sig_j,v_j,sig,u_i,y,p,psig);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),ny);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:ny+1
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            M = Myu_Ident_Without_Input(sig_j,v_j,sig,u_i,y,p,psig);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
sig=[];
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        M = Myu_Ident_Without_Input(sig_j,v_j,sig,u_i,y,p,psig);
        Hqbtmp(i,j) = M(k_i,l_j);
    end
end
Hkb = Hqbtmp;
    
end

==> anc/Code1705/functions/TrueHoKalmanBase_Ident_det.m <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_det(y,p,u,psig,base,np_c)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
nu=size(u,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        M = Myu_Ident_det(sig_j,v_j,sig,u_i,y,p,u,psig);
        Hab(i,j) = M(k_i,l_j);
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Myu_Ident_det(sig_j,v_j,sig,u_i,y,p,u,psig);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),ny);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:ny+nu
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            M = Myu_Ident_det(sig_j,v_j,sig,u_i,y,p,u,psig);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
for sig=1:np_c;
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        M = Myu_Ident_det(sig_j,v_j,[],u_i,y,p,u,psig);
        Hqbtmp(i,j) = M(k_i,l_j);
    end
end
Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end 
end

==> anc/Code1705/functions/TrueHoKalmanBase_Ident_detCM.m <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_detCM(y,p,u,psig,base,np_c,lambda_train)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
nu=size(u,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        M = Myu_Ident_detCM(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
        Hab(i,j) = M(k_i,l_j);
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Myu_Ident_detCM(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),ny);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:ny+nu
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            M = Myu_Ident_detCM(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
for sig=1:np_c;
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        M = Myu_Ident_detCM(sig_j,v_j,[],u_i,y,p,u,psig,lambda_train);
        Hqbtmp(i,j) = M(k_i,l_j);
    end
end
Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end 
end

==> anc/Code1705/functions/TrueHoKalmanBase_Ident_detMS.asv <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_detMS(y,p,u,psig,base,np_c,lambda_train)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
nu=size(u,1);
    % --------------------------------------
    % true Hab
counter=1;    
maxlength=0;
Hab = zeros(size(base.alpha,1),size(base.beta,1));
Habplaceholder=zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
Y=[];
U=[];
LambdaMatrix=[];
word_list=[''];
pw_list=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        w=[sig_j,v_j,sig,u_i];
        if(~ismember(sprintf("%i",w),word_list))
            [Psilocal,Ylocal,pw]= Myu_Ident_detMS(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
            word_list=[word_list,sprintf("%i",w)];
            pw_list=[pw_list,pw];
            Habplaceholder(i,j) = counter;
            counter = counter + 1;
            diff_old=maxlength;
            maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
            diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
            diff_old=maxlength-diff_old;
            Y=Ylocal(:,diff_length+1:end);
            U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
            %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
        else
            Habplaceholder(i,j) = find(word_list==sprintf("%i",w));
        end    
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
Habqtmpplaceholder  = zeros(np,size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            w=[sig_j,v_j,sig,u_i];
            if(~ismember(sprintf("%i",w),word_list))
                [Psilocal,Ylocal,pw] = Myu_Ident_detMS(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
                word_list=[word_list,sprintf("%i",w)];
                pw_list=[pw_list,pw];
                Habqtmpplaceholder(sig,i,j) = counter;
                counter = counter + 1;
                diff_old=maxlength;
                maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
                diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
                diff_old=maxlength-diff_old;
                Y=Ylocal(:,diff_length+1:end);
                U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
                %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
            else
               Habqtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));
            end  
        end
    end
    %Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),ny);
Haqtmpplaceholder= zeros(np,size(base.alpha,1),ny);
for sig = 1:np
    for i = 1:size(base.alpha,1)
        for j = 1:ny+nu
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            w=[sig_j,v_j,sig,u_i];
            if(~ismember(sprintf("%i",w),word_list))
                [Psilocal,Ylocal,pw] = Myu_Ident_detMS(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
                word_list=[word_list,sprintf("%i",w)];
                pw_list=[pw_list,pw];
                %Haqtmp(i,j) = M(k_i,l_j);
                Haqtmpplaceholder(sig,i,j) = counter;
                counter = counter + 1;
                diff_old=maxlength;
                maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
                diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
                diff_old=maxlength-diff_old;
                Y=Ylocal(:,diff_length+1:end);
                U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
                %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
            else
            Haqtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));
        end  
        end
    end
    %Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
Hqbtmpplaceholder = zeros(np_c,ny,size(base.beta,1));
for sig=1:np_c
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        w=[sig_j,v_j,[],u_i];
        if(~ismember(sprintf("%i",w),word_list))
            [Psilocal,Ylocal,pw] = Myu_Ident_detMS(sig_j,v_j,[],u_i,y,p,u,psig,lambda_train);
            word_list=[word_list,sprintf("%i",w)];
            %Hqbtmp(i,j) = M(k_i,l_j);
            Hqbtmpplaceholder(sig,i,j) = counter;
            counter = counter + 1;
            diff_old=maxlength;
            maxlength=max([maxlength,length([sig_j,v_j,[],u_i])]);
            diff_length=maxlength-length([sig_j,v_j,[],u_i]);
            diff_old=maxlength-diff_old;
            Y=Ylocal(:,diff_length+1:end);
            U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
            %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
        else
            Hqbtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));
            pw = 1;
            for ind = 1:length(w)
                pw = pw*psig(w(ind));
            end
            pw_list=[pw_list,pw];
        end  
        end
   end
end
%Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
%end 

LambdaMatrix = ones(1,size(Y,2));

for t=maxlength+1:size(y,2)
    LambdaMatrix(t-maxlength) = 1;
    for j=1:maxlength+1
        LambdaMatrix(t-maxlength) = LambdaMatrix(t-maxlength)*lambda_train(t-maxlength+j-1);
    end
end 

ThetaU=lscov(U,Y');

Theta=[];
for i=1:size(U,2)
  Theta=[Theta, ThetaU(i,1)/sqrt(pw_list(i))];
end
Theta=Theta';

disp('size of Theta')
size(Theta)

disp('Smallest eigenvalue values U^TU')
min(abs(eig(U'*U))/size(U,1))
disp('Largest eigenvalue values U^TU')
max(abs(eig(U'*U))/size(U,1))

for i=1:size(Hab,1)
    for j=1:size(Hab,2)
        Hab(i,j)=Theta(Habplaceholder(i,j),1);
    end
end    


for sig=1:np
    for i=1:size(Habqtmp ,1)
        for j=1:size(Habqtmp ,2)
            Habqtmp(i,j)=Theta(Habqtmpplaceholder(sig,i,j),1);
        end
    end    
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end

for sig=1:np
    for i=1:size(Haqtmp ,1)
        for j=1:size(Haqtmp ,2)
            %Haqtmpplaceholder(sig,i,j)
            Haqtmp(i,j)=Theta(Haqtmpplaceholder(sig,i,j),1);
        end
    end    
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end

for sig=1:np_c
    for i=1:size(Hqbtmp ,1)
        for j=1:size(Hqbtmp ,2)
            Hqbtmp(i,j)=Theta(Hqbtmpplaceholder(sig,i,j),1);
        end
    end    
    Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end
end

==> anc/Code1705/functions/TrueHoKalmanBase_Ident_detMS.m <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_detMS(y,p,u,psig,base,np_c,lambda_train)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
nu=size(u,1);
    % --------------------------------------
    % true Hab
counter=1;    
maxlength=0;
Hab = zeros(size(base.alpha,1),size(base.beta,1));
Habplaceholder=zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
Y=[];
U=[];
LambdaMatrix=[];
word_list=[];
pw_list=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        w=[sig_j,v_j,sig,u_i];
        isAdd=false;
        if(length(word_list)==0)
            isAdd=true;
        else
            isAdd=~ismember(sprintf("%i",w),word_list);
        end
        if(isAdd)
            [Psilocal,Ylocal,pw]= Myu_Ident_detMS(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
            word_list=[word_list,sprintf("%i",w)];
            pw_list=[pw_list,pw];
            Habplaceholder(i,j) = counter;
            counter = counter + 1;
            diff_old=maxlength;
            maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
            diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
            diff_old=maxlength-diff_old;
            Y=Ylocal(:,diff_length+1:end);
            U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
            %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
        else
            Habplaceholder(i,j) = find(word_list==sprintf("%i",w));
        end    
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
Habqtmpplaceholder  = zeros(np,size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            w=[sig_j,v_j,sig,u_i];
            if(~ismember(sprintf("%i",w),word_list))
                [Psilocal,Ylocal,pw] = Myu_Ident_detMS(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
                word_list=[word_list,sprintf("%i",w)];
                pw_list=[pw_list,pw];
                Habqtmpplaceholder(sig,i,j) = counter;
                counter = counter + 1;
                diff_old=maxlength;
                maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
                diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
                diff_old=maxlength-diff_old;
                Y=Ylocal(:,diff_length+1:end);
                U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
                %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
            else
               Habqtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));
            end  
        end
    end
    %Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),ny);
Haqtmpplaceholder= zeros(np,size(base.alpha,1),ny);
for sig = 1:np
    for i = 1:size(base.alpha,1)
        for j = 1:ny+nu
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            w=[sig_j,v_j,sig,u_i];
            if(~ismember(sprintf("%i",w),word_list))
                [Psilocal,Ylocal,pw] = Myu_Ident_detMS(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
                word_list=[word_list,sprintf("%i",w)];
                pw_list=[pw_list,pw];
                %Haqtmp(i,j) = M(k_i,l_j);
                Haqtmpplaceholder(sig,i,j) = counter;
                counter = counter + 1;
                diff_old=maxlength;
                maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
                diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
                diff_old=maxlength-diff_old;
                Y=Ylocal(:,diff_length+1:end);
                U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
                %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
            else
            Haqtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));
        end  
        end
    end
    %Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
Hqbtmpplaceholder = zeros(np_c,ny,size(base.beta,1));
for sig=1:np_c
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        w=[sig_j,v_j,[],u_i];
        if(~ismember(sprintf("%i",w),word_list))
            [Psilocal,Ylocal,pw] = Myu_Ident_detMS(sig_j,v_j,[],u_i,y,p,u,psig,lambda_train);
            word_list=[word_list,sprintf("%i",w)];
            pw_list=[pw_list,pw];
            %Hqbtmp(i,j) = M(k_i,l_j);
            Hqbtmpplaceholder(sig,i,j) = counter;
            counter = counter + 1;
            diff_old=maxlength;
            maxlength=max([maxlength,length([sig_j,v_j,[],u_i])]);
            diff_length=maxlength-length([sig_j,v_j,[],u_i]);
            diff_old=maxlength-diff_old;
            Y=Ylocal(:,diff_length+1:end);
            U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
            %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
        else
            Hqbtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));
        end  
        end
   end
end
%Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
%end 

LambdaMatrix = ones(1,size(Y,2));

for t=maxlength+1:size(y,2)
    LambdaMatrix(t-maxlength) = 1;
    for j=1:maxlength+1
        LambdaMatrix(t-maxlength) = LambdaMatrix(t-maxlength)*lambda_train(t-maxlength+j-1);
    end
end 

ThetaU=lscov(U,Y');

Theta=[];
for i=1:size(U,2)
  Theta=[Theta, ThetaU(i,1)/sqrt(pw_list(i))];
end
Theta=Theta';

disp('size of Theta')
size(Theta)

disp('Smallest eigenvalue values U^TU')
min(abs(eig(U'*U))/size(U,1))
disp('Largest eigenvalue values U^TU')
max(abs(eig(U'*U))/size(U,1))

for i=1:size(Hab,1)
    for j=1:size(Hab,2)
        Hab(i,j)=Theta(Habplaceholder(i,j),1);
    end
end    


for sig=1:np
    for i=1:size(Habqtmp ,1)
        for j=1:size(Habqtmp ,2)
            Habqtmp(i,j)=Theta(Habqtmpplaceholder(sig,i,j),1);
        end
    end    
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end

for sig=1:np
    for i=1:size(Haqtmp ,1)
        for j=1:size(Haqtmp ,2)
            %Haqtmpplaceholder(sig,i,j)
            Haqtmp(i,j)=Theta(Haqtmpplaceholder(sig,i,j),1);
        end
    end    
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end

for sig=1:np_c
    for i=1:size(Hqbtmp ,1)
        for j=1:size(Hqbtmp ,2)
            Hqbtmp(i,j)=Theta(Hqbtmpplaceholder(sig,i,j),1);
        end
    end    
    Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end
end

==> anc/Code1705/functions/TrueHoKalmanBase_Ident_detWeightedMS.asv <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_detWeightedMS(y,p,u,psig,base,np_c,lambda_train)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
nu=size(u,1);
    % --------------------------------------
    % true Hab
counter=1;    
maxlength=0;
Hab = zeros(size(base.alpha,1),size(base.beta,1));
Habplaceholder=zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
Y=[];
U=[];
LambdaMatrix=[];
word_list=[];
pw_list=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        w=[sig_j,v_j,sig,u_i];
        isAdd=false;
        if(length(word_list)==0)
            isAdd=true;
        else
            isAdd=~ismember(sprintf("%i",w),word_list);
        end
        if(isAdd)
            [Psilocal,Ylocal,pw]= Myu_Ident_detMS(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
            word_list=[word_list,sprintf("%i",w)];
            pw_list=[pw_list,pw];
            Habplaceholder(i,j) = counter;
            counter = counter + 1;
            diff_old=maxlength;
            maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
            diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
            diff_old=maxlength-diff_old;
            Y=Ylocal(:,diff_length+1:end);
            U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
            %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
        else
            Habplaceholder(i,j) = find(word_list==sprintf("%i",w));            
        end    
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
Habqtmpplaceholder  = zeros(np,size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            w=[sig_j,v_j,sig,u_i];
            if(~ismember(sprintf("%i",w),word_list))
                [Psilocal,Ylocal,pw] = Myu_Ident_detMS(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
                word_list=[word_list,sprintf("%i",w)];
                pw_list=[pw_list,pw];
                Habqtmpplaceholder(sig,i,j) = counter;
                counter = counter + 1;
                diff_old=maxlength;
                maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
                diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
                diff_old=maxlength-diff_old;
                Y=Ylocal(:,diff_length+1:end);
                U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
                %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
            else
               Habqtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));               
            end  
        end
    end
    %Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),nu);
Haqtmpplaceholder= zeros(np,size(base.alpha,1),nu);
for sig = 1:np
    for i = 1:size(base.alpha,1)
        for j = 1:nu
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            w=[sig_j,v_j,sig,u_i];
            if(~ismember(sprintf("%i",w),word_list))
                [Psilocal,Ylocal,pw] = Myu_Ident_detMS(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
                word_list=[word_list,sprintf("%i",w)];
                pw_list=[pw_list,pw];
                %Haqtmp(i,j) = M(k_i,l_j);
                Haqtmpplaceholder(sig,i,j) = counter;
                counter = counter + 1;
                diff_old=maxlength;
                maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
                diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
                diff_old=maxlength-diff_old;
                Y=Ylocal(:,diff_length+1:end);
                U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
                %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
            else
                Haqtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));
            end  
        end
    end
    %Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
Hqbtmpplaceholder = zeros(np_c,ny,size(base.beta,1));
for sig=1:np_c
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        w=[sig_j,v_j,[],u_i];
        if(~ismember(sprintf("%i",w),word_list))
            [Psilocal,Ylocal,pw] = Myu_Ident_detMS(sig_j,v_j,[],u_i,y,p,u,psig,lambda_train);
            word_list=[word_list,sprintf("%i",w)];
            pw_list=[pw_list,pw];
            %Hqbtmp(i,j) = M(k_i,l_j);
            Hqbtmpplaceholder(sig,i,j) = counter;
            counter = counter + 1;
            diff_old=maxlength;
            maxlength=max([maxlength,length([sig_j,v_j,[],u_i])]);
            diff_length=maxlength-length([sig_j,v_j,[],u_i]);
            diff_old=maxlength-diff_old;
            Y=Ylocal(:,diff_length+1:end);
            U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
            %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
        else
            Hqbtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));
        end  
        end
   end
end
%Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
%end 

LambdaMatrix = ones(1,size(Y,2));

for t=maxlength+1:size(y,2)
    LambdaMatrix(t-maxlength) = 1;
    for j=1:maxlength+1
        LambdaMatrix(t-maxlength) = LambdaMatrix(t-maxlength)*lambda_train(t-maxlength+j-1);
    end
end 

ThetaU=lscov(U,Y',LambdaMatrix);

Theta=[];
for i=1:size(U,2)
  Theta=[Theta, ThetaU(i,1)/sqrt(pw_list(i))];
end
Theta=Theta';

disp('size of Theta');
size(Theta)
disp('Smallest eigenvalue values U^TU')
min(abs(eig(U'*U))/size(U,1))
disp('Largest eigenvalue values U^TU')
max(abs(eig(U'*U))/size(U,1))

for i=1:size(Hab,1)
    for j=1:size(Hab,2)
        Hab(i,j)=Theta(Habplaceholder(i,j),1);
    end
end    


for sig=1:np
    for i=1:size(Habqtmp ,1)
        for j=1:size(Habqtmp ,2)
            Habqtmp(i,j)=Theta(Habqtmpplaceholder(sig,i,j),1);
        end
    end    
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end

for sig=1:np
    for i=1:size(Haqtmp ,1)
        for j=1:size(Haqtmp ,2)
            %Haqtmpplaceholder(sig,i,j)
            Haqtmp(i,j)=Theta(Haqtmpplaceholder(sig,i,j),1);
        end
    end    
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end

for sig=1:np_c
    for i=1:size(Hqbtmp ,1)
        for j=1:size(Hqbtmp ,2)
            Hqbtmp(i,j)=Theta(Hqbtmpplaceholder(sig,i,j),1);
        end
    end    
    Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end
end

==> anc/Code1705/functions/TrueHoKalmanBase_Ident_detWeightedMS.m <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_detWeightedMS(y,p,u,psig,base,np_c,lambda_train)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
nu=size(u,1);
    % --------------------------------------
    % true Hab
counter=1;    
maxlength=0;
Hab = zeros(size(base.alpha,1),size(base.beta,1));
Habplaceholder=zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
Y=[];
U=[];
LambdaMatrix=[];
word_list=[];
pw_list=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        w=[sig_j,v_j,sig,u_i];
        if(length(word_list)==0)
            isAdd=true;
        else
            isAdd=~ismember(sprintf("%i",w),word_list);
        end
        if(isAdd)
            [Psilocal,Ylocal,pw]= Myu_Ident_detMS(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
            word_list=[word_list,sprintf("%i",w)];
            pw_list=[pw_list,pw];
            Habplaceholder(i,j) = counter;
            counter = counter + 1;
            diff_old=maxlength;
            maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
            diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
            diff_old=maxlength-diff_old;
            Y=Ylocal(:,diff_length+1:end);
            U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
            %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
        else
            Habplaceholder(i,j) = find(word_list==sprintf("%i",w));            
        end    
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
Habqtmpplaceholder  = zeros(np,size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            w=[sig_j,v_j,sig,u_i];
            if(~ismember(sprintf("%i",w),word_list))
                [Psilocal,Ylocal,pw] = Myu_Ident_detMS(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
                word_list=[word_list,sprintf("%i",w)];
                pw_list=[pw_list,pw];
                Habqtmpplaceholder(sig,i,j) = counter;
                counter = counter + 1;
                diff_old=maxlength;
                maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
                diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
                diff_old=maxlength-diff_old;
                Y=Ylocal(:,diff_length+1:end);
                U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
                %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
            else
               Habqtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));               
            end  
        end
    end
    %Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),nu);
Haqtmpplaceholder= zeros(np,size(base.alpha,1),nu);
for sig = 1:np
    for i = 1:size(base.alpha,1)
        for j = 1:nu
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            w=[sig_j,v_j,sig,u_i];
            if(~ismember(sprintf("%i",w),word_list))
                [Psilocal,Ylocal,pw] = Myu_Ident_detMS(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
                word_list=[word_list,sprintf("%i",w)];
                pw_list=[pw_list,pw];
                %Haqtmp(i,j) = M(k_i,l_j);
                Haqtmpplaceholder(sig,i,j) = counter;
                counter = counter + 1;
                diff_old=maxlength;
                maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
                diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
                diff_old=maxlength-diff_old;
                Y=Ylocal(:,diff_length+1:end);
                U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
                %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
            else
                Haqtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));
            end  
        end
    end
    %Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
Hqbtmpplaceholder = zeros(np_c,ny,size(base.beta,1));
for sig=1:np_c
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        w=[sig_j,v_j,[],u_i];
        if(~ismember(sprintf("%i",w),word_list))
            [Psilocal,Ylocal,pw] = Myu_Ident_detMS(sig_j,v_j,[],u_i,y,p,u,psig,lambda_train);
            word_list=[word_list,sprintf("%i",w)];
            pw_list=[pw_list,pw];
            %Hqbtmp(i,j) = M(k_i,l_j);
            Hqbtmpplaceholder(sig,i,j) = counter;
            counter = counter + 1;
            diff_old=maxlength;
            maxlength=max([maxlength,length([sig_j,v_j,[],u_i])]);
            diff_length=maxlength-length([sig_j,v_j,[],u_i]);
            diff_old=maxlength-diff_old;
            Y=Ylocal(:,diff_length+1:end);
            U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
            %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
        else
            Hqbtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));
        end  
        end
   end
end
%Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
%end 

LambdaMatrix = ones(1,size(Y,2));

for t=maxlength+1:size(y,2)
    LambdaMatrix(t-maxlength) = 1;
    for j=1:maxlength+1
        LambdaMatrix(t-maxlength) = LambdaMatrix(t-maxlength)*lambda_train(t-maxlength+j-1);
    end
end 
size(U)
size(Y')
size(LambdaMatrix)
ThetaU=lscov(U,Y',LambdaMatrix);

Theta=[];
for i=1:size(U,2)
  Theta=[Theta, ThetaU(i,1)/sqrt(pw_list(i))];
end
Theta=Theta';

disp('size of Theta');
size(Theta)
disp('Smallest eigenvalue values U^TU')
min(abs(eig(U'*U))/size(U,1))
disp('Largest eigenvalue values U^TU')
max(abs(eig(U'*U))/size(U,1))

for i=1:size(Hab,1)
    for j=1:size(Hab,2)
        Hab(i,j)=Theta(Habplaceholder(i,j),1);
    end
end    


for sig=1:np
    for i=1:size(Habqtmp ,1)
        for j=1:size(Habqtmp ,2)
            Habqtmp(i,j)=Theta(Habqtmpplaceholder(sig,i,j),1);
        end
    end    
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end

for sig=1:np
    for i=1:size(Haqtmp ,1)
        for j=1:size(Haqtmp ,2)
            %Haqtmpplaceholder(sig,i,j)
            Haqtmp(i,j)=Theta(Haqtmpplaceholder(sig,i,j),1);
        end
    end    
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end

for sig=1:np_c
    for i=1:size(Hqbtmp ,1)
        for j=1:size(Hqbtmp ,2)
            Hqbtmp(i,j)=Theta(Hqbtmpplaceholder(sig,i,j),1);
        end
    end    
    Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end
end

==> anc/Code1705/functions/TrueHoKalmanBase_Ident_detWeightedMS2.m <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_detWeightedMS2(y,p,u,psig,base,np_c,lambda_train)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
nu=size(u,1);
    % --------------------------------------
    % true Hab
counter=1;    
maxlength=0;
Hab = zeros(size(base.alpha,1),size(base.beta,1));
Habplaceholder=zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
Y=[];
U=[];
LambdaMatrix=[];
word_list=[];
pw_list=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        w=[sig_j,v_j,sig,u_i];
        if(length(word_list)==0)
            isAdd=true;
        else
            isAdd=~ismember(sprintf("%i",w),word_list);
        end
        if(isAdd)
            [Psilocal,Ylocal,pw]= Myu_Ident_detMS(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
            word_list=[word_list,sprintf("%i",w)];
            pw_list=[pw_list,pw];
            Habplaceholder(i,j) = counter;
            counter = counter + 1;
            diff_old=maxlength;
            maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
            diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
            diff_old=maxlength-diff_old;
            Y=Ylocal(:,diff_length+1:end);
            U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
            %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
        else
            Habplaceholder(i,j) = find(word_list==sprintf("%i",w));            
        end    
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
Habqtmpplaceholder  = zeros(np,size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            w=[sig_j,v_j,sig,u_i];
            if(~ismember(sprintf("%i",w),word_list))
                [Psilocal,Ylocal,pw] = Myu_Ident_detMS(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
                word_list=[word_list,sprintf("%i",w)];
                pw_list=[pw_list,pw];
                Habqtmpplaceholder(sig,i,j) = counter;
                counter = counter + 1;
                diff_old=maxlength;
                maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
                diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
                diff_old=maxlength-diff_old;
                Y=Ylocal(:,diff_length+1:end);
                U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
                %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
            else
               Habqtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));               
            end  
        end
    end
    %Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),nu);
Haqtmpplaceholder= zeros(np,size(base.alpha,1),nu);
for sig = 1:np
    for i = 1:size(base.alpha,1)
        for j = 1:nu
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            w=[sig_j,v_j,sig,u_i];
            if(~ismember(sprintf("%i",w),word_list))
                [Psilocal,Ylocal,pw] = Myu_Ident_detMS(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
                word_list=[word_list,sprintf("%i",w)];
                pw_list=[pw_list,pw];
                %Haqtmp(i,j) = M(k_i,l_j);
                Haqtmpplaceholder(sig,i,j) = counter;
                counter = counter + 1;
                diff_old=maxlength;
                maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
                diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
                diff_old=maxlength-diff_old;
                Y=Ylocal(:,diff_length+1:end);
                U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
                %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
            else
                Haqtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));
            end  
        end
    end
    %Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
Hqbtmpplaceholder = zeros(np_c,ny,size(base.beta,1));
for sig=1:np_c
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        w=[sig_j,v_j,[],u_i];
        if(~ismember(sprintf("%i",w),word_list))
            [Psilocal,Ylocal,pw] = Myu_Ident_detMS(sig_j,v_j,[],u_i,y,p,u,psig,lambda_train);
            word_list=[word_list,sprintf("%i",w)];
            pw_list=[pw_list,pw];
            %Hqbtmp(i,j) = M(k_i,l_j);
            Hqbtmpplaceholder(sig,i,j) = counter;
            counter = counter + 1;
            diff_old=maxlength;
            maxlength=max([maxlength,length([sig_j,v_j,[],u_i])]);
            diff_length=maxlength-length([sig_j,v_j,[],u_i]);
            diff_old=maxlength-diff_old;
            Y=Ylocal(:,diff_length+1:end);
            U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
            %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
        else
            Hqbtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));
        end  
        end
   end
end
%Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
%end 

LambdaMatrix = ones(1,size(Y,2));

for t=maxlength+1:size(y,2)
    LambdaMatrix(t-maxlength) = 1;
    for j=1:maxlength+1
        LambdaMatrix(t-maxlength) = LambdaMatrix(t-maxlength)*lambda_train(t-maxlength+j-1);
    end
end 
size(U)
size(Y')
size(LambdaMatrix)
ThetaU=lscov(U,Y',LambdaMatrix);

Theta=[];
for i=1:size(U,2)
  Theta=[Theta, ThetaU(i,1)/sqrt(pw_list(i))];
end
Theta=Theta';

disp('size of Theta');
size(Theta)
disp('Smallest eigenvalue values U^TU')
min(abs(eig(U'*U))/size(U,1))
disp('Largest eigenvalue values U^TU')
max(abs(eig(U'*U))/size(U,1))

for i=1:size(Hab,1)
    for j=1:size(Hab,2)
        Hab(i,j)=Theta(Habplaceholder(i,j),1);
    end
end    


for sig=1:np
    for i=1:size(Habqtmp ,1)
        for j=1:size(Habqtmp ,2)
            Habqtmp(i,j)=Theta(Habqtmpplaceholder(sig,i,j),1);
        end
    end    
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end

for sig=1:np
    for i=1:size(Haqtmp ,1)
        for j=1:size(Haqtmp ,2)
            %Haqtmpplaceholder(sig,i,j)
            Haqtmp(i,j)=Theta(Haqtmpplaceholder(sig,i,j),1);
        end
    end    
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end

for sig=1:np_c
    for i=1:size(Hqbtmp ,1)
        for j=1:size(Hqbtmp ,2)
            Hqbtmp(i,j)=Theta(Hqbtmpplaceholder(sig,i,j),1);
        end
    end    
    Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end
end

==> anc/Code1705/functions/TrueHoKalmanBase_Ident_stoch.m <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_stoch(y,p,u,psig,base,A_d,C_d,G_d,np_c)

%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        M = Myu_Ident_stoch(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d);
        Hab(i,j) = M(k_i,l_j);
    end
end
Hab
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Myu_Ident_stoch(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),ny);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:ny+1
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            M = Myu_Ident_stoch(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
for sig=1:np_c;
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        M = Myu_Ident_stoch(sig_j,v_j,[],u_i,y,p,u,psig,A_d,C_d,G_d);
        Hqbtmp(i,j) = M(k_i,l_j);
    end
end
Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end
end

==> anc/Code1705/functions/TrueHoKalmanBase_Ident_stochCM.asv <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_stochCM(y,p,u,psig,base,A_d,C_d,G_d,np_c,lambda_train)

%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        M = Myu_Ident_stochCM(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d,lambda_train);
        Hab(i,j) = M(k_i,l_j);
    end
end

    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Myu_Ident_stochCM(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d,);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),ny);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:ny+1
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            M = Myu_Ident_stoch(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
for sig=1:np_c;
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        M = Myu_Ident_stoch(sig_j,v_j,[],u_i,y,p,u,psig,A_d,C_d,G_d);
        Hqbtmp(i,j) = M(k_i,l_j);
    end
end
Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end
end

==> anc/Code1705/functions/TrueHoKalmanBase_Ident_stochCM.m <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_stochCM(y,p,u,psig,base,A_d,C_d,G_d,np_c,lambda_train)

%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        M = Myu_Ident_stochCM(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d,lambda_train);
        Hab(i,j) = M(k_i,l_j);
    end
end

    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Myu_Ident_stochCM(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d,lambda_train);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),ny);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:ny+1
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            M = Myu_Ident_stochCM(sig_j,v_j,sig,u_i,y,p,u,psig,A_d,C_d,G_d,lambda_train);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
for sig=1:np_c;
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        M = Myu_Ident_stochCM(sig_j,v_j,[],u_i,y,p,u,psig,A_d,C_d,G_d,lambda_train);
        Hqbtmp(i,j) = M(k_i,l_j);
    end
end
Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end
end

==> anc/Code1705/functions/TrueHoKalmanBase_Ident_stochMS.m <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_stochMS(y,p,u,psig,base,np_c,lambda_train)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
nu=size(u,1);
    % --------------------------------------
    % true Hab
counter=1;    
maxlength=0;
Hab = zeros(size(base.alpha,1),size(base.beta,1));
Habplaceholder=zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
Y=[];
U=[];
LambdaMatrix=[]
word_list=[''];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        w=[sig_j,v_j,sig,u_i];
        if(~ismember(sprintf("%i",w),word_list))
            [Psilocal,Ylocal]= Copy_of_Myu_Ident_detCM(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
            word_list=[word_list,sprintf("%i",w)];
            Habplaceholder(i,j) = counter;
            counter = counter + 1;
            diff_old=maxlength;
            maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
            diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
            diff_old=maxlength-diff_old;
            Y=Ylocal(:,diff_length+1:end);
            size(U)
            size(Psilocal)
            counter
            maxlength
            diff_length
            U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
            %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
        else
            Habplaceholder(i,j) = find(word_list==sprintf("%i",w));

        end    
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
Habqtmpplaceholder  = zeros(np,size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            w=[sig_j,v_j,sig,u_i];
            if(~ismember(sprintf("%i",w),word_list))
                [Psilocal,Ylocal] = Copy_of_Myu_Ident_detCM(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
                word_list=[word_list,sprintf("%i",w)];
                Habqtmpplaceholder(sig,i,j) = counter;
                counter = counter + 1
                diff_old=maxlength;
                maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
                diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
                diff_old=maxlength-diff_old;
                Y=Ylocal(:,diff_length+1:end);
                size(U)
                size(Psilocal)
                counter
                maxlength
                diff_length
                U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
                %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
            else
               Habqtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));
            end  
        end
    end
    %Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),ny);
Haqtmpplaceholder= zeros(np,size(base.alpha,1),ny);
for sig = 1:np
    for i = 1:size(base.alpha,1)
        for j = 1:ny+nu
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            w=[sig_j,v_j,sig,u_i];
            if(~ismember(sprintf("%i",w),word_list))
                [Psilocal,Ylocal] = Copy_of_Myu_Ident_detCM(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
                word_list=[word_list,sprintf("%i",w)];
                %Haqtmp(i,j) = M(k_i,l_j);
                Haqtmpplaceholder(sig,i,j) = counter;
                counter = counter + 1;
                diff_old=maxlength;
                maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
                diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
                diff_old=maxlength-diff_old;
                Y=Ylocal(:,diff_length+1:end);
                size(U)
                size(Psilocal)
                counter
                maxlength
                diff_length
                diff_old
                U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
                %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
            else
            Haqtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));

        end  
        end
    end
    %Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
Hqbtmpplaceholder = zeros(np_c,ny,size(base.beta,1));
for sig=1:np_c
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        w=[sig_j,v_j,[],u_i];
        if(~ismember(sprintf("%i",w),word_list))
            [Psilocal,Ylocal] = Copy_of_Myu_Ident_detCM(sig_j,v_j,[],u_i,y,p,u,psig,lambda_train);
            word_list=[word_list,sprintf("%i",w)];
            %Hqbtmp(i,j) = M(k_i,l_j);
            Hqbtmpplaceholder(sig,i,j) = counter;
            counter = counter + 1
            diff_old=maxlength;
            maxlength=max([maxlength,length([sig_j,v_j,[],u_i])]);
            diff_length=maxlength-length([sig_j,v_j,[],u_i]);
            diff_old=maxlength-diff_old;
            Y=Ylocal(:,diff_length+1:end);
            size(U)
            size(Psilocal)
            counter
            maxlength
            diff_length
            diff_old
            U=[U(diff_old+1:end,:),Psilocal(diff_length+1:end,:)];
            %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
        else
            Hqbtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));

        end  
        end
   end
end
%Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
%end 

LambdaMatrix = ones(1,size(Y,2));

for t=maxlength+1:size(y,2)
    LambdaMatrix(t-maxlength) = 1;
    for j=1:maxlength+1
        LambdaMatrix(t-maxlength) = LambdaMatrix(t-maxlength)*lambda_train(t-maxlength+j-1);
    end
end 

size(Y)
size(U)
%size(diag(LambdaMatrix))
Theta=lscov(U,Y',LambdaMatrix);

size(Theta)

counter

disp('Smallest eigenvalue values U^TU')
min(abs(eig(U'*U))/size(U,1))
disp('Largest eigenvalue values U^TU')
max(abs(eig(U'*U))/size(U,1))

for i=1:size(Hab,1)
    for j=1:size(Hab,2)
        Hab(i,j)=Theta(Habplaceholder(i,j),1);
    end
end    


for sig=1:np
    for i=1:size(Habqtmp ,1)
        for j=1:size(Habqtmp ,2)
            Habqtmp(i,j)=Theta(Habqtmpplaceholder(sig,i,j),1);
        end
    end    
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end

for sig=1:np
    for i=1:size(Haqtmp ,1)
        for j=1:size(Haqtmp ,2)
            %Haqtmpplaceholder(sig,i,j)
            Haqtmp(i,j)=Theta(Haqtmpplaceholder(sig,i,j),1);
        end
    end    
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end

for sig=1:np_c
    for i=1:size(Hqbtmp ,1)
        for j=1:size(Hqbtmp ,2)
            Hqbtmp(i,j)=Theta(Hqbtmpplaceholder(sig,i,j),1);
        end
    end    
    Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end
end

==> anc/Code1705/functions/TrueHoKalmanBase_Ident_stochWeightedMS.m <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_stochWeightedMS(y,p,u,psig,base,A_d,C_d,G_d,B_d,np_c,lambda_train)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
nu=size(y,1);
    % --------------------------------------
    % true Hab
counter=1;    
maxlength=0;
Hab = zeros(size(base.alpha,1),size(base.beta,1));
Habplaceholder=zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
Y=[];
Us=[];
Uu=[];
LambdaMatrix=[];
word_list=[];
pw_list=[]
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        w=[sig_j,v_j,sig,u_i];
        if(length(word_list)==0)
            isAdd=true;
        else
            isAdd=~ismember(sprintf("%i",w),word_list);
        end
        if(isAdd)
            [Psilocalu,Psilocals,Ylocal,pw]=Copy_2_of_Myu_Ident_stochCM(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
            % Copy_2_of_Myu_Ident_stochCM(sig_j, v_j, sig, u_i, y, u, p, psig, lambda_train);
            word_list=[word_list,sprintf("%i",w)];
            pw_list=[pw_list,pw];
            Habplaceholder(i,j) = counter;
            counter = counter + 1;
            diff_old=maxlength;
            maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
            diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
            diff_old=maxlength-diff_old;
            Y=Ylocal(:,diff_length+1:end);
            Uu=[Uu(diff_old+1:end,:),Psilocalu(diff_length+1:end,:)];
            Us=[Us(diff_old+1:end,:),Psilocals(diff_length+1:end,:)];
            %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
        else
            Habplaceholder(i,j) = find(word_list==sprintf("%i",w));

        end    
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
Habqtmpplaceholder  = zeros(np,size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            w=[sig_j,v_j,sig,u_i];
            if(~ismember(sprintf("%i",w),word_list))
                [Psilocalu,Psilocals,Ylocal,pw] = Copy_2_of_Myu_Ident_stochCM(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
                word_list=[word_list,sprintf("%i",w)];
                pw_list=[pw_list,pw];
                Habqtmpplaceholder(sig,i,j) = counter;
                counter = counter + 1;
                diff_old=maxlength;
                maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
                diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
                diff_old=maxlength-diff_old;
                Y=Ylocal(:,diff_length+1:end);
                Uu=[Uu(diff_old+1:end,:),Psilocalu(diff_length+1:end,:)];
                Us=[Us(diff_old+1:end,:),Psilocals(diff_length+1:end,:)];
                %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
            else
               Habqtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));
            end  
        end
    end
    %Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),ny+nu);
Haqtmpplaceholder= zeros(np,size(base.alpha,1),ny+nu);
for sig = 1:np
    for i = 1:size(base.alpha,1)
        for j = 1:ny+nu
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            w=[sig_j,v_j,sig,u_i];
            if(~ismember(sprintf("%i",w),word_list))
                [Psilocalu,Psilocals,Ylocal,pw] = Copy_2_of_Myu_Ident_stochCM(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
                word_list=[word_list,sprintf("%i",w)];
                pw_list=[pw_list,pw];
                %Haqtmp(i,j) = M(k_i,l_j);
                Haqtmpplaceholder(sig,i,j) = counter;
                counter = counter + 1;
                diff_old=maxlength;
                maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
                diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
                diff_old=maxlength-diff_old;
                Y=Ylocal(:,diff_length+1:end);
                Uu=[Uu(diff_old+1:end,:),Psilocalu(diff_length+1:end,:)];
                Us=[Us(diff_old+1:end,:),Psilocals(diff_length+1:end,:)];
                %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
            else
                Haqtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));

            end  
        end
    end
    %Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
Hqbtmpplaceholder = zeros(np_c,ny,size(base.beta,1));
for sig=1:np_c
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        w=[sig_j,v_j,[],u_i];
        if(~ismember(sprintf("%i",w),word_list))
            [Psilocalu,Psilocals,Ylocal,pw] = Copy_2_of_Myu_Ident_stochCM(sig_j,v_j,[],u_i,y,p,u,psig,lambda_train);
            word_list=[word_list,sprintf("%i",w)];
            pw_list=[pw_list,pw];
            %Hqbtmp(i,j) = M(k_i,l_j);
            Hqbtmpplaceholder(sig,i,j) = counter;
            counter = counter + 1;
            diff_old=maxlength;
            maxlength=max([maxlength,length([sig_j,v_j,[],u_i])]);
            diff_length=maxlength-length([sig_j,v_j,[],u_i]);
            diff_old=maxlength-diff_old;
            Y=Ylocal(:,diff_length+1:end);
            Uu=[Uu(diff_old+1:end,:),Psilocalu(diff_length+1:end,:)];
            Us=[Us(diff_old+1:end,:),Psilocals(diff_length+1:end,:)];
            %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
        else
            Hqbtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));
        end  
   end
end
end
%Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
%end 

k0=0
LambdaMatrix = ones(1,size(Y,2)-k0);


for t=maxlength+1+k0:size(y,2)
    LambdaMatrix(t-maxlength-k0) = 1;
    for j=1:maxlength+1+k0
        LambdaMatrix(t-maxlength-k0) = LambdaMatrix(t-maxlength-k0)*lambda_train(t-maxlength-k0+j-1);
    end
end 

size(LambdaMatrix)
size(Us(k0+1:end,:))
Us=Us(k0+1:end,:);
Y=Y(:,k0+1:end);
Uu=Uu(k0+1:end,:);

%size(diag(LambdaMatrix))
ThetaSold=lscov(Us,Y',LambdaMatrix);
disp('Relative norm')
norm(Y'-Us*ThetaSold)/norm(Y')

disp('Independent')
mean(corr(Y',Uu))
Z=(cov(Uu));
disp('Mean of cov(Uu)')
mean(Z)

 %ThetaS=ThetaSold'*(Us'*diag(LambdaMatrix)*Us)/size(Y,2);
  ThetaS=ThetaSold'*(LambdaMatrix.*(Us'))*Us/size(Y,2);
% disp('svd')
% svd(Us'*diag(LambdaMatrix)*Us)
ThetaU=lscov(Uu,Y',LambdaMatrix)';
% ThetaS=ThetaSold';


Theta=[];

for i=1:size(Us,2)
  Theta=[Theta, [ThetaU(1,i)/sqrt(pw_list(i)),ThetaS(1,i)]];
end

disp('Smallest eigenvalue values U^TU')
min(abs(eig(Us'*Us))/size(Us,1))
disp('Largest eigenvalue values U^TU')
max(abs(eig(Us'*Us))/size(Us,1))

for i=1:size(Hab,1)
    for j=1:size(Hab,2)
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        wvect=string2vect(word_list(Habplaceholder(i,j)));
        aux=Psiys_true(wvect,1,A_d,C_d,G_d,psig);
        %aux2=Psiys_true(wvect,1,A_d,C_d,B_d,psig)/var(u);
        aux3=Theta(1:ny,(Habplaceholder(i,j)-1)*(nu+ny)+1:Habplaceholder(i,j)*(nu+ny))-[zeros(ny,nu),aux];
        %ThetaS(Habplaceholder(i,j))
        %Theta(1:ny,(Habplaceholder(i,j)-1)*(nu+ny)+1:Habplaceholder(i,j)*(nu+ny))
        Hab(i,j)=aux3(k_i,l_j);
        %Theta((Habplaceholder(i,j)-1)*nu+l_j,k_i)-aux(k_i,l_j);
    end
end    


for sig=1:np
    for i=1:size(Habqtmp ,1)
        for j=1:size(Habqtmp ,2)
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            wvect=string2vect(word_list(Habqtmpplaceholder(sig,i,j)));
            aux=Psiys_true(wvect,1,A_d,C_d,G_d,psig);
            %aux2=Psiys_true(wvect,1,A_d,C_d,B_d,psig)/var(u);
            aux3=Theta(1:ny,(Habqtmpplaceholder(sig,i,j)-1)*(nu+ny)+1:Habqtmpplaceholder(sig,i,j)*(nu+ny))-[zeros(ny,nu),aux];
            Habqtmp(i,j)=aux3(k_i,l_j);
            %Habqtmp(i,j)=Theta(Habqtmpplaceholder(sig,i,j),1);
        end
    end    
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end

for sig=1:np
    for i=1:size(Haqtmp ,1)
        for j=1:size(Haqtmp ,2)
            k_i = base.alpha{i,3};
            l_j = j;
            wvect=string2vect(word_list(Haqtmpplaceholder(sig,i,j)));
            aux=Psiys_true(wvect,1,A_d,C_d,G_d,psig);
            %aux2=Psiys_true(wvect,1,A_d,C_d,B_d,psig)/var(u);
            aux3=Theta(1:ny,(Haqtmpplaceholder(sig,i,j)-1)*(nu+ny)+1:Haqtmpplaceholder(sig,i,j)*(nu+ny))-[zeros(ny,nu),aux];
            Haqtmp(i,j)=aux3(k_i,l_j);
            %Haqtmpplaceholder(sig,i,j)
            %Haqtmp(i,j)=Theta(Haqtmpplaceholder(sig,i,j),1);
        end
    end    
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end

for sig=1:np_c
    for i=1:size(Hqbtmp ,1)
        for j=1:size(Hqbtmp ,2)
            k_i = i;
            l_j = base.beta{j,3};
            wvect=string2vect(word_list(Hqbtmpplaceholder(sig,i,j)));
            aux=Psiys_true(wvect,1,A_d,C_d,G_d,psig);
            %aux2=Psiys_true(wvect,1,A_d,C_d,B_d,psig)/var(u);
            aux3=Theta(1:ny,(Hqbtmpplaceholder(sig,i,j)-1)*(nu+ny)+1:Hqbtmpplaceholder(sig,i,j)*(nu+ny))-[zeros(ny,nu),aux];
            Hqbtmp(i,j)=aux3(k_i,l_j);
            %Hqbtmp(i,j)=Theta(Hqbtmpplaceholder(sig,i,j),1);
        end
    end    
    Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end
end

==> anc/Code1705/functions/TrueHoKalmanBase_Ident_stochWeightedMS2.m <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_stochWeightedMS2(y,p,u,psig,base,A_d,C_d,G_d,B_d,np_c,lambda_train)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
nu=size(y,1);
    % --------------------------------------
    % true Hab
counter=1;    
maxlength=0;
Hab = zeros(size(base.alpha,1),size(base.beta,1));
Habplaceholder=zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
Y=[];
Us=[];
Uu=[];
LambdaMatrix=[];
word_list=[];
pw_list=[]
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        w=[sig_j,v_j,sig,u_i];
        if(length(word_list)==0)
            isAdd=true;
        else
            isAdd=~ismember(sprintf("%i",w),word_list);
        end
        if(isAdd)
            [Psilocalu,Psilocals,Ylocal,pw]=Copy_2_of_Myu_Ident_stochCM(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
            % Copy_2_of_Myu_Ident_stochCM(sig_j, v_j, sig, u_i, y, u, p, psig, lambda_train);
            word_list=[word_list,sprintf("%i",w)];
            pw_list=[pw_list,pw];
            Habplaceholder(i,j) = counter;
            counter = counter + 1;
            diff_old=maxlength;
            maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
            diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
            diff_old=maxlength-diff_old;
            Y=Ylocal(:,diff_length+1:end);
            Uu=[Uu(diff_old+1:end,:),Psilocalu(diff_length+1:end,:)];
            Us=[Us(diff_old+1:end,:),Psilocals(diff_length+1:end,:)];
            %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
        else
            Habplaceholder(i,j) = find(word_list==sprintf("%i",w));

        end    
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
Habqtmpplaceholder  = zeros(np,size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            w=[sig_j,v_j,sig,u_i];
            if(~ismember(sprintf("%i",w),word_list))
                [Psilocalu,Psilocals,Ylocal,pw] = Copy_2_of_Myu_Ident_stochCM(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
                word_list=[word_list,sprintf("%i",w)];
                pw_list=[pw_list,pw];
                Habqtmpplaceholder(sig,i,j) = counter;
                counter = counter + 1;
                diff_old=maxlength;
                maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
                diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
                diff_old=maxlength-diff_old;
                Y=Ylocal(:,diff_length+1:end);
                Uu=[Uu(diff_old+1:end,:),Psilocalu(diff_length+1:end,:)];
                Us=[Us(diff_old+1:end,:),Psilocals(diff_length+1:end,:)];
                %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
            else
               Habqtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));
            end  
        end
    end
    %Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),ny+nu);
Haqtmpplaceholder= zeros(np,size(base.alpha,1),ny+nu);
for sig = 1:np
    for i = 1:size(base.alpha,1)
        for j = 1:ny+nu
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            w=[sig_j,v_j,sig,u_i];
            if(~ismember(sprintf("%i",w),word_list))
                [Psilocalu,Psilocals,Ylocal,pw] = Copy_2_of_Myu_Ident_stochCM(sig_j,v_j,sig,u_i,y,p,u,psig,lambda_train);
                word_list=[word_list,sprintf("%i",w)];
                pw_list=[pw_list,pw];
                %Haqtmp(i,j) = M(k_i,l_j);
                Haqtmpplaceholder(sig,i,j) = counter;
                counter = counter + 1;
                diff_old=maxlength;
                maxlength=max([maxlength,length([sig_j,v_j,sig,u_i])]);
                diff_length=maxlength-length([sig_j,v_j,sig,u_i]);
                diff_old=maxlength-diff_old;
                Y=Ylocal(:,diff_length+1:end);
                Uu=[Uu(diff_old+1:end,:),Psilocalu(diff_length+1:end,:)];
                Us=[Us(diff_old+1:end,:),Psilocals(diff_length+1:end,:)];
                %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
            else
                Haqtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));

            end  
        end
    end
    %Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
Hqbtmpplaceholder = zeros(np_c,ny,size(base.beta,1));
for sig=1:np_c
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        w=[sig_j,v_j,[],u_i];
        if(~ismember(sprintf("%i",w),word_list))
            [Psilocalu,Psilocals,Ylocal,pw] = Copy_2_of_Myu_Ident_stochCM(sig_j,v_j,[],u_i,y,p,u,psig,lambda_train);
            word_list=[word_list,sprintf("%i",w)];
            pw_list=[pw_list,pw];
            %Hqbtmp(i,j) = M(k_i,l_j);
            Hqbtmpplaceholder(sig,i,j) = counter;
            counter = counter + 1;
            diff_old=maxlength;
            maxlength=max([maxlength,length([sig_j,v_j,[],u_i])]);
            diff_length=maxlength-length([sig_j,v_j,[],u_i]);
            diff_old=maxlength-diff_old;
            Y=Ylocal(:,diff_length+1:end);
            Uu=[Uu(diff_old+1:end,:),Psilocalu(diff_length+1:end,:)];
            Us=[Us(diff_old+1:end,:),Psilocals(diff_length+1:end,:)];
            %LambdaMatrix=LambdaMatrixLocal(1,diff_length+1:end);
        else
            Hqbtmpplaceholder(sig,i,j) = find(word_list==sprintf("%i",w));
        end  
   end
end
end
%Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
%end 

k0=0
LambdaMatrix = ones(1,size(Y,2)-k0);


for t=maxlength+1+k0:size(y,2)
    LambdaMatrix(t-maxlength-k0) = 1;
    for j=1:maxlength+1+k0
        LambdaMatrix(t-maxlength-k0) = LambdaMatrix(t-maxlength-k0)*sqrt(lambda_train(t-maxlength-k0+j-1));
    end
end 

size(LambdaMatrix)
size(Us(k0+1:end,:))
Us=Us(k0+1:end,:);
Y=Y(:,k0+1:end);
Uu=Uu(k0+1:end,:);

%size(diag(LambdaMatrix))
ThetaSold=lscov(Us,Y',LambdaMatrix);
disp('Relative norm')
norm(Y'-Us*ThetaSold)/norm(Y')

disp('Independent')
mean(corr(Y',Uu))
Z=(cov(Uu));
disp('Mean of cov(Uu)')
mean(Z)

 %ThetaS=ThetaSold'*(Us'*diag(LambdaMatrix)*Us)/size(Y,2);
  ThetaS=ThetaSold'*(LambdaMatrix.*(Us'))*Us/size(Y,2);
% disp('svd')
% svd(Us'*diag(LambdaMatrix)*Us)
ThetaU=lscov(Uu,Y',LambdaMatrix)';
% ThetaS=ThetaSold';


Theta=[];

for i=1:size(Us,2)
  Theta=[Theta, [ThetaU(1,i)/sqrt(pw_list(i)),ThetaS(1,i)]];
end

disp('Smallest eigenvalue values U^TU')
min(abs(eig(Us'*Us))/size(Us,1))
disp('Largest eigenvalue values U^TU')
max(abs(eig(Us'*Us))/size(Us,1))

for i=1:size(Hab,1)
    for j=1:size(Hab,2)
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        wvect=string2vect(word_list(Habplaceholder(i,j)));
        aux=Psiys_true(wvect,1,A_d,C_d,G_d,psig);
        %aux2=Psiys_true(wvect,1,A_d,C_d,B_d,psig)/var(u);
        aux3=Theta(1:ny,(Habplaceholder(i,j)-1)*(nu+ny)+1:Habplaceholder(i,j)*(nu+ny))-[zeros(ny,nu),aux];
        %ThetaS(Habplaceholder(i,j))
        %Theta(1:ny,(Habplaceholder(i,j)-1)*(nu+ny)+1:Habplaceholder(i,j)*(nu+ny))
        Hab(i,j)=aux3(k_i,l_j);
        %Theta((Habplaceholder(i,j)-1)*nu+l_j,k_i)-aux(k_i,l_j);
    end
end    


for sig=1:np
    for i=1:size(Habqtmp ,1)
        for j=1:size(Habqtmp ,2)
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            wvect=string2vect(word_list(Habqtmpplaceholder(sig,i,j)));
            aux=Psiys_true(wvect,1,A_d,C_d,G_d,psig);
            %aux2=Psiys_true(wvect,1,A_d,C_d,B_d,psig)/var(u);
            aux3=Theta(1:ny,(Habqtmpplaceholder(sig,i,j)-1)*(nu+ny)+1:Habqtmpplaceholder(sig,i,j)*(nu+ny))-[zeros(ny,nu),aux];
            Habqtmp(i,j)=aux3(k_i,l_j);
            %Habqtmp(i,j)=Theta(Habqtmpplaceholder(sig,i,j),1);
        end
    end    
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end

for sig=1:np
    for i=1:size(Haqtmp ,1)
        for j=1:size(Haqtmp ,2)
            k_i = base.alpha{i,3};
            l_j = j;
            wvect=string2vect(word_list(Haqtmpplaceholder(sig,i,j)));
            aux=Psiys_true(wvect,1,A_d,C_d,G_d,psig);
            %aux2=Psiys_true(wvect,1,A_d,C_d,B_d,psig)/var(u);
            aux3=Theta(1:ny,(Haqtmpplaceholder(sig,i,j)-1)*(nu+ny)+1:Haqtmpplaceholder(sig,i,j)*(nu+ny))-[zeros(ny,nu),aux];
            Haqtmp(i,j)=aux3(k_i,l_j);
            %Haqtmpplaceholder(sig,i,j)
            %Haqtmp(i,j)=Theta(Haqtmpplaceholder(sig,i,j),1);
        end
    end    
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end

for sig=1:np_c
    for i=1:size(Hqbtmp ,1)
        for j=1:size(Hqbtmp ,2)
            k_i = i;
            l_j = base.beta{j,3};
            wvect=string2vect(word_list(Hqbtmpplaceholder(sig,i,j)));
            aux=Psiys_true(wvect,1,A_d,C_d,G_d,psig);
            %aux2=Psiys_true(wvect,1,A_d,C_d,B_d,psig)/var(u);
            aux3=Theta(1:ny,(Hqbtmpplaceholder(sig,i,j)-1)*(nu+ny)+1:Hqbtmpplaceholder(sig,i,j)*(nu+ny))-[zeros(ny,nu),aux];
            Hqbtmp(i,j)=aux3(k_i,l_j);
            %Hqbtmp(i,j)=Theta(Hqbtmpplaceholder(sig,i,j),1);
        end
    end    
    Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end
end

==> anc/Code1705/functions/TrueHoKalmanBase_Ident_stoch_simulated_out.m <==
function [Hab,Habk,Hak,Hkb] = TrueHoKalmanBase_Ident_stoch_simulated_out(y,p,u,psig,base,ys,np_c)

%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.beta{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.beta{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.beta{i,3} is the chosen column (j_i, eq.16 [1])%
% base.alpha{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.alpha{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.alpha{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.beta{i,1} = [1 2]; base.beta{i,2} = 3; base.beta{i,3} = 4;
% base.alpha{j,1} = [5];   base.alpha{j,2} = 6; base.alpha{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

np = size(p,1);
ny = size(y,1);
    % --------------------------------------
    % true Hab
Hab = zeros(size(base.alpha,1),size(base.beta,1));
sig=[];
for i = 1:size(base.alpha,1)
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = base.alpha{i,2};
%         gam_i = base.alpha{i,1};
        k_i = base.alpha{i,3};
        l_j = base.beta{j,3};
        M = Myu_Ident_stoch_simulated_out(sig_j,v_j,sig,u_i,y,p,u,psig,ys);
        Hab(i,j) = M(k_i,l_j);
    end
end    
    % --------------------------------------
    % true Habq
Habqtmp = zeros(size(base.alpha,1),size(base.beta,1));
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Myu_Ident_stoch_simulated_out(sig_j,v_j,sig,u_i,y,p,u,psig,ys);
            Habqtmp(i,j) = M(k_i,l_j);
        end
    end
    Habk.(['sig',sprintf('%.0f',sig)]) = Habqtmp;
end



    % --------------------------------------
    % true Haq
     
Haqtmp = zeros(size(base.alpha,1),ny);
for sig = 1:np 
    for i = 1:size(base.alpha,1)
        for j = 1:ny+1
            sig_j = [];
            v_j = [];
            u_i = base.alpha{i,2};
%             gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = j;
            M = Myu_Ident_stoch_simulated_out(sig_j,v_j,sig,u_i,y,p,u,psig,ys);
            Haqtmp(i,j) = M(k_i,l_j);
        end
    end
    Hak.(['sig',sprintf('%.0f',sig)]) = Haqtmp;
end


    % --------------------------------------
    % true Hqb
Hqbtmp = zeros(ny,size(base.beta,1));
for sig=1:np_c;
for i = 1:ny
    for j = 1:size(base.beta,1)
        sig_j = base.beta{j,1};
        v_j = base.beta{j,2};
        u_i = [];
%         gam_i = base.alpha{i,1};
        k_i = i;
        l_j = base.beta{j,3};
        M = Myu_Ident_stoch_simulated_out(sig_j,v_j,[],u_i,y,p,u,psig,ys);
        Hqbtmp(i,j) = M(k_i,l_j);
    end
end
Hkb.(['sig',sprintf('%.0f',sig)]) = Hqbtmp;
end 
end

==> anc/Code1705/functions/bfr.m <==
function fit = bfr(y, yest)
%BFR best fit rate for signal
%
% The average best fit ratio over all output channels.
%
% fit = bfr(y, yest)
% 
% y     True output signal. Size ny x N, where ny is the output dimension
%       and N the amount of data samples.
% yest  The estimated output signal. Size ny x N.
% 
% fit   The average best fit ratio over all chanels.
%
% See also MSE, VAF

% 07/01/2016
% v 1.1
%
% (c) Copymiddle 2015 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changelog:
% v1.1 - Include more comments

%     % chanel per chanel
%     num = arrayfun(@(x)norm(y(x,:)-yest(x,:)),1:size(y,1));
%     den = arrayfun(@(x)norm(y(x,:)-mean(y(x,:))),1:size(y,1));
% 
%     fit = 100*max(1-num'./den'   ,0);
    
    
    mse1 = mse(y,yest);
    mse2 = mse(y,repmat(mean(y,2),[1 length(y)]));
    
    fit = 100*max(1-sqrt(mse1/mse2)   ,0); 
end



==> anc/Code1705/functions/compute_T_Ident.m <==
function T = compute_T_Ident(yt,pt,sig,psig)

% Function computes covariance eq (9)
% M. Petreczky and R. Vidal ``Realization Theory for a Class of Stochastic
% Bilinear Systems", IEEE Trans on Automatic Control, vol 63, Jan 2018. 



[ny,M] = size(yt);
     temp = zeros(ny,ny);
     pw = psig(sig);
        
  
    
for t= length(sig)+1:M
    
        
        zw = pt(sig, t - length(sig));
        zwt = (1/sqrt(pw))*(yt(:,t - length(sig))*zw);
        temp = temp + zwt*(zwt)';
end

T = (1/M)*temp;

end



==> anc/Code1705/functions/compute_T_Ident_MC.m <==
function T = compute_T_Ident(yt,pt,sig,psig,lambda)

% Function computes covariance eq (9)
% M. Petreczky and R. Vidal ``Realization Theory for a Class of Stochastic
% Bilinear Systems", IEEE Trans on Automatic Control, vol 63, Jan 2018. 



[ny,M] = size(yt);
     temp = zeros(ny,ny);
     pw = psig(sig);
        
  
    
for t= length(sig)+3:M
    
        
        zw = pt(sig, t - length(sig))*sqrt(lambda(t-length(sig)));
        zwt = (1/sqrt(pw))*(yt(:,t - length(sig))*zw*sqrt(lambda(t-length(sig)-1)*lambda(t-length(sig)-2)));
        temp = temp + zwt*(zwt)';
end

T = (1/M)*temp;

end



==> anc/Code1705/functions/compute_covar_Ident.m <==
function [Lam,pw] = compute_covar_Ident(yt,pt,w,psig)
% function compute_covar computes covariance Lam (eq (9))
%  M. Petreczky and R. Vidal ``Realization Theory for a Class of Stochastic
% Bilinear Systems", IEEE Trans on Automatic Control, vol 63, Jan 2018. 
% The function implements Algorithm 2 Page 75

% @C Manas Mejari, 
% Created MM Feb 2018, Ecole Centrale Lille, University of Lille

% w: word stored as row vector (sequnces of indices)
% Lam : E(y(t)z_{w}(t)') = (1/M) *sum(t=len(w)+1)^(M) y(t)z_w(t)' % Eq (6)

[ny,M] = size(yt);
    pw = 1; temp =zeros(ny,ny);
    
    for ind = 1:length(w)
        pw = pw*psig(w(ind));
        
    end

    
for t= length(w)+1:M
    
        zw=1;
        for ind = 1:length(w)
        zw = zw*pt(w(ind), t - length(w)+ind-1); %Eq (4), u_{w}(t-1)
        
        end
       
        zwt = (1/sqrt(pw))*yt(:,t - length(w))*zw; % Eq (6)

        
        temp = temp + yt(:,t)*(zwt)';
end

Lam = (1/M)*temp;


end



==> anc/Code1705/functions/compute_covar_IdentCM.m <==
function [Lam,pw] = compute_covar_IdentCM(yt,pt,w,psig,lambda_train)
% function compute_covar computes covariance Lam (eq (9))
%  M. Petreczky and R. Vidal ``Realization Theory for a Class of Stochastic
% Bilinear Systems", IEEE Trans on Automatic Control, vol 63, Jan 2018. 
% The function implements Algorithm 2 Page 75

% @C Manas Mejari, 
% Created MM Feb 2018, Ecole Centrale Lille, University of Lille

% w: word stored as row vector (sequnces of indices)
% Lam : E(y(t)z_{w}(t)') = (1/M) *sum(t=len(w)+1)^(M) y(t)z_w(t)' % Eq (6)

[ny,M] = size(yt);
    pw = 1; temp =zeros(ny,ny);
    
    for ind = 1:length(w)
        pw = pw*psig(w(ind));
        
    end

    
for t= length(w)+1:M
    
        zw=1;
        for ind = 1:length(w)
        zw = zw*pt(w(ind), t - length(w)+ind-1)*lambda_train(t-length(w)+ind-1); %Eq (4), u_{w}(t-1)
        
        end
       
        zwt = (1/sqrt(pw))*yt(:,t - length(w))*zw*lambda_train(t); % Eq (6)

        
        temp = temp + yt(:,t)*(zwt)';
end

Lam = (1/M)*temp;


end



==> anc/Code1705/functions/compute_covar_seq_Ident.asv <==
function Psi = compute_covar_seq_Ident(yt,pt,w,psig)


% function compute_covar computes covariance Lam (eq (9))
% w: word stored as row vector (sequnces of indices)
% Psi(w) : [Lam_{1w} Lam{2w} ... Lam{dw}]

% Eq (9) and (10) of  M. Petreczky and R. Vidal ``Realization Theory for a Class of Stochastic
% Bilinear Systems", IEEE Trans on Automatic Control, vol 63, Jan 2018. 


% @C Manas Mejari, 
% Created MM Feb 2018, Ecole Centrale Lille, University of Lille


[d,M]= size(pt);

Psi = [];

if w==0
    w=[];
end

for ind=1:d
    
    tempP = compute_covar_Ident(yt,pt,[ind,w],psig);
    Psi = [Psi tempP]; 
    
end




end



==> anc/Code1705/functions/compute_covar_seq_Ident.m <==
function Psi = compute_covar_seq_Ident(yt,pt,w,psig)


% function compute_covar computes covariance Lam (eq (9))
% w: word stored as row vector (sequnces of indices)
% Psi(w) : [Lam_{1w} Lam{2w} ... Lam{dw}]

% Eq (9) and (10) of  M. Petreczky and R. Vidal ``Realization Theory for a Class of Stochastic
% Bilinear Systems", IEEE Trans on Automatic Control, vol 63, Jan 2018. 


% @C Manas Mejari, 
% Created MM Feb 2018, Ecole Centrale Lille, University of Lille


[d,M]= size(pt);

Psi = [];

if w==0
    w=[];
end

for ind=1:d
    
    tempP = compute_covar_Ident(yt,pt,[ind,w],psig);
    Psi = [Psi tempP]; 
    
end




end



==> anc/Code1705/functions/compute_covar_seq_deterministic_Ident.m <==
function [Psi,pw] = compute_covar_seq_deterministic_Ident(yt,pt,ut,w,psig)


% function compute_covar computes covariance Lam (eq (9))
% w: word stored as row vector (sequnces of indices)


% Cox et. al.IFAC eq(6)
% C A_{sigma_k}...A_{sigma_2} B_{sigma_{1}} = 
% E{ y(t) p_{sigma_k}(t-1)....p_{sigma_1}(t-k) u(t-k)}


% @C Manas Mejari, 
% Created MM March 2019, Ecole Centrale Lille, University of Lille


[d,M]= size(pt);
[ny,~] = size(yt);
[nu,~] = size(ut);

Psi = [];

% if w==0
%     w=[];
% end

% for ind=1:d
%     
%     tempP = compute_covar(yt,pt,[ind,w],psig,M);
%     Psi = [Psi tempP]; 
%     
% end


    pw = 1; temp =zeros(ny,nu);
    for ind = 1:length(w)
        pw = pw*psig(w(ind));
        
    end
    
for t= length(w)+1:M
    
        zw=1;
        for ind = 1:length(w)
        zw = zw*pt(w(ind), t - length(w)+ind-1); %Eq (4), u_{w}(t-1)
        
        end
       
        zwu = (1/sqrt(pw))*ut(:,t - length(w))*zw; % Eq (6)

        
        temp = temp + (1/sqrt(pw))*yt(:,t)*(zwu)';
end

Psi = (1/M)*temp;


end



==> anc/Code1705/functions/compute_covar_seq_deterministic_IdentCM.asv <==
function [Psi,pw] = compute_covar_seq_deterministic_IdentCM(yt,pt,ut,w,psig,lambda_train)


% function compute_covar computes covariance Lam (eq (9))
% w: word stored as row vector (sequnces of indices)


% Cox et. al.IFAC eq(6)
% C A_{sigma_k}...A_{sigma_2} B_{sigma_{1}} = 
% E{ y(t) p_{sigma_k}(t-1)....p_{sigma_1}(t-k) u(t-k)}


% @C Manas Mejari, 
% Created MM March 2019, Ecole Centrale Lille, University of Lille


[d,M]= size(pt);
[ny,~] = size(yt);
[nu,~] = size(ut);

Psi = [];

% if w==0
%     w=[];
% end

% for ind=1:d
%     
%     tempP = compute_covar(yt,pt,[ind,w],psig,M);
%     Psi = [Psi tempP]; 
%     
% end


    pw = 1; temp =zeros(ny,nu);
    for ind = 1:length(w)
        pw = pw*psig(w(ind));
        
    end
    
for t= length(w)+1:M
    
        zw=1;
        for ind = 1:length(w)
        zw = zw*pt(w(ind), t - length(w)+ind-1)*lambda_train(t-length(w)+ind-1); %Eq (4), u_{w}(t-1)
        
        end
       
        zwu = (1/sqrt(pw))*ut(:,t - length(w))*zw*lambda_train(t); % Eq (6)

        
        temp = temp + (1/sqrt(pw))*yt(:,t)*(zwu)';
end

Psi = (1/M)*temp;


end



==> anc/Code1705/functions/compute_covar_seq_deterministic_IdentCM.m <==
function [Psi,pw] = compute_covar_seq_deterministic_IdentCM(yt,pt,ut,w,psig,lambda_train)


% function compute_covar computes covariance Lam (eq (9))
% w: word stored as row vector (sequnces of indices)


% Cox et. al.IFAC eq(6)
% C A_{sigma_k}...A_{sigma_2} B_{sigma_{1}} = 
% E{ y(t) p_{sigma_k}(t-1)....p_{sigma_1}(t-k) u(t-k)}


% @C Manas Mejari, 
% Created MM March 2019, Ecole Centrale Lille, University of Lille


[d,M]= size(pt);
[ny,~] = size(yt);
[nu,~] = size(ut);

Psi = [];

% if w==0
%     w=[];
% end

% for ind=1:d
%     
%     tempP = compute_covar(yt,pt,[ind,w],psig,M);
%     Psi = [Psi tempP]; 
%     
% end


    pw = 1; temp =zeros(ny,nu);
    for ind = 1:length(w)
        pw = pw*psig(w(ind));
        
    end
    
for t= length(w)+1:M
    
        zw=1;
        for ind = 1:length(w)
        zw = zw*pt(w(ind), t - length(w)+ind-1)*lambda_train(t-length(w)+ind-1); %Eq (4), u_{w}(t-1)
        
        end
       
        zwu = (1/sqrt(pw))*ut(:,t - length(w))*zw*lambda_train(t); % Eq (6)

        
        temp = temp + (1/sqrt(pw))*yt(:,t)*(zwu)';
end

Psi = (1/M)*temp;


end



==> anc/Code1705/functions/compute_covar_seq_deterministic_IdentMS.m <==
function [Psi,Yf,pw,LambdaMatrix] = compute_covar_seq_deterministic_IdentMS(yt,pt,ut,w,psig,lambda_train)


% function compute_covar computes covariance Lam (eq (9))
% w: word stored as row vector (sequnces of indices)


% Cox et. al.IFAC eq(6)
% C A_{sigma_k}...A_{sigma_2} B_{sigma_{1}} = 
% E{ y(t) p_{sigma_k}(t-1)....p_{sigma_1}(t-k) u(t-k)}


% @C Manas Mejari, 
% Created MM March 2019, Ecole Centrale Lille, University of Lille


[d,M]= size(pt);
[ny,~] = size(yt);
[nu,~] = size(ut);

Psi = zeros((M-length(w)), nu);
%LambdaMatrix = zeros(1,M-length(w));

% if w==0
%     w=[];
% end

% for ind=1:d
%     
%     tempP = compute_covar(yt,pt,[ind,w],psig,M);
%     Psi = [Psi tempP]; 
%     
% end


    pw = 1; temp =zeros(ny,nu);
    for ind = 1:length(w)
        pw = pw*psig(w(ind));
        
    end


for t= length(w)+1:M
    
        zw=1;
        %LambdaMatrix(t-length(w)) = 1;
        for ind = 1:length(w)
        zw = zw*pt(w(ind), t - length(w)+ind-1); 
        %LambdaMatrix(t-length(w)) = LambdaMatrix(t-length(w))*lambda_train(t-length(w)+ind-1); %Eq (4), u_{w}(t-1)
        
        end
       
        zwu = (1/sqrt(pw))*ut(:,t - length(w))*zw; %sqrt(lambda_train(t)); % Eq (6)

        Psi(t-length(w),:)=zwu;
        %temp = temp + (1/sqrt(pw))*yt(:,t)*(zwu)';
end

Yf=yt(:,length(w)+1:M);
%Psi = (1/M)*temp;


end



==> anc/Code1705/functions/lpvssest_egn_Without_Input.asv <==
function sys = lpvssest_egn_Without_Input(sys, data, options)
%EGN Enhanced Gauss-Newton based search of DDLC parameterized LPV-SS identification [1]
%
%   [1] Towards efficient identification of linear parameter-varying
%   state-space models (Cox, P. B. 2018)
%
%   Name-Value pairs:
%       'LambdaMin'
%       'Beta1': step size. Default: 1
%       'MaxIterations': maximum number of gradient iterations. Default:
%       100
%       'FunctionTolerance': termination tolerance on the loss function
%       that is minimized, specified as a positive scalar. Default: 1E-5.
%       'StepTolerance': termination tolerance on the estimated parameter
%       values, specified as a positive scalar. Default: 1E-6.
%       'Display': whether to plot identification progress in a window.
%           Accepted values: 'on' or 'off'.
%

if nargin <= 2
    options = lpvssestOptions;
end
beta1 = options.SearchOptions.beta;
gamma = options.SearchOptions.gamma;
lambda_min = options.SearchOptions.lambdaMIN;
alpha_min = options.SearchOptions.alphaMIN;
v = options.SearchOptions.nu;
epsilon = options.SearchOptions.epsilon;
maxIter = options.SearchOptions.maxIter;

lambda = 0;
k = 0;

assert(strcmpi(typeNoiseModel(sys), 'innovation'), ...
    'Only innovation form LPVIDSS models are supported.');
nx = sys.Nx;
nu = sys.Nu;
ny = sys.Ny;
ts = sys.Ts;
u = data.u;
y = data.y;
p = data.p;
N = size(p, 1);

doTerminate = false;

h = progressgui(sys, data, options);

while ~doTerminate
    k = k + 1;
    yp = predict(sys, data, 1);
    e = y - yp;  % (7.5)
    %
    %   Parameter vector theta is split into components:
    %
    %       theta = [thetaA; thetaB; thetaC; thetaD; thetaK; thetaX0]
    %
    %   Each element of theta corresponds to one column in the Jacbian matrix J.
    %   J can also be split into components related to the matrices and init.
    %   state:
    %
    %       J = [JA, JB, JC, JD, JK, JX0]
    %
    %   Each row in J represents a timestep with the value of de / dtheta:
    %
    %       de / dtheta = - [ dyhat_1 / dtheta; ...; dyhat_N / dtheta]
    %
    %   dyhat can be calculated using the following LPV-SS model:
    %
    %       dxhat / dtheta[k+1] = [ A - K * C ] * dxhat / dtheta ...
    %           + [ d(A - K * C)/dtheta, d(B - K * D)/dtheta, dK/dtheta] *
    %               [xhat; u; y]
    %
    %       yhat[k+1] = C dxhat / dtheta + [ dC / dtheta, dD/dtheta, 0 ] * 
    %               [xhat; u; y]
    %
    %   which simplifies for each component in theta.
    %

    % A and C matrices do not depend on partial derivatives w.r.t. theta
    A = (sys.A - sys.K * sys.C);
    C = sys.C;

    %% First, we calculate xhat (7.3a)
    Axhat = A;
    Bxhat = [sys.B - sys.K * sys.D, sys.K];
    sysxhat = lpvss(Axhat, Bxhat, eye(nx), zeros(nx, nu + ny), ts);
    xhat = lsim(sysxhat, p, [u, y]);

    %% thetaA
    der = parder(sys.Structure.A);
    n = nparams(sys.Structure.A, 'free');
    JA = NaN(N, n);
    for i=1:n
        B = der{i};
        D = [];
        syss = lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, xhat)';
        JA(:, i) = -yhat(:)';
    end

    %% thetaB
    der = parder(sys.Structure.B);
    n = nparams(sys.Structure.B, 'free');
    JB = NaN(N, n);
    for i=1:n
        B = der{i};
        D = [];
        syss = lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, u)';
        JB(:, i) = -yhat(:)';
    end

    %% thetaC
    der = parder(sys.Structure.C);
    n = nparams(sys.Structure.C, 'free');
    JC = NaN(N, n);
    for i=1:n
        B = -sys.K * der{i};
        D = der{i};
        syss = lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, xhat)';
        JC(:, i) = -yhat(:)';
    end

    %% thetaD
    der = parder(sys.Structure.D);
    n = nparams(sys.Structure.D, 'free');
    JD = NaN(N, n);
    for i=1:n
        B = -sys.K * der{i};
        D = der{i};
        syss = lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, u)';
        JD(:, i) = -yhat(:)';
    end

    %% thetaK
    der = parder(sys.Structure.K);
    n = nparams(sys.Structure.K, 'free');
    JK = NaN(N, n);
    for i=1:n
        B = [ - der{i} * sys.C, -der{i} * sys.D, der{i} ];
        D = [];
        syss = lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, [xhat, u, y])';
        JK(:, i) = -yhat(:)';
    end 

    %% thetaX0
    n = nx;
    JX0 = NaN(N, n);
    for i=1:n
        B = []; D = [];
        syss = lpvss(A, B, C, D, ts);
        x0 = zeros(nx, 1);
        x0(i) = 1;
        yhat = lsim(syss, p, zeros(N, 0), [], x0)';
        JX0(:, i) = -yhat(:)';
    end

    J = [JA, JC, JK, JX0];

    %% Calculate Q (7.17)
    A = sys.A.matrices;
    B = sys.B.matrices;
    
    C = sys.C.matrices;
    K = sys.K.matrices;

    QA = cell(1, size(A, 3));
    for i=1:size(A, 3)
        QA{i} = kron(A(:, :, i), eye(nx)) - kron(eye(nx), A(:, :, i)');
    end
    QA = cell2mat(QA);

    QB = cell(1, size(B, 3));
    for i=1:size(B, 3)
        QB{i} = kron(B(:, :, i), eye(nx));
    end
    QB = cell2mat(QB);

    QC = cell(1, size(C, 3));
    for i=1:size(C, 3)
        QC{i} = -kron(eye(nx), C(:, :, i)');
    end
    QC = cell2mat(QC);

    QD = zeros(nx^2, size(D, 3) * ny * nu);

    QK = cell(1, size(K, 3));
    for i=1:size(K, 3)
        QK{i} = kron(K(:, :, i), eye(nx));
    end
    QK = cell2mat(QK);

    QX = kron(sys.X0, eye(nx));

    Q = -[QA, QC, QK, QX]';

    %% Calculate P (7.18)
    [Qq, ~] = qr(Q);
    P = Qq(:, nx^2+1:end);

    %% Calculate J_DDLC (7.21)
    J_DDLC = J * P;

    %% Calculate gradient (7.27)
    e_grad = J_DDLC' * e;
 
    [U, S, V] = svd(J_DDLC);  % (7.28)
    s = diag(S);

    %% Compute step direction q
    fully_orthogonal = true;
    while fully_orthogonal
        cond = (s + lambda) >= gamma * (s(1) + lambda);
        n = find(cond, 1, 'last');

        Sn = diag(s(1:n) + lambda ./ s(1:n));  % (7.29)

        % Compute search direction (7.30)
        q = -(V(:, 1:n) / Sn) * U(:, 1:n)' * e;

        % lines 9-10
        if gamma > epsilon
            gamma = max([epsilon, 0.25 * gamma]);
        else
            lambda = max([lambda_min, 2 * lambda]);
        end

        fully_orthogonal = -q' * e_grad < v * norm(e_grad) * norm(q);  % (7.31)
    end
    
    %% Compute step size
    alpha = 2;  % differs from line 12 since we do while loop iteration at least once!
    repeat_alpha = true;
    while repeat_alpha
        alpha = 0.5 * alpha;
        % Try out candidate system using current alpha
        deltap = alpha * P * q;
        sys_candidate = applydeltap_Without_Input(sys, deltap);
        yp_candidate = predict(sys_candidate, data, 1);
        e_candidate = y - yp_candidate;
        repeat_alpha = ...
            norm(e_candidate)^2 > norm(e)^2 + alpha * beta1 * e_grad' * q;
    end
    
    %% Adapt gamma / lambda based on chosen step size
    if alpha >= 1 - eps
        gamma = max([epsilon, 0.25 * gamma]);
        lambda = lambda / 2;
    elseif alpha <= alpha_min
        lambda = max([lambda_min, 2 * lambda]);
    end
    
    %% Update parameter and GUI
    sys = sys_candidate;
    h = update(h, k, norm(e_candidate), norm(deltap));
        
    %% Check termination condition
    doTerminate = true;
    if k > maxIter
        terminate(h, sys, SysIdTermConditions.MaxIterationsReached);
    elseif (e_grad' / (J_DDLC' * J_DDLC + epsilon * eye(size(J_DDLC, 2)))) * e_grad <= epsilon
        terminate(h, sys, SysIdTermConditions.FunctionTolerance);
    else
        doTerminate = false;
    end
end

    function obj = applydeltap_Without_Input(obj, delta)
            % APPLYDELTAP Update values of free parameters in vector form
            %
            %   Syntax:
            %       obj = getpvec(obj, delta)
            %
            %   Inputs:
            %       delta: nparams(obj, 'free')-by-1 vector of delta values
            %       that are added to the current value of the free
            %       parameter.
            %
            
            % Input validation
            if numel(delta) < nparams(obj, 'free')
                error('Too few parameters were provided to update values.');
            end
            
            % Loop through filter elements
            [obj.A_, delta] = applydeltap(obj.A_, delta);
            [obj.B_, delta] = applydeltap(obj.B_, delta);
            [obj.C_, delta] = applydeltap(obj.C_, delta);
            [obj.D_, delta] = applydeltap(obj.D_, delta);
            [obj.K_, delta] = applydeltap(obj.G_, delta);
            obj.X0 = obj.X0 + delta;
        end





==> anc/Code1705/functions/lpvssest_egn_Without_Input.m <==
function sys = lpvssest_egn_Without_Input(sys, data, options)
%EGN Enhanced Gauss-Newton based search of DDLC parameterized LPV-SS identification [1]
%
%   [1] Towards efficient identification of linear parameter-varying
%   state-space models (Cox, P. B. 2018)
%
%   Name-Value pairs:
%       'LambdaMin'
%       'Beta1': step size. Default: 1
%       'MaxIterations': maximum number of gradient iterations. Default:
%       100
%       'FunctionTolerance': termination tolerance on the loss function
%       that is minimized, specified as a positive scalar. Default: 1E-5.
%       'StepTolerance': termination tolerance on the estimated parameter
%       values, specified as a positive scalar. Default: 1E-6.
%       'Display': whether to plot identification progress in a window.
%           Accepted values: 'on' or 'off'.
%

if nargin <= 2
    options = lpvssestOptions;
end
beta1 = options.SearchOptions.beta;
gamma = options.SearchOptions.gamma;
lambda_min = options.SearchOptions.lambdaMIN;
alpha_min = options.SearchOptions.alphaMIN;
v = options.SearchOptions.nu;
epsilon = options.SearchOptions.epsilon;
maxIter = options.SearchOptions.maxIter;

lambda = 0;
k = 0;

assert(strcmpi(typeNoiseModel(sys), 'innovation'), ...
    'Only innovation form LPVIDSS models are supported.');
nx = sys.Nx;
nu = sys.Nu;
ny = sys.Ny;
ts = sys.Ts;
u = data.u;
y = data.y;
p = data.p;
N = size(p, 1);

doTerminate = false;

h = progressgui(sys, data, options);

while ~doTerminate
    k = k + 1;
    yp = predict(sys, data, 1);
    e = y - yp;  % (7.5)
    %
    %   Parameter vector theta is split into components:
    %
    %       theta = [thetaA; thetaB; thetaC; thetaD; thetaK; thetaX0]
    %
    %   Each element of theta corresponds to one column in the Jacbian matrix J.
    %   J can also be split into components related to the matrices and init.
    %   state:
    %
    %       J = [JA, JB, JC, JD, JK, JX0]
    %
    %   Each row in J represents a timestep with the value of de / dtheta:
    %
    %       de / dtheta = - [ dyhat_1 / dtheta; ...; dyhat_N / dtheta]
    %
    %   dyhat can be calculated using the following LPV-SS model:
    %
    %       dxhat / dtheta[k+1] = [ A - K * C ] * dxhat / dtheta ...
    %           + [ d(A - K * C)/dtheta, d(B - K * D)/dtheta, dK/dtheta] *
    %               [xhat; u; y]
    %
    %       yhat[k+1] = C dxhat / dtheta + [ dC / dtheta, dD/dtheta, 0 ] * 
    %               [xhat; u; y]
    %
    %   which simplifies for each component in theta.
    %

    % A and C matrices do not depend on partial derivatives w.r.t. theta
    A = (sys.A - sys.K * sys.C);
    C = sys.C;

    %% First, we calculate xhat (7.3a)
    Axhat = A;
    Bxhat = [sys.B - sys.K * sys.D, sys.K];
    sysxhat = lpvss(Axhat, Bxhat, eye(nx), zeros(nx, nu + ny), ts);
    xhat = lsim(sysxhat, p, [u, y]);

    %% thetaA
    der = parder(sys.Structure.A);
    n = nparams(sys.Structure.A, 'free');
    JA = NaN(N, n);
    for i=1:n
        B = der{i};
        D = [];
        syss = lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, xhat)';
        JA(:, i) = -yhat(:)';
    end

    %% thetaB
    der = parder(sys.Structure.B);
    n = nparams(sys.Structure.B, 'free');
    JB = NaN(N, n);
    for i=1:n
        B = der{i};
        D = [];
        syss = lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, u)';
        JB(:, i) = -yhat(:)';
    end

    %% thetaC
    der = parder(sys.Structure.C);
    n = nparams(sys.Structure.C, 'free');
    JC = NaN(N, n);
    for i=1:n
        B = -sys.K * der{i};
        D = der{i};
        syss = lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, xhat)';
        JC(:, i) = -yhat(:)';
    end

    %% thetaD
    der = parder(sys.Structure.D);
    n = nparams(sys.Structure.D, 'free');
    JD = NaN(N, n);
    for i=1:n
        B = -sys.K * der{i};
        D = der{i};
        syss = lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, u)';
        JD(:, i) = -yhat(:)';
    end

    %% thetaK
    der = parder(sys.Structure.K);
    n = nparams(sys.Structure.K, 'free');
    JK = NaN(N, n);
    for i=1:n
        B = [ - der{i} * sys.C, -der{i} * sys.D, der{i} ];
        D = [];
        syss = lpvss(A, B, C, D, ts);
        yhat = lsim(syss, p, [xhat, u, y])';
        JK(:, i) = -yhat(:)';
    end 

    %% thetaX0
    n = nx;
    JX0 = NaN(N, n);
    for i=1:n
        B = []; D = [];
        syss = lpvss(A, B, C, D, ts);
        x0 = zeros(nx, 1);
        x0(i) = 1;
        yhat = lsim(syss, p, zeros(N, 0), [], x0)';
        JX0(:, i) = -yhat(:)';
    end

    J = [JA, JC, JK, JX0];

    %% Calculate Q (7.17)
    A = sys.A.matrices;
    B = sys.B.matrices;
    
    C = sys.C.matrices;
    K = sys.K.matrices;

    QA = cell(1, size(A, 3));
    for i=1:size(A, 3)
        QA{i} = kron(A(:, :, i), eye(nx)) - kron(eye(nx), A(:, :, i)');
    end
    QA = cell2mat(QA);

    QB = cell(1, size(B, 3));
    for i=1:size(B, 3)
        QB{i} = kron(B(:, :, i), eye(nx));
    end
    QB = cell2mat(QB);

    QC = cell(1, size(C, 3));
    for i=1:size(C, 3)
        QC{i} = -kron(eye(nx), C(:, :, i)');
    end
    QC = cell2mat(QC);

    QD = zeros(nx^2, size(D, 3) * ny * nu);

    QK = cell(1, size(K, 3));
    for i=1:size(K, 3)
        QK{i} = kron(K(:, :, i), eye(nx));
    end
    QK = cell2mat(QK);

    QX = kron(sys.X0, eye(nx));

    Q = -[QA, QC, QK, QX]';

    %% Calculate P (7.18)
    [Qq, ~] = qr(Q);
    P = Qq(:, nx^2+1:end);

    %% Calculate J_DDLC (7.21)
    J_DDLC = J * P;

    %% Calculate gradient (7.27)
    e_grad = J_DDLC' * e;
 
    [U, S, V] = svd(J_DDLC);  % (7.28)
    s = diag(S);

    %% Compute step direction q
    fully_orthogonal = true;
    while fully_orthogonal
        cond = (s + lambda) >= gamma * (s(1) + lambda);
        n = find(cond, 1, 'last');

        Sn = diag(s(1:n) + lambda ./ s(1:n));  % (7.29)

        % Compute search direction (7.30)
        q = -(V(:, 1:n) / Sn) * U(:, 1:n)' * e;

        % lines 9-10
        if gamma > epsilon
            gamma = max([epsilon, 0.25 * gamma]);
        else
            lambda = max([lambda_min, 2 * lambda]);
        end

        fully_orthogonal = -q' * e_grad < v * norm(e_grad) * norm(q);  % (7.31)
    end
    
    %% Compute step size
    alpha = 2;  % differs from line 12 since we do while loop iteration at least once!
    repeat_alpha = true;
    while repeat_alpha
        alpha = 0.5 * alpha;
        % Try out candidate system using current alpha
        deltap = alpha * P * q;
        sys_candidate = applydeltap_Without_Input(sys, deltap);
        yp_candidate = predict(sys_candidate, data, 1);
        e_candidate = y - yp_candidate;
        repeat_alpha = ...
            norm(e_candidate)^2 > norm(e)^2 + alpha * beta1 * e_grad' * q;
    end
    
    %% Adapt gamma / lambda based on chosen step size
    if alpha >= 1 - eps
        gamma = max([epsilon, 0.25 * gamma]);
        lambda = lambda / 2;
    elseif alpha <= alpha_min
        lambda = max([lambda_min, 2 * lambda]);
    end
    
    %% Update parameter and GUI
    sys = sys_candidate;
    h = update(h, k, norm(e_candidate), norm(deltap));
        
    %% Check termination condition
    doTerminate = true;
    if k > maxIter
        terminate(h, sys, SysIdTermConditions.MaxIterationsReached);
    elseif (e_grad' / (J_DDLC' * J_DDLC + epsilon * eye(size(J_DDLC, 2)))) * e_grad <= epsilon
        terminate(h, sys, SysIdTermConditions.FunctionTolerance);
    else
        doTerminate = false;
    end
end
end




==> anc/Code1705/functions/string2vect.m <==
function wvect = string2vect(w)
%UNTITLED Summary of this function goes here
%   Detailed explanation goes here

 w=char(w);
 wvect=[];
for i=1:length(w)
    wvect=[wvect,str2num(w(i))];
end 
end

==> anc/Code1705/functions/system4Cox.m <==
function [sys,Base] = system4Cox(A,B,C,D,base)
sys.A = A;
sys.B = B;
sys.C = C;
sys.D = D;
sys.np = size(A,3);
sys.nu = size(B,2);
for i=1:size(base.alpha,1)
Base.O{i,1}=base.alpha{i,2};
Base.O{i,2}=base.alpha{i,1};
Base.O{i,3}=base.alpha{i,3};
Base.R{i,1}=base.beta{i,2};
Base.R{i,2}=base.beta{i,1};
Base.R{i,3}=base.beta{i,3};
end
end

==> anc/Code1705/functions/testMinLPVCode.m <==
function testMinLPVCode(D,n,m,p,Anum,Bnum,Cnum,x0,nPyth,APyth,BPyth,CPyth,x0Pyth)


showLPV(D,n,m,p,Anum,Bnum,Cnum,x0)

disp('Check reachability')

[Reach_mat,r, Ar,Br,Cr,x0r]=ReachRedLPV(D,n,p,m,Anum,Bnum,Cnum,x0);


disp('Is reachable')
(r == n)

disp('Reachability transformation')
Reach_mat

disp('Result of reachability reduction')

showLPV(D,r,m,p,Ar,Br,Cr,x0r)

disp('Is the result of the reachability reduction equivalent to the original one');
IsEquivalent(D,n,r,m,p,Anum,Bnum,Cnum,x0,Ar,Br,Cr,x0r)


disp('Check observability')

[Obs_mat,ro, Ao,Bo,Co,x0o]=ObsRedLPV(D,n,m,p,Anum,Bnum,Cnum,x0);


disp('Is observable')
(ro == n)

disp('Observability transformation')
Obs_mat

disp('Result of observability reduction')

showLPV(D,ro,m,p,Ao,Bo,Co,x0o)

disp('Is the result of observability reduction equivalent to the original one');
IsEquivalent(D,n,ro,m,p,Anum,Bnum,Cnum,x0,Ao,Bo,Co,x0o)


disp('Check minimality')

[rm, Am,Bm,Cm,x0m]=MinRedLPV(D,n,p,m,Anum,Bnum,Cnum,x0);


disp('Is minimal')
(rm == n)

disp('Result of minimality reduction')

showLPV(D,rm,m,p,Am,Bm,Cm,x0m)

disp('Is the result of minimality reduction equivalent to the original one');
IsEquivalent(D,n,rm,m,p,Anum,Bnum,Cnum,x0,Am,Bm,Cm,x0m)

disp('Is the result of minimality reduction equivalent to the one obtained from pythoin');
IsEquivalent(D,n,nPyth,m,p,Anum,Bnum,Cnum,x0,APyth,BPyth,CPyth,x0Pyth)



function showLPV(Dl,nl,ml,pl,A,B,C,x0l)
  disp(['Number of linear subsystems: ',num2str(Dl),' number of states ', num2str(nl), 'number of outputs ', num2str(pl), 'number of inputs ', num2str(ml)]);
  
  for i=1:Dl
     disp(['A matrix for the ', num2str(i), 'th linear systems']);
     A((i-1)*nl+1:i*nl,:)
     
      disp(['B matrix for the ', num2str(i), 'th linear systems']);
      B(:,(i-1)*ml+1:i*ml)
      
     disp(['C matrix for the ', num2str(i), 'th linear systems']);
     C((i-1)*p+1:i*p,:)
  end    
  
  disp('Initial state');
  x0l
  
end 







end



==> anc/Code1705/functions/truehokalmanbaseCox.m <==
function Hab = truehokalmanbaseCox(sys,base)
%TRUEHOKALMANBASE Compute the true sub-Hankel matrices bases upon the
%selected bases
%
% Computes the true sub-Hankel matrices (eq.20 [1]) based upon the selected
% bases.
%
% [Hab,Habk,Hak,Hkb] = truehokalmanbase(sys,base)
%
% sys         The LPV-SS system
% base        Selected bases. This structure should have the following
%             elements: 
% base.R{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^varsigma_i, eq.16 [1]). This value can be empty.
% base.R{i,2} is a number of which B_j matrix is chosen (beta_i, eq.16 [1])
% base.R{i,3} is the chosen column (j_i, eq.16 [1])%
% base.O{i,1} is a vector with the numbers of the chosen A matrices
%             (alpha^nu_i, eq.18 [1]). This value can be empty. 
% base.O{i,2} is a number of which C_j matrix is chosen (gamma_i, eq.18 [1])
% base.O{i,3} is the chosen row (i_i, eq.18 [1])
%
% Example: Selecting a single Markov coefficient
%
% base.R{i,1} = [1 2]; base.R{i,2} = 3; base.R{i,3} = 4;
% base.O{j,1} = [5];   base.O{j,2} = 6; base.O{j,3} = 7;
%
% will select the 7th row and 4th column of (C_6 * A_2 * A_1 * A_5 * B_3)
% for the i,j-th element of Hab.
%
% Hab,Habk,Hak,Hkb  Sub-Hankel matrices (eq.20 [1]) used for realization of
% an LPV-SS model by hokalmanbaselpva
%
% See also HOKALMANBASELPVA

% 17/07/2014
% v 1.1
%
% (c) Copymiddle 2016 Pepijn Cox (p.b.cox@tue.nl), Eindhoven University of
% Technology 
%
% Changlog:
% v 1.1 - Add some more comments
    

    % --------------------------------------
    % true Hab
Hab = zeros(size(base.O,1),size(base.R,1));
for i = 1:size(base.O,1)
    for j = 1:size(base.R,1)
        
        Am = [base.R{j,1},base.O{i,1}];
        Am = Am(end:-1:1)
        
        %tmp = sys.(['C(:,:,',sprintf('%.0f)',base.O{i,2})]);
        tmp=sys.C(:,:,base.O{i,2});
        
        if ~isempty(Am)
            for k = 1:size(Am,2)
                %tmp = tmp*sys.(['A(:,:,',sprintf('%.0f)',k)]);
                tmp=tmp*sys.A(:,:,Am(1,k));
            end
        end

        %tmp = tmp*sys.(['B(:,:,',sprintf('%.0f)',base.R{j,2})]);
        tmp=tmp*sys.B(:,:,base.R{j,2});
        
        Hab(i,j) = tmp(base.O{i,3},base.R{j,3});
    end
    
    
    % --------------------------------------
    % true Habq
% % Habqtmp = zeros(size(base.O,1),size(base.R,1));
% % for q = 0:sys.np 
% %     for i = 1:size(base.O,1)
% %         for j = 1:size(base.R,1)
% % 
% %             Am = [base.R{j,1},q,base.O{i,1}];
% %             Am = Am(end:-1:1);
% % 
% %             %tmp = sys.(['C(:,:,',sprintf('%.0f)',base.O{i,2})]);
% %             tmp=sys.C(:,:,base.O{i,2});
% %             if ~isempty(Am)
% %                 for k = Am
% %                     %tmp = tmp*sys.(['A(:,:,',sprintf('%.0f)',k)]);
% %                     k
% %                     tmp=tmp*sys.A(:,:,k);
% %                 end
% %             end
% % 
% %             %tmp = tmp*sys.(['B(:,:,',sprintf('%.0f)',base.R{j,2})]);
% %             tmp=tmp*sys.B(:,:,base.R{j,2});
% %             Habqtmp(i,j) = tmp(base.O{i,3},base.R{j,3});
% %         end
% %     end
% %     Habk.(['q',sprintf('%.0f',q)]) = Habqtmp;
% % end
% % 
% % 
% % 
% %     % --------------------------------------
% %     % true Haq
% %      
% % Haqtmp = zeros(size(base.O,1),sys.nu);
% % for q = 1:sys.np 
% %     for i = 1:size(base.O,1)
% %         for j = 1:sys.nu
% % 
% %             Am = base.O{i,1};
% %             Am = Am(end:-1:1);
% %             
% %             %tmp = sys.(['C(:,:,',sprintf('%.0f)',base.O{i,2})]);
% %             tmp=sys.C(:,:,base.O{i,2});
% %             if ~isempty(Am)
% %                 for k = Am
% %                     %tmp = tmp*sys.(['A(:,:,',sprintf('%.0f)',k)]);
% %                     tmp=tmp*sys.A(:,:,k);
% %                 end
% %             end
% % 
% %             %tmp = tmp*sys.(['B(:,:,',sprintf('%.0f)',q)]);
% %             tmp=tmp*sys.B(:,:,q);
% % 
% %             Haqtmp(i,j) = tmp(base.O{i,3},j);
% %         end
% %     end
% %     Hak.(['q',sprintf('%.0f',q)]) = Haqtmp;
% % end
% % 
% % 
% %     % --------------------------------------
% %     % true Hqb
% % Hqbtmp = zeros(sys.ny,size(base.R,1));
% % for q = 1:sys.np 
% %     for i = 1:sys.ny
% %         for j = 1:size(base.R,1)
% % 
% %             Am = base.R{j,1};
% %             Am = Am(end:-1:1);
% % 
% %             %tmp = sys.(['C(:,:,',sprintf('%.0f)',q)]);
% %             tmp=sys.C(:,:,q);
% %             if ~isempty(Am)
% %                 for k = Am
% %                     %tmp = tmp*sys.(['A(:,:,',sprintf('%.0f)',k)]);
% %                     tmp=tmp*sys.A(:,:,k);
% %                 end
% %             end
% % 
% %             %tmp = tmp*sys.(['B(:,:,',sprintf('%.0f)',base.R{j,2})]);
% %             tmp=tmp*sys.B(:,:,base.R{j,2});
% % 
% %             Hqbtmp(i,j) = tmp(i,base.R{j,3});
% %         end
% %     end
% %     Hkb.(['q',sprintf('%.0f',q)]) = Hqbtmp;
% % end
    
end

==> anc/Code1705/functions/untitled.asv <==
function [Asig,Gsig,Csig] = Mihaly2Cox(Anum,Gnum,Cnum)
%UNTITLED Summary of this function goes here
%   Detailed explanation goes here
nxmin = size(Anum,2);
np = size(Anum,1)/nxmin;
nu = size(Gnum,2)/np;
ny = size(Cnum,2)/np;
Asig = zeros(nxmin,nxmin,np);
Gsig = zeros(nxmin,nu,np);
Csig = Cnum(1:ny,:);

for i=1:np
    Asig(:,:,i)=Anum(i:i+np,:);
    Gsig(:,:,i)=Gnum(:,i:i+nu);
end
end



==> anc/Code1705/functions/unused_for_the_moment/true_det_hankel.m <==
function [Hab_true] = true_det_hankel(A,B,C,D,base,sig)
% Calculates True hankel matrix

n = size(base.beta,1);
[nx,~]= size(A(:,:,1));
Hab_true = zeros(n,n);
for i = 1:size(base.alpha,1)
        for j = 1:size(base.beta,1)
            sig_j = base.beta{j,1};
            v_j = base.beta{j,2};
            u_i = base.alpha{i,2};
            gam_i = base.alpha{i,1};
            k_i = base.alpha{i,3};
            l_j = base.beta{j,3};
            M = Muy(sig_j,v_j,sig,u_i,gam_i,A,B,C,D);
            Hab_true(i,j) = M(k_i,l_j);
        end
end





end



==> anc/Code1705/lpvARXes_TS.m <==
function [A_0,A_1,B_0]=lpvARXes_TS(ytrain,utrain,ptrain,Ts)

th=preal('p','dt');
th1=pshift(th,-1);
th2=pshift(th,-2);
am1=1+th+th1+th2;

am2=am1;
bm0=am1;
bm1=am1;
bm2=am1;
template_sys = LPVcore.lpvidpoly({1, am1, am2}, {bm0, bm1, bm2});

% perform ARX identification with the specified model structure
options = lpvarxOptions('Display','on');


Y=reshape(ytrain(1,end,:),size(ytrain,3),1);
y_1=reshape(ytrain(1,end-1,:),size(ytrain,3),1);
y_2=reshape(ytrain(1,end-2,:),size(ytrain,3),1);
p_2=reshape(ptrain(2,end-2,:),size(ptrain,3),1);
u_2=reshape(utrain(1,end-2,:),size(utrain,3),1);
X=[y_1,y_2, y_2.*p_2, u_2];



theta=lscov(X,Y);

a1=(theta(1)/2-1)/Ts;
a2=theta(3)/Ts^2;
b=theta(4)/Ts^2;

A_0=[a1,0
     1,a1];

A_1=[0,a2
     0 0];

B_0=[b;0]

%y=reshape(ytrain, size(ytrain,1)*size(ytrain,2)*size(ytrain,3),1);

%u=reshape(utrain, size(utrain,1)*size(utrain,2)*size(utrain,3),1);
%p=reshape(ptrain(2,:,:), size(utrain,2)*size(utrain,3),1);

%data_est = lpviddata(y,p,u,Ts);  


%m_arx = lpvarx(data_est, template_sys, options);

%alpha1=m_arx.A.Mat{2}.matrices(1);

end

==> anc/Code1705/lpvARXes_TS2.asv <==
function [A_0,A_1,B_0]=lpvARXes_TS2(ytrain,utrain,ptrain,Ts)

th=preal('p','dt');
th1=pshift(th,-1);
th2=pshift(th,-2);
am1=1+th+th1+th2;

am2=am1;
bm0=am1;
bm1=am1;
bm2=am1;
template_sys = LPVcore.lpvidpoly({1, am1, am2}, {bm0, bm1, bm2});

% perform ARX identification with the specified model structure
options = lpvarxOptions('Display','on');


Y=reshape(ytrain(1,end,:),size(ytrain,3),1);
y_1=reshape(ytrain(1,end-1,:),size(ytrain,3),1);
y_2=reshape(ytrain(1,end-2,:),size(ytrain,3),1);
p_2=reshape(ptrain(2,end-2,:),size(ptrain,3),1);
u_2=reshape(utrain(1,end-2,:),size(utrain,3),1);
%X=[y_1,y_2, y_2.*p_2, u_2];
X=[y_1,y_2,u_2];
Y=Y+y_2*.p_2;



theta=lscov(X,Y);

a1=(theta(1)/2-1)/Ts;
a1=min(-4.9,max(-10,a1));
a2=theta(3)/Ts^2;
a2=max(-2,min(-2,a2));
b=theta(4)/Ts^2;

A_0=[a1,0
     1,a1];

A_1=[0,a2
     0 0];

B_0=[b;0]

%y=reshape(ytrain, size(ytrain,1)*size(ytrain,2)*size(ytrain,3),1);

%u=reshape(utrain, size(utrain,1)*size(utrain,2)*size(utrain,3),1);
%p=reshape(ptrain(2,:,:), size(utrain,2)*size(utrain,3),1);

%data_est = lpviddata(y,p,u,Ts);  


%m_arx = lpvarx(data_est, template_sys, options);

%alpha1=m_arx.A.Mat{2}.matrices(1);

end

==> anc/Code1705/lpvARXes_TS2.m <==
function [A_0,A_1,B_0]=lpvARXes_TS2(ytrain,utrain,ptrain,Ts)

th=preal('p','dt');
th1=pshift(th,-1);
th2=pshift(th,-2);
am1=1+th+th1+th2;

am2=am1;
bm0=am1;
bm1=am1;
bm2=am1;
template_sys = LPVcore.lpvidpoly({1, am1, am2}, {bm0, bm1, bm2});

% perform ARX identification with the specified model structure
options = lpvarxOptions('Display','on');


Y=reshape(ytrain(1,end,:),size(ytrain,3),1);
y_1=reshape(ytrain(1,end-1,:),size(ytrain,3),1);
y_2=reshape(ytrain(1,end-2,:),size(ytrain,3),1);
p_2=reshape(ptrain(2,end-2,:),size(ptrain,3),1);
u_2=reshape(utrain(1,end-2,:),size(utrain,3),1);
X=[y_1,y_2, y_2.*p_2, u_2];



theta=lscov(X,Y);

a1=(theta(1)/2-1)/Ts;
a1=min(-3,a1);
a2=theta(3)/Ts^2;
b=theta(4)/Ts^2;

A_0=[a1,0
     1,a1];

A_1=[0,a2
     0 0];

B_0=[b;0]

%y=reshape(ytrain, size(ytrain,1)*size(ytrain,2)*size(ytrain,3),1);

%u=reshape(utrain, size(utrain,1)*size(utrain,2)*size(utrain,3),1);
%p=reshape(ptrain(2,:,:), size(utrain,2)*size(utrain,3),1);

%data_est = lpviddata(y,p,u,Ts);  


%m_arx = lpvarx(data_est, template_sys, options);

%alpha1=m_arx.A.Mat{2}.matrices(1);

end

==> anc/Code1705/smart_prod.m <==
function [res]=smart_prod(lambda)
   slambda=sort(lambda);

   N=size(lambda,2)
   i=floor(N/2);
  
   res=0;
   i
   for k=1:i
       %resold=res;
       res=res+log(slambda(1,k))+log(slambda(1,N-k+1));
       disp('k')
       k
       disp('N-k+1')
       N-k+1
       if abs(res) < 1e-200
            disp('k')
            k
            disp('first')
            slambda(1,k)
            disp('second')
            slambda(1,N-k+1)
            disp('resold')
            resold
            res=exp(res)
            return
        end    
        if abs(res) > 1e300
            disp('k')
            k
            disp('first')
            slambda(1,k)
            disp('second')
            slambda(1,N-k+1)
            disp('resold')
            resold
            res=exp(res)
            return
        end
   end
   disp('End')
   res
   res=exp(res)
  end
